Settling the Sample Complexity of Model-Based Offline Reinforcement Learning

This paper is concerned with offline reinforcement learning (RL), which learns using pre-collected data without further exploration. Effective offline RL would be able to accommodate distribution shift and limited data coverage. However, prior algorithms or analyses either suffer from suboptimal sample complexities or incur high burn-in cost to reach sample optimality, thus posing an impediment to efficient offline RL in sample-starved applications. We demonstrate that the model-based (or "plug-in") approach achieves minimax-optimal sample complexity without burn-in cost for tabular Markov decision processes (MDPs). Concretely, consider a finite-horizon (resp. $\gamma$-discounted infinite-horizon) MDP with $S$ states and horizon $H$ (resp. effective horizon $\frac{1}{1-\gamma}$), and suppose the distribution shift of data is reflected by some single-policy clipped concentrability coefficient $C^{\star}_{\text{clipped}}$. We prove that model-based offline RL yields $\varepsilon$-accuracy with a sample complexity of \[ \begin{cases} \frac{H^{4}SC_{\text{clipped}}^{\star}}{\varepsilon^{2}} & (\text{finite-horizon MDPs}) \frac{SC_{\text{clipped}}^{\star}}{(1-\gamma)^{3}\varepsilon^{2}} & (\text{infinite-horizon MDPs}) \end{cases} \] up to log factor, which is minimax optimal for the entire $\varepsilon$-range. The proposed algorithms are "pessimistic" variants of value iteration with Bernstein-style penalties, and do not require sophisticated variance reduction. Our analysis framework is established upon delicate leave-one-out decoupling arguments in conjunction with careful self-bounding techniques tailored to MDPs.

==> figures/Wordtune_Editor_files/7-3abb48e920cf022b.js <==
(self.webpackChunk_N_E=self.webpackChunk_N_E||[]).push([[7],{77111:function(t,r,n){var e=n(26733),o=n(59821),i=TypeError;t.exports=function(t){if(e(t))return t;throw i(o(t)+" is not a function")}},88505:function(t,r,n){var e=n(26733),o=String,i=TypeError;t.exports=function(t){if("object"==typeof t||e(t))return t;throw i("Can't set "+o(t)+" as a prototype")}},9736:function(t,r,n){var e=n(70095),o=n(22391),i=n(31787).f,u=e("unscopables"),c=Array.prototype;void 0==c[u]&&i(c,u,{configurable:!0,value:o(null)}),t.exports=function(t){c[u][t]=!0}},21176:function(t,r,n){var e=n(85052),o=String,i=TypeError;t.exports=function(t){if(e(t))return t;throw i(o(t)+" is not an object")}},9772:function(t){t.exports="undefined"!=typeof ArrayBuffer&&"undefined"!=typeof DataView},9918:function(t,r,n){"use strict";var e,o,i,u=n(9772),c=n(7400),a=n(9859),f=n(26733),p=n(85052),s=n(98270),l=n(81589),y=n(59821),v=n(75762),d=n(14768),b=n(31787).f,h=n(91321),g=n(67567),m=n(56540),x=n(70095),O=n(81441),w=n(56407),j=w.enforce,S=w.get,A=a.Int8Array,E=A&&A.prototype,T=a.Uint8ClampedArray,_=T&&T.prototype,P=A&&g(A),C=E&&g(E),I=Object.prototype,k=a.TypeError,D=x("toStringTag"),F=O("TYPED_ARRAY_TAG"),M="TypedArrayConstructor",R=u&&!!m&&"Opera"!==l(a.opera),B=!1,N={Int8Array:1,Uint8Array:1,Uint8ClampedArray:1,Int16Array:2,Uint16Array:2,Int32Array:4,Uint32Array:4,Float32Array:4,Float64Array:8},U={BigInt64Array:8,BigUint64Array:8},L=function(t){var r=g(t);if(p(r)){var n=S(r);return n&&s(n,M)?n.TypedArrayConstructor:L(r)}},z=function(t){if(!p(t))return!1;var r=l(t);return s(N,r)||s(U,r)};for(e in N)(i=(o=a[e])&&o.prototype)?j(i).TypedArrayConstructor=o:R=!1;for(e in U)(i=(o=a[e])&&o.prototype)&&(j(i).TypedArrayConstructor=o);if((!R||!f(P)||P===Function.prototype)&&(P=function(){throw k("Incorrect invocation")},R))for(e in N)a[e]&&m(a[e],P);if((!R||!C||C===I)&&(C=P.prototype,R))for(e in N)a[e]&&m(a[e].prototype,C);if(R&&g(_)!==C&&m(_,C),c&&!s(C,D))for(e in B=!0,b(C,D,{get:function(){return p(this)?this[F]:void 0}}),N)a[e]&&v(a[e],F,e);t.exports={NATIVE_ARRAY_BUFFER_VIEWS:R,TYPED_ARRAY_TAG:B&&F,aTypedArray:function(t){if(z(t))return t;throw k("Target is not a typed array")},aTypedArrayConstructor:function(t){if(f(t)&&(!m||h(P,t)))return t;throw k(y(t)+" is not a typed array constructor")},exportTypedArrayMethod:function(t,r,n,e){if(c){if(n)for(var o in N){var i=a[o];if(i&&s(i.prototype,t))try{delete i.prototype[t]}catch(u){try{i.prototype[t]=r}catch(f){}}}C[t]&&!n||d(C,t,n?r:R&&E[t]||r,e)}},exportTypedArrayStaticMethod:function(t,r,n){var e,o;if(c){if(m){if(n)for(e in N)if((o=a[e])&&s(o,t))try{delete o[t]}catch(i){}if(P[t]&&!n)return;try{return d(P,t,n?r:R&&P[t]||r)}catch(i){}}for(e in N)!(o=a[e])||o[t]&&!n||d(o,t,r)}},getTypedArrayConstructor:L,isView:function(t){if(!p(t))return!1;var r=l(t);return"DataView"===r||s(N,r)||s(U,r)},isTypedArray:z,TypedArray:P,TypedArrayPrototype:C}},19540:function(t,r,n){var e=n(10905),o=n(43231),i=n(39646),u=function(t){return function(r,n,u){var c,a=e(r),f=i(a),p=o(u,f);if(t&&n!=n){for(;f>p;)if((c=a[p++])!=c)return!0}else for(;f>p;p++)if((t||p in a)&&a[p]===n)return t||p||0;return!t&&-1}};t.exports={includes:u(!0),indexOf:u(!1)}},27079:function(t,r,n){var e=n(65968),o=e({}.toString),i=e("".slice);t.exports=function(t){return i(o(t),8,-1)}},81589:function(t,r,n){var e=n(71601),o=n(26733),i=n(27079),u=n(70095)("toStringTag"),c=Object,a="Arguments"==i(function(){return arguments}());t.exports=e?i:function(t){var r,n,e;return void 0===t?"Undefined":null===t?"Null":"string"==typeof(n=function(t,r){try{return t[r]}catch(n){}}(r=c(t),u))?n:a?i(r):"Object"==(e=i(r))&&o(r.callee)?"Arguments":e}},77081:function(t,r,n){var e=n(98270),o=n(4826),i=n(97933),u=n(31787);t.exports=function(t,r,n){for(var c=o(r),a=u.f,f=i.f,p=0;p<c.length;p++){var s=c[p];e(t,s)||n&&e(n,s)||a(t,s,f(r,s))}}},27528:function(t,r,n){var e=n(24229);t.exports=!e((function(){function t(){}return t.prototype.constructor=null,Object.getPrototypeOf(new t)!==t.prototype}))},75762:function(t,r,n){var e=n(7400),o=n(31787),i=n(65358);t.exports=e?function(t,r,n){return o.f(t,r,i(1,n))}:function(t,r,n){return t[r]=n,t}},65358:function(t){t.exports=function(t,r){return{enumerable:!(1&t),configurable:!(2&t),writable:!(4&t),value:r}}},14768:function(t,r,n){var e=n(26733),o=n(31787),i=n(16039),u=n(18400);t.exports=function(t,r,n,c){c||(c={});var a=c.enumerable,f=void 0!==c.name?c.name:r;if(e(n)&&i(n,f,c),c.global)a?t[r]=n:u(r,n);else{try{c.unsafe?t[r]&&(a=!0):delete t[r]}catch(p){}a?t[r]=n:o.f(t,r,{value:n,enumerable:!1,configurable:!c.nonConfigurable,writable:!c.nonWritable})}return t}},18400:function(t,r,n){var e=n(9859),o=Object.defineProperty;t.exports=function(t,r){try{o(e,t,{value:r,configurable:!0,writable:!0})}catch(n){e[t]=r}return r}},7400:function(t,r,n){var e=n(24229);t.exports=!e((function(){return 7!=Object.defineProperty({},1,{get:function(){return 7}})[1]}))},63777:function(t){var r="object"==typeof document&&document.all,n="undefined"==typeof r&&void 0!==r;t.exports={all:r,IS_HTMLDDA:n}},22635:function(t,r,n){var e=n(9859),o=n(85052),i=e.document,u=o(i)&&o(i.createElement);t.exports=function(t){return u?i.createElement(t):{}}},80598:function(t){t.exports="undefined"!=typeof navigator&&String(navigator.userAgent)||""},6358:function(t,r,n){var e,o,i=n(9859),u=n(80598),c=i.process,a=i.Deno,f=c&&c.versions||a&&a.version,p=f&&f.v8;p&&(o=(e=p.split("."))[0]>0&&e[0]<4?1:+(e[0]+e[1])),!o&&u&&(!(e=u.match(/Edge\/(\d+)/))||e[1]>=74)&&(e=u.match(/Chrome\/(\d+)/))&&(o=+e[1]),t.exports=o},13837:function(t){t.exports=["constructor","hasOwnProperty","isPrototypeOf","propertyIsEnumerable","toLocaleString","toString","valueOf"]},23103:function(t,r,n){var e=n(9859),o=n(97933).f,i=n(75762),u=n(14768),c=n(18400),a=n(77081),f=n(46541);t.exports=function(t,r){var n,p,s,l,y,v=t.target,d=t.global,b=t.stat;if(n=d?e:b?e[v]||c(v,{}):(e[v]||{}).prototype)for(p in r){if(l=r[p],s=t.dontCallGetSet?(y=o(n,p))&&y.value:n[p],!f(d?p:v+(b?".":"#")+p,t.forced)&&void 0!==s){if(typeof l==typeof s)continue;a(l,s)}(t.sham||s&&s.sham)&&i(l,"sham",!0),u(n,p,l,t)}}},24229:function(t){t.exports=function(t){try{return!!t()}catch(r){return!0}}},57188:function(t,r,n){var e=n(24229);t.exports=!e((function(){var t=function(){}.bind();return"function"!=typeof t||t.hasOwnProperty("prototype")}))},20266:function(t,r,n){var e=n(57188),o=Function.prototype.call;t.exports=e?o.bind(o):function(){return o.apply(o,arguments)}},51805:function(t,r,n){var e=n(7400),o=n(98270),i=Function.prototype,u=e&&Object.getOwnPropertyDescriptor,c=o(i,"name"),a=c&&"something"===function(){}.name,f=c&&(!e||e&&u(i,"name").configurable);t.exports={EXISTS:c,PROPER:a,CONFIGURABLE:f}},65968:function(t,r,n){var e=n(57188),o=Function.prototype,i=o.call,u=e&&o.bind.bind(i,i);t.exports=e?u:function(t){return function(){return i.apply(t,arguments)}}},31333:function(t,r,n){var e=n(9859),o=n(26733),i=function(t){return o(t)?t:void 0};t.exports=function(t,r){return arguments.length<2?i(e[t]):e[t]&&e[t][r]}},55300:function(t,r,n){var e=n(77111),o=n(9650);t.exports=function(t,r){var n=t[r];return o(n)?void 0:e(n)}},9859:function(t,r,n){var e=function(t){return t&&t.Math==Math&&t};t.exports=e("object"==typeof globalThis&&globalThis)||e("object"==typeof window&&window)||e("object"==typeof self&&self)||e("object"==typeof n.g&&n.g)||function(){return this}()||Function("return this")()},98270:function(t,r,n){var e=n(65968),o=n(92991),i=e({}.hasOwnProperty);t.exports=Object.hasOwn||function(t,r){return i(o(t),r)}},95977:function(t){t.exports={}},53777:function(t,r,n){var e=n(31333);t.exports=e("document","documentElement")},64394:function(t,r,n){var e=n(7400),o=n(24229),i=n(22635);t.exports=!e&&!o((function(){return 7!=Object.defineProperty(i("div"),"a",{get:function(){return 7}}).a}))},9337:function(t,r,n){var e=n(65968),o=n(24229),i=n(27079),u=Object,c=e("".split);t.exports=o((function(){return!u("z").propertyIsEnumerable(0)}))?function(t){return"String"==i(t)?c(t,""):u(t)}:u},8511:function(t,r,n){var e=n(65968),o=n(26733),i=n(85353),u=e(Function.toString);o(i.inspectSource)||(i.inspectSource=function(t){return u(t)}),t.exports=i.inspectSource},56407:function(t,r,n){var e,o,i,u=n(51180),c=n(9859),a=n(85052),f=n(75762),p=n(98270),s=n(85353),l=n(44399),y=n(95977),v="Object already initialized",d=c.TypeError,b=c.WeakMap;if(u||s.state){var h=s.state||(s.state=new b);h.get=h.get,h.has=h.has,h.set=h.set,e=function(t,r){if(h.has(t))throw d(v);return r.facade=t,h.set(t,r),r},o=function(t){return h.get(t)||{}},i=function(t){return h.has(t)}}else{var g=l("state");y[g]=!0,e=function(t,r){if(p(t,g))throw d(v);return r.facade=t,f(t,g,r),r},o=function(t){return p(t,g)?t[g]:{}},i=function(t){return p(t,g)}}t.exports={set:e,get:o,has:i,enforce:function(t){return i(t)?o(t):e(t,{})},getterFor:function(t){return function(r){var n;if(!a(r)||(n=o(r)).type!==t)throw d("Incompatible receiver, "+t+" required");return n}}}},26733:function(t,r,n){var e=n(63777),o=e.all;t.exports=e.IS_HTMLDDA?function(t){return"function"==typeof t||t===o}:function(t){return"function"==typeof t}},46541:function(t,r,n){var e=n(24229),o=n(26733),i=/#|\.prototype\./,u=function(t,r){var n=a[c(t)];return n==p||n!=f&&(o(r)?e(r):!!r)},c=u.normalize=function(t){return String(t).replace(i,".").toLowerCase()},a=u.data={},f=u.NATIVE="N",p=u.POLYFILL="P";t.exports=u},9650:function(t){t.exports=function(t){return null===t||void 0===t}},85052:function(t,r,n){var e=n(26733),o=n(63777),i=o.all;t.exports=o.IS_HTMLDDA?function(t){return"object"==typeof t?null!==t:e(t)||t===i}:function(t){return"object"==typeof t?null!==t:e(t)}},24231:function(t){t.exports=!1},49395:function(t,r,n){var e=n(31333),o=n(26733),i=n(91321),u=n(66969),c=Object;t.exports=u?function(t){return"symbol"==typeof t}:function(t){var r=e("Symbol");return o(r)&&i(r.prototype,c(t))}},39646:function(t,r,n){var e=n(34237);t.exports=function(t){return e(t.length)}},16039:function(t,r,n){var e=n(65968),o=n(24229),i=n(26733),u=n(98270),c=n(7400),a=n(51805).CONFIGURABLE,f=n(8511),p=n(56407),s=p.enforce,l=p.get,y=String,v=Object.defineProperty,d=e("".slice),b=e("".replace),h=e([].join),g=c&&!o((function(){return 8!==v((function(){}),"length",{value:8}).length})),m=String(String).split("String"),x=t.exports=function(t,r,n){"Symbol("===d(y(r),0,7)&&(r="["+b(y(r),/^Symbol\(([^)]*)\)/,"$1")+"]"),n&&n.getter&&(r="get "+r),n&&n.setter&&(r="set "+r),(!u(t,"name")||a&&t.name!==r)&&(c?v(t,"name",{value:r,configurable:!0}):t.name=r),g&&n&&u(n,"arity")&&t.length!==n.arity&&v(t,"length",{value:n.arity});try{n&&u(n,"constructor")&&n.constructor?c&&v(t,"prototype",{writable:!1}):t.prototype&&(t.prototype=void 0)}catch(o){}var e=s(t);return u(e,"source")||(e.source=h(m,"string"==typeof r?r:"")),t};Function.prototype.toString=x((function(){return i(this)&&l(this).source||f(this)}),"toString")},50917:function(t){var r=Math.ceil,n=Math.floor;t.exports=Math.trunc||function(t){var e=+t;return(e>0?n:r)(e)}},22391:function(t,r,n){var e,o=n(21176),i=n(90219),u=n(13837),c=n(95977),a=n(53777),f=n(22635),p=n(44399),s=p("IE_PROTO"),l=function(){},y=function(t){return"<script>"+t+"</"+"script>"},v=function(t){t.write(y("")),t.close();var r=t.parentWindow.Object;return t=null,r},d=function(){try{e=new ActiveXObject("htmlfile")}catch(r){}d="undefined"!=typeof document?document.domain&&e?v(e):function(){var t,r=f("iframe");return r.style.display="none",a.appendChild(r),r.src=String("javascript:"),(t=r.contentWindow.document).open(),t.write(y("document.F=Object")),t.close(),t.F}():v(e);for(var t=u.length;t--;)delete d.prototype[u[t]];return d()};c[s]=!0,t.exports=Object.create||function(t,r){var n;return null!==t?(l.prototype=o(t),n=new l,l.prototype=null,n[s]=t):n=d(),void 0===r?n:i.f(n,r)}},90219:function(t,r,n){var e=n(7400),o=n(17137),i=n(31787),u=n(21176),c=n(10905),a=n(65632);r.f=e&&!o?Object.defineProperties:function(t,r){u(t);for(var n,e=c(r),o=a(r),f=o.length,p=0;f>p;)i.f(t,n=o[p++],e[n]);return t}},31787:function(t,r,n){var e=n(7400),o=n(64394),i=n(17137),u=n(21176),c=n(39310),a=TypeError,f=Object.defineProperty,p=Object.getOwnPropertyDescriptor,s="enumerable",l="configurable",y="writable";r.f=e?i?function(t,r,n){if(u(t),r=c(r),u(n),"function"===typeof t&&"prototype"===r&&"value"in n&&y in n&&!n.writable){var e=p(t,r);e&&e.writable&&(t[r]=n.value,n={configurable:l in n?n.configurable:e.configurable,enumerable:s in n?n.enumerable:e.enumerable,writable:!1})}return f(t,r,n)}:f:function(t,r,n){if(u(t),r=c(r),u(n),o)try{return f(t,r,n)}catch(e){}if("get"in n||"set"in n)throw a("Accessors not supported");return"value"in n&&(t[r]=n.value),t}},97933:function(t,r,n){var e=n(7400),o=n(20266),i=n(19195),u=n(65358),c=n(10905),a=n(39310),f=n(98270),p=n(64394),s=Object.getOwnPropertyDescriptor;r.f=e?s:function(t,r){if(t=c(t),r=a(r),p)try{return s(t,r)}catch(n){}if(f(t,r))return u(!o(i.f,t,r),t[r])}},78151:function(t,r,n){var e=n(90140),o=n(13837).concat("length","prototype");r.f=Object.getOwnPropertyNames||function(t){return e(t,o)}},10894:function(t,r){r.f=Object.getOwnPropertySymbols},67567:function(t,r,n){var e=n(98270),o=n(26733),i=n(92991),u=n(44399),c=n(27528),a=u("IE_PROTO"),f=Object,p=f.prototype;t.exports=c?f.getPrototypeOf:function(t){var r=i(t);if(e(r,a))return r[a];var n=r.constructor;return o(n)&&r instanceof n?n.prototype:r instanceof f?p:null}},91321:function(t,r,n){var e=n(65968);t.exports=e({}.isPrototypeOf)},90140:function(t,r,n){var e=n(65968),o=n(98270),i=n(10905),u=n(19540).indexOf,c=n(95977),a=e([].push);t.exports=function(t,r){var n,e=i(t),f=0,p=[];for(n in e)!o(c,n)&&o(e,n)&&a(p,n);for(;r.length>f;)o(e,n=r[f++])&&(~u(p,n)||a(p,n));return p}},65632:function(t,r,n){var e=n(90140),o=n(13837);t.exports=Object.keys||function(t){return e(t,o)}},19195:function(t,r){"use strict";var n={}.propertyIsEnumerable,e=Object.getOwnPropertyDescriptor,o=e&&!n.call({1:2},1);r.f=o?function(t){var r=e(this,t);return!!r&&r.enumerable}:n},56540:function(t,r,n){var e=n(65968),o=n(21176),i=n(88505);t.exports=Object.setPrototypeOf||("__proto__"in{}?function(){var t,r=!1,n={};try{(t=e(Object.getOwnPropertyDescriptor(Object.prototype,"__proto__").set))(n,[]),r=n instanceof Array}catch(u){}return function(n,e){return o(n),i(e),r?t(n,e):n.__proto__=e,n}}():void 0)},32914:function(t,r,n){var e=n(20266),o=n(26733),i=n(85052),u=TypeError;t.exports=function(t,r){var n,c;if("string"===r&&o(n=t.toString)&&!i(c=e(n,t)))return c;if(o(n=t.valueOf)&&!i(c=e(n,t)))return c;if("string"!==r&&o(n=t.toString)&&!i(c=e(n,t)))return c;throw u("Can't convert object to primitive value")}},4826:function(t,r,n){var e=n(31333),o=n(65968),i=n(78151),u=n(10894),c=n(21176),a=o([].concat);t.exports=e("Reflect","ownKeys")||function(t){var r=i.f(c(t)),n=u.f;return n?a(r,n(t)):r}},58885:function(t,r,n){var e=n(9650),o=TypeError;t.exports=function(t){if(e(t))throw o("Can't call method on "+t);return t}},44399:function(t,r,n){var e=n(33036),o=n(81441),i=e("keys");t.exports=function(t){return i[t]||(i[t]=o(t))}},85353:function(t,r,n){var e=n(9859),o=n(18400),i="__core-js_shared__",u=e[i]||o(i,{});t.exports=u},33036:function(t,r,n){var e=n(24231),o=n(85353);(t.exports=function(t,r){return o[t]||(o[t]=void 0!==r?r:{})})("versions",[]).push({version:"3.27.2",mode:e?"pure":"global",copyright:"\xa9 2014-2023 Denis Pushkarev (zloirock.ru)",license:"https://github.com/zloirock/core-js/blob/v3.27.2/LICENSE",source:"https://github.com/zloirock/core-js"})},44860:function(t,r,n){var e=n(6358),o=n(24229);t.exports=!!Object.getOwnPropertySymbols&&!o((function(){var t=Symbol();return!String(t)||!(Object(t)instanceof Symbol)||!Symbol.sham&&e&&e<41}))},43231:function(t,r,n){var e=n(43329),o=Math.max,i=Math.min;t.exports=function(t,r){var n=e(t);return n<0?o(n+r,0):i(n,r)}},10905:function(t,r,n){var e=n(9337),o=n(58885);t.exports=function(t){return e(o(t))}},43329:function(t,r,n){var e=n(50917);t.exports=function(t){var r=+t;return r!==r||0===r?0:e(r)}},34237:function(t,r,n){var e=n(43329),o=Math.min;t.exports=function(t){return t>0?o(e(t),9007199254740991):0}},92991:function(t,r,n){var e=n(58885),o=Object;t.exports=function(t){return o(e(t))}},92066:function(t,r,n){var e=n(20266),o=n(85052),i=n(49395),u=n(55300),c=n(32914),a=n(70095),f=TypeError,p=a("toPrimitive");t.exports=function(t,r){if(!o(t)||i(t))return t;var n,a=u(t,p);if(a){if(void 0===r&&(r="default"),n=e(a,t,r),!o(n)||i(n))return n;throw f("Can't convert object to primitive value")}return void 0===r&&(r="number"),c(t,r)}},39310:function(t,r,n){var e=n(92066),o=n(49395);t.exports=function(t){var r=e(t,"string");return o(r)?r:r+""}},71601:function(t,r,n){var e={};e[n(70095)("toStringTag")]="z",t.exports="[object z]"===String(e)},83326:function(t,r,n){var e=n(81589),o=String;t.exports=function(t){if("Symbol"===e(t))throw TypeError("Cannot convert a Symbol value to a string");return o(t)}},59821:function(t){var r=String;t.exports=function(t){try{return r(t)}catch(n){return"Object"}}},81441:function(t,r,n){var e=n(65968),o=0,i=Math.random(),u=e(1..toString);t.exports=function(t){return"Symbol("+(void 0===t?"":t)+")_"+u(++o+i,36)}},66969:function(t,r,n){var e=n(44860);t.exports=e&&!Symbol.sham&&"symbol"==typeof Symbol.iterator},17137:function(t,r,n){var e=n(7400),o=n(24229);t.exports=e&&o((function(){return 42!=Object.defineProperty((function(){}),"prototype",{value:42,writable:!1}).prototype}))},51180:function(t,r,n){var e=n(9859),o=n(26733),i=e.WeakMap;t.exports=o(i)&&/native code/.test(String(i))},70095:function(t,r,n){var e=n(9859),o=n(33036),i=n(98270),u=n(81441),c=n(44860),a=n(66969),f=e.Symbol,p=o("wks"),s=a?f.for||f:f&&f.withoutSetter||u;t.exports=function(t){return i(p,t)||(p[t]=c&&i(f,t)?f[t]:s("Symbol."+t)),p[t]}},85794:function(t,r,n){"use strict";var e=n(23103),o=n(92991),i=n(39646),u=n(43329),c=n(9736);e({target:"Array",proto:!0},{at:function(t){var r=o(this),n=i(r),e=u(t),c=e>=0?e:n+e;return c<0||c>=n?void 0:r[c]}}),c("at")},6406:function(t,r,n){"use strict";var e=n(23103),o=n(65968),i=n(58885),u=n(43329),c=n(83326),a=n(24229),f=o("".charAt);e({target:"String",proto:!0,forced:a((function(){return"\ud842"!=="\ud842\udfb7".at(-2)}))},{at:function(t){var r=c(i(this)),n=r.length,e=u(t),o=e>=0?e:n+e;return o<0||o>=n?void 0:f(r,o)}})},94898:function(t,r,n){"use strict";var e=n(9918),o=n(39646),i=n(43329),u=e.aTypedArray;(0,e.exportTypedArrayMethod)("at",(function(t){var r=u(this),n=o(r),e=i(t),c=e>=0?e:n+e;return c<0||c>=n?void 0:r[c]}))},36320:function(t,r,n){n(85794)},26192:function(t,r,n){n(94898)},59231:function(t,r,n){n(6406),n(36320),n(26192)},80589:function(t,r,n){!function(t,r){"use strict";function n(t){if(t&&t.__esModule)return t;var r=Object.create(null);return t&&Object.keys(t).forEach((function(n){if("default"!==n){var e=Object.getOwnPropertyDescriptor(t,n);Object.defineProperty(r,n,e.get?e:{enumerable:!0,get:function(){return t[n]}})}})),r.default=t,Object.freeze(r)}var e=n(r);function o(t,r){return o=Object.setPrototypeOf||function(t,r){return t.__proto__=r,t},o(t,r)}function i(t,r){t.prototype=Object.create(r.prototype),t.prototype.constructor=t,o(t,r)}var u=function(t,r){return void 0===t&&(t=[]),void 0===r&&(r=[]),t.length!==r.length||t.some((function(t,n){return!Object.is(t,r[n])}))},c={error:null},a=function(t){function r(){for(var r,n=arguments.length,e=new Array(n),o=0;o<n;o++)e[o]=arguments[o];return(r=t.call.apply(t,[this].concat(e))||this).state=c,r.resetErrorBoundary=function(){for(var t,n=arguments.length,e=new Array(n),o=0;o<n;o++)e[o]=arguments[o];null==r.props.onReset||(t=r.props).onReset.apply(t,e),r.reset()},r}i(r,t),r.getDerivedStateFromError=function(t){return{error:t}};var n=r.prototype;return n.reset=function(){this.setState(c)},n.componentDidCatch=function(t,r){var n,e;null==(n=(e=this.props).onError)||n.call(e,t,r)},n.componentDidUpdate=function(t,r){var n,e,o=this.state.error,i=this.props.resetKeys;null!==o&&null!==r.error&&u(t.resetKeys,i)&&(null==(n=(e=this.props).onResetKeysChange)||n.call(e,t.resetKeys,i),this.reset())},n.render=function(){var t=this.state.error,r=this.props,n=r.fallbackRender,o=r.FallbackComponent,i=r.fallback;if(null!==t){var u={error:t,resetErrorBoundary:this.resetErrorBoundary};if(e.isValidElement(i))return i;if("function"===typeof n)return n(u);if(o)return e.createElement(o,u);throw new Error("react-error-boundary requires either a fallback, fallbackRender, or FallbackComponent prop")}return this.props.children},r}(e.Component);function f(t,r){var n=function(n){return e.createElement(a,r,e.createElement(t,n))},o=t.displayName||t.name||"Unknown";return n.displayName="withErrorBoundary("+o+")",n}function p(t){var r=e.useState(null),n=r[0],o=r[1];if(null!=t)throw t;if(null!=n)throw n;return o}t.ErrorBoundary=a,t.useErrorHandler=p,t.withErrorBoundary=f,Object.defineProperty(t,"__esModule",{value:!0})}(r,n(2784))}}]);

==> figures/Wordtune_Editor_files/_buildManifest.js <==
self.__BUILD_MANIFEST={__rewrites:{beforeFiles:[],afterFiles:[],fallback:[]},"/":["static/chunks/7-3abb48e920cf022b.js","static/chunks/pages/index-c78fc29db4cbe4e7.js"],"/_error":["static/chunks/pages/_error-d63cba356b3aa116.js"],sortedPages:["/","/_app","/_error"]},self.__BUILD_MANIFEST_CB&&self.__BUILD_MANIFEST_CB();

==> figures/Wordtune_Editor_files/_ssgManifest.js <==
self.__SSG_MANIFEST=new Set,self.__SSG_MANIFEST_CB&&self.__SSG_MANIFEST_CB();

==> figures/Wordtune_Editor_files/framework-016b5c5b5cdf67ea.js <==
"use strict";(self.webpackChunk_N_E=self.webpackChunk_N_E||[]).push([[774],{88751:function(e,n,t){var r=t(2784),l=t(28316);function a(e){var n=e,t=e;if(e.alternate)for(;n.return;)n=n.return;else{e=n;do{0!==(4098&(n=e).flags)&&(t=n.return),e=n.return}while(e)}return 3===n.tag?t:null}function o(e){if(a(e)!==e)throw Error("Unable to find node on an unmounted component.")}var u=Object.assign;function i(e){var n=e.keyCode;return"charCode"in e?0===(e=e.charCode)&&13===n&&(e=13):e=n,10===e&&(e=13),32<=e||13===e?e:0}function s(){return!0}function c(){return!1}function f(e){function n(n,t,r,l,a){for(var o in this._reactName=n,this._targetInst=r,this.type=t,this.nativeEvent=l,this.target=a,this.currentTarget=null,e)e.hasOwnProperty(o)&&(n=e[o],this[o]=n?n(l):l[o]);return this.isDefaultPrevented=(null!=l.defaultPrevented?l.defaultPrevented:!1===l.returnValue)?s:c,this.isPropagationStopped=c,this}return u(n.prototype,{preventDefault:function(){this.defaultPrevented=!0;var e=this.nativeEvent;e&&(e.preventDefault?e.preventDefault():"unknown"!==typeof e.returnValue&&(e.returnValue=!1),this.isDefaultPrevented=s)},stopPropagation:function(){var e=this.nativeEvent;e&&(e.stopPropagation?e.stopPropagation():"unknown"!==typeof e.cancelBubble&&(e.cancelBubble=!0),this.isPropagationStopped=s)},persist:function(){},isPersistent:s}),n}var d={eventPhase:0,bubbles:0,cancelable:0,timeStamp:function(e){return e.timeStamp||Date.now()},defaultPrevented:0,isTrusted:0},p=f(d),h=u({},d,{view:0,detail:0});f(h);var m,v,g,y=u({},h,{screenX:0,screenY:0,clientX:0,clientY:0,pageX:0,pageY:0,ctrlKey:0,shiftKey:0,altKey:0,metaKey:0,getModifierState:E,button:0,buttons:0,relatedTarget:function(e){return void 0===e.relatedTarget?e.fromElement===e.srcElement?e.toElement:e.fromElement:e.relatedTarget},movementX:function(e){return"movementX"in e?e.movementX:(e!==g&&(g&&"mousemove"===e.type?(m=e.screenX-g.screenX,v=e.screenY-g.screenY):v=m=0,g=e),m)},movementY:function(e){return"movementY"in e?e.movementY:v}});f(y),f(u({},y,{dataTransfer:0})),f(u({},h,{relatedTarget:0})),f(u({},d,{animationName:0,elapsedTime:0,pseudoElement:0})),f(u({},d,{clipboardData:function(e){return"clipboardData"in e?e.clipboardData:window.clipboardData}})),f(u({},d,{data:0}));var b={Esc:"Escape",Spacebar:" ",Left:"ArrowLeft",Up:"ArrowUp",Right:"ArrowRight",Down:"ArrowDown",Del:"Delete",Win:"OS",Menu:"ContextMenu",Apps:"ContextMenu",Scroll:"ScrollLock",MozPrintableKey:"Unidentified"},k={8:"Backspace",9:"Tab",12:"Clear",13:"Enter",16:"Shift",17:"Control",18:"Alt",19:"Pause",20:"CapsLock",27:"Escape",32:" ",33:"PageUp",34:"PageDown",35:"End",36:"Home",37:"ArrowLeft",38:"ArrowUp",39:"ArrowRight",40:"ArrowDown",45:"Insert",46:"Delete",112:"F1",113:"F2",114:"F3",115:"F4",116:"F5",117:"F6",118:"F7",119:"F8",120:"F9",121:"F10",122:"F11",123:"F12",144:"NumLock",145:"ScrollLock",224:"Meta"},w={Alt:"altKey",Control:"ctrlKey",Meta:"metaKey",Shift:"shiftKey"};function S(e){var n=this.nativeEvent;return n.getModifierState?n.getModifierState(e):!!(e=w[e])&&!!n[e]}function E(){return S}function _(e,n,t,r,l,a,o,u,i){var s=Array.prototype.slice.call(arguments,3);try{n.apply(t,s)}catch(c){this.onError(c)}}f(u({},h,{key:function(e){if(e.key){var n=b[e.key]||e.key;if("Unidentified"!==n)return n}return"keypress"===e.type?13===(e=i(e))?"Enter":String.fromCharCode(e):"keydown"===e.type||"keyup"===e.type?k[e.keyCode]||"Unidentified":""},code:0,location:0,ctrlKey:0,shiftKey:0,altKey:0,metaKey:0,repeat:0,locale:0,getModifierState:E,charCode:function(e){return"keypress"===e.type?i(e):0},keyCode:function(e){return"keydown"===e.type||"keyup"===e.type?e.keyCode:0},which:function(e){return"keypress"===e.type?i(e):"keydown"===e.type||"keyup"===e.type?e.keyCode:0}})),f(u({},y,{pointerId:0,width:0,height:0,pressure:0,tangentialPressure:0,tiltX:0,tiltY:0,twist:0,pointerType:0,isPrimary:0})),f(u({},h,{touches:0,targetTouches:0,changedTouches:0,altKey:0,metaKey:0,ctrlKey:0,shiftKey:0,getModifierState:E})),f(u({},d,{propertyName:0,elapsedTime:0,pseudoElement:0})),f(u({},y,{deltaX:function(e){return"deltaX"in e?e.deltaX:"wheelDeltaX"in e?-e.wheelDeltaX:0},deltaY:function(e){return"deltaY"in e?e.deltaY:"wheelDeltaY"in e?-e.wheelDeltaY:"wheelDelta"in e?-e.wheelDelta:0},deltaZ:0,deltaMode:0}));var x=!1,C=null,P=!1,N=null,z={onError:function(e){x=!0,C=e}};function T(e,n,t,r,l,a,o,u,i){x=!1,C=null,_.apply(z,arguments)}var L=Array.isArray,M=l.__SECRET_INTERNALS_DO_NOT_USE_OR_YOU_WILL_BE_FIRED.Events,D=M[0],R=M[1],O=M[2],F=M[3],I=M[4],U=r.unstable_act;function A(){}function V(e,n){if(!e)return[];if(e=function(e){var n=e.alternate;if(!n){if(null===(n=a(e)))throw Error("Unable to find node on an unmounted component.");return n!==e?null:e}for(var t=e,r=n;;){var l=t.return;if(null===l)break;var u=l.alternate;if(null===u){if(null!==(r=l.return)){t=r;continue}break}if(l.child===u.child){for(u=l.child;u;){if(u===t)return o(l),e;if(u===r)return o(l),n;u=u.sibling}throw Error("Unable to find node on an unmounted component.")}if(t.return!==r.return)t=l,r=u;else{for(var i=!1,s=l.child;s;){if(s===t){i=!0,t=l,r=u;break}if(s===r){i=!0,r=l,t=u;break}s=s.sibling}if(!i){for(s=u.child;s;){if(s===t){i=!0,t=u,r=l;break}if(s===r){i=!0,r=u,t=l;break}s=s.sibling}if(!i)throw Error("Child was not found in either parent set. This indicates a bug in React related to the return pointer. Please file an issue.")}}if(t.alternate!==r)throw Error("Return fibers should always be each others' alternates. This error is likely caused by a bug in React. Please file an issue.")}if(3!==t.tag)throw Error("Unable to find node on an unmounted component.");return t.stateNode.current===t?e:n}(e),!e)return[];for(var t=e,r=[];;){if(5===t.tag||6===t.tag||1===t.tag||0===t.tag){var l=t.stateNode;n(l)&&r.push(l)}if(t.child)t.child.return=t,t=t.child;else{if(t===e)return r;for(;!t.sibling;){if(!t.return||t.return===e)return r;t=t.return}t.sibling.return=t.return,t=t.sibling}}}function j(e,n){if(e&&!e._reactInternals){var t=String(e);throw e=L(e)?"an array":e&&1===e.nodeType&&e.tagName?"a DOM node":"[object Object]"===t?"object with keys {"+Object.keys(e).join(", ")+"}":t,Error(n+"(...): the first argument must be a React class instance. Instead received: "+e+".")}}function $(e){return!(!e||1!==e.nodeType||!e.tagName)}function B(e){return!$(e)&&(null!=e&&"function"===typeof e.render&&"function"===typeof e.setState)}function W(e,n){return!!B(e)&&e._reactInternals.type===n}function H(e,n){return j(e,"findAllInRenderedTree"),e?V(e._reactInternals,n):[]}function Q(e,n){return j(e,"scryRenderedDOMComponentsWithClass"),H(e,(function(e){if($(e)){var t=e.className;"string"!==typeof t&&(t=e.getAttribute("class")||"");var r=t.split(/\s+/);if(!L(n)){if(void 0===n)throw Error("TestUtils.scryRenderedDOMComponentsWithClass expects a className as a second argument.");n=n.split(/\s+/)}return n.every((function(e){return-1!==r.indexOf(e)}))}return!1}))}function K(e,n){return j(e,"scryRenderedDOMComponentsWithTag"),H(e,(function(e){return $(e)&&e.tagName.toUpperCase()===n.toUpperCase()}))}function Y(e,n){return j(e,"scryRenderedComponentsWithType"),H(e,(function(e){return W(e,n)}))}function q(e,n,t){var r=e.type||"unknown-event";e.currentTarget=R(t),function(e,n,t,r,l,a,o,u,i){if(T.apply(this,arguments),x){if(!x)throw Error("clearCaughtError was called but no error was captured. This error is likely caused by a bug in React. Please file an issue.");var s=C;x=!1,C=null,P||(P=!0,N=s)}}(r,n,void 0,e),e.currentTarget=null}function X(e,n,t){for(var r=[];e;){r.push(e);do{e=e.return}while(e&&5!==e.tag);e=e||null}for(e=r.length;0<e--;)n(r[e],"captured",t);for(e=0;e<r.length;e++)n(r[e],"bubbled",t)}function G(e,n){var t=e.stateNode;if(!t)return null;var r=O(t);if(!r)return null;t=r[n];e:switch(n){case"onClick":case"onClickCapture":case"onDoubleClick":case"onDoubleClickCapture":case"onMouseDown":case"onMouseDownCapture":case"onMouseMove":case"onMouseMoveCapture":case"onMouseUp":case"onMouseUpCapture":case"onMouseEnter":(r=!r.disabled)||(r=!("button"===(e=e.type)||"input"===e||"select"===e||"textarea"===e)),e=!r;break e;default:e=!1}if(e)return null;if(t&&"function"!==typeof t)throw Error("Expected `"+n+"` listener to be a function, instead got a value of `"+typeof t+"` type.");return t}function Z(e,n,t){var r=t._reactName;"captured"===n&&(r+="Capture"),(n=G(e,r))&&(null==t._dispatchListeners&&(t._dispatchListeners=[]),null==t._dispatchInstances&&(t._dispatchInstances=[]),t._dispatchListeners.push(n),t._dispatchInstances.push(e))}var J={},ee=new Set(["mouseEnter","mouseLeave","pointerEnter","pointerLeave"]);function ne(e){return function(n,t){if(r.isValidElement(n))throw Error("TestUtils.Simulate expected a DOM node as the first argument but received a React element. Pass the DOM node you wish to simulate the event on instead. Note that TestUtils.Simulate will not work if you are using shallow rendering.");if(B(n))throw Error("TestUtils.Simulate expected a DOM node as the first argument but received a component instance. Pass the DOM node you wish to simulate the event on instead.");var a="on"+e[0].toUpperCase()+e.slice(1),o=new A;o.target=n,o.type=e.toLowerCase();var i=D(n),s=new p(a,o.type,i,o,n);s.persist(),u(s,t),ee.has(e)?s&&s._reactName&&function(e,n,t){e&&t&&t._reactName&&(n=G(e,t._reactName))&&(null==t._dispatchListeners&&(t._dispatchListeners=[]),null==t._dispatchInstances&&(t._dispatchInstances=[]),t._dispatchListeners.push(n),t._dispatchInstances.push(e))}(s._targetInst,null,s):s&&s._reactName&&X(s._targetInst,Z,s),l.unstable_batchedUpdates((function(){if(F(n),s){var e=s._dispatchListeners,t=s._dispatchInstances;if(L(e))for(var r=0;r<e.length&&!s.isPropagationStopped();r++)q(s,e[r],t[r]);else e&&q(s,e,t);s._dispatchListeners=null,s._dispatchInstances=null,s.isPersistent()||s.constructor.release(s)}if(P)throw e=N,P=!1,N=null,e})),I()}}"blur cancel click close contextMenu copy cut auxClick doubleClick dragEnd dragStart drop focus input invalid keyDown keyPress keyUp mouseDown mouseUp paste pause play pointerCancel pointerDown pointerUp rateChange reset resize seeked submit touchCancel touchEnd touchStart volumeChange drag dragEnter dragExit dragLeave dragOver mouseMove mouseOut mouseOver pointerMove pointerOut pointerOver scroll toggle touchMove wheel abort animationEnd animationIteration animationStart canPlay canPlayThrough durationChange emptied encrypted ended error gotPointerCapture load loadedData loadedMetadata loadStart lostPointerCapture playing progress seeking stalled suspend timeUpdate transitionEnd waiting mouseEnter mouseLeave pointerEnter pointerLeave change select beforeInput compositionEnd compositionStart compositionUpdate".split(" ").forEach((function(e){J[e]=ne(e)})),n.act=U},52967:function(e,n,t){var r=t(2784),l=t(14616);function a(e){for(var n="https://reactjs.org/docs/error-decoder.html?invariant="+e,t=1;t<arguments.length;t++)n+="&args[]="+encodeURIComponent(arguments[t]);return"Minified React error #"+e+"; visit "+n+" for the full message or use the non-minified dev environment for full errors and additional helpful warnings."}var o=new Set,u={};function i(e,n){s(e,n),s(e+"Capture",n)}function s(e,n){for(u[e]=n,e=0;e<n.length;e++)o.add(n[e])}var c=!("undefined"===typeof window||"undefined"===typeof window.document||"undefined"===typeof window.document.createElement),f=Object.prototype.hasOwnProperty,d=/^[:A-Z_a-z\u00C0-\u00D6\u00D8-\u00F6\u00F8-\u02FF\u0370-\u037D\u037F-\u1FFF\u200C-\u200D\u2070-\u218F\u2C00-\u2FEF\u3001-\uD7FF\uF900-\uFDCF\uFDF0-\uFFFD][:A-Z_a-z\u00C0-\u00D6\u00D8-\u00F6\u00F8-\u02FF\u0370-\u037D\u037F-\u1FFF\u200C-\u200D\u2070-\u218F\u2C00-\u2FEF\u3001-\uD7FF\uF900-\uFDCF\uFDF0-\uFFFD\-.0-9\u00B7\u0300-\u036F\u203F-\u2040]*$/,p={},h={};function m(e,n,t,r,l,a,o){this.acceptsBooleans=2===n||3===n||4===n,this.attributeName=r,this.attributeNamespace=l,this.mustUseProperty=t,this.propertyName=e,this.type=n,this.sanitizeURL=a,this.removeEmptyString=o}var v={};"children dangerouslySetInnerHTML defaultValue defaultChecked innerHTML suppressContentEditableWarning suppressHydrationWarning style".split(" ").forEach((function(e){v[e]=new m(e,0,!1,e,null,!1,!1)})),[["acceptCharset","accept-charset"],["className","class"],["htmlFor","for"],["httpEquiv","http-equiv"]].forEach((function(e){var n=e[0];v[n]=new m(n,1,!1,e[1],null,!1,!1)})),["contentEditable","draggable","spellCheck","value"].forEach((function(e){v[e]=new m(e,2,!1,e.toLowerCase(),null,!1,!1)})),["autoReverse","externalResourcesRequired","focusable","preserveAlpha"].forEach((function(e){v[e]=new m(e,2,!1,e,null,!1,!1)})),"allowFullScreen async autoFocus autoPlay controls default defer disabled disablePictureInPicture disableRemotePlayback formNoValidate hidden loop noModule noValidate open playsInline readOnly required reversed scoped seamless itemScope".split(" ").forEach((function(e){v[e]=new m(e,3,!1,e.toLowerCase(),null,!1,!1)})),["checked","multiple","muted","selected"].forEach((function(e){v[e]=new m(e,3,!0,e,null,!1,!1)})),["capture","download"].forEach((function(e){v[e]=new m(e,4,!1,e,null,!1,!1)})),["cols","rows","size","span"].forEach((function(e){v[e]=new m(e,6,!1,e,null,!1,!1)})),["rowSpan","start"].forEach((function(e){v[e]=new m(e,5,!1,e.toLowerCase(),null,!1,!1)}));var g=/[\-:]([a-z])/g;function y(e){return e[1].toUpperCase()}function b(e,n,t,r){var l=v.hasOwnProperty(n)?v[n]:null;(null!==l?0!==l.type:r||!(2<n.length)||"o"!==n[0]&&"O"!==n[0]||"n"!==n[1]&&"N"!==n[1])&&(function(e,n,t,r){if(null===n||"undefined"===typeof n||function(e,n,t,r){if(null!==t&&0===t.type)return!1;switch(typeof n){case"function":case"symbol":return!0;case"boolean":return!r&&(null!==t?!t.acceptsBooleans:"data-"!==(e=e.toLowerCase().slice(0,5))&&"aria-"!==e);default:return!1}}(e,n,t,r))return!0;if(r)return!1;if(null!==t)switch(t.type){case 3:return!n;case 4:return!1===n;case 5:return isNaN(n);case 6:return isNaN(n)||1>n}return!1}(n,t,l,r)&&(t=null),r||null===l?function(e){return!!f.call(h,e)||!f.call(p,e)&&(d.test(e)?h[e]=!0:(p[e]=!0,!1))}(n)&&(null===t?e.removeAttribute(n):e.setAttribute(n,""+t)):l.mustUseProperty?e[l.propertyName]=null===t?3!==l.type&&"":t:(n=l.attributeName,r=l.attributeNamespace,null===t?e.removeAttribute(n):(t=3===(l=l.type)||4===l&&!0===t?"":""+t,r?e.setAttributeNS(r,n,t):e.setAttribute(n,t))))}"accent-height alignment-baseline arabic-form baseline-shift cap-height clip-path clip-rule color-interpolation color-interpolation-filters color-profile color-rendering dominant-baseline enable-background fill-opacity fill-rule flood-color flood-opacity font-family font-size font-size-adjust font-stretch font-style font-variant font-weight glyph-name glyph-orientation-horizontal glyph-orientation-vertical horiz-adv-x horiz-origin-x image-rendering letter-spacing lighting-color marker-end marker-mid marker-start overline-position overline-thickness paint-order panose-1 pointer-events rendering-intent shape-rendering stop-color stop-opacity strikethrough-position strikethrough-thickness stroke-dasharray stroke-dashoffset stroke-linecap stroke-linejoin stroke-miterlimit stroke-opacity stroke-width text-anchor text-decoration text-rendering underline-position underline-thickness unicode-bidi unicode-range units-per-em v-alphabetic v-hanging v-ideographic v-mathematical vector-effect vert-adv-y vert-origin-x vert-origin-y word-spacing writing-mode xmlns:xlink x-height".split(" ").forEach((function(e){var n=e.replace(g,y);v[n]=new m(n,1,!1,e,null,!1,!1)})),"xlink:actuate xlink:arcrole xlink:role xlink:show xlink:title xlink:type".split(" ").forEach((function(e){var n=e.replace(g,y);v[n]=new m(n,1,!1,e,"http://www.w3.org/1999/xlink",!1,!1)})),["xml:base","xml:lang","xml:space"].forEach((function(e){var n=e.replace(g,y);v[n]=new m(n,1,!1,e,"http://www.w3.org/XML/1998/namespace",!1,!1)})),["tabIndex","crossOrigin"].forEach((function(e){v[e]=new m(e,1,!1,e.toLowerCase(),null,!1,!1)})),v.xlinkHref=new m("xlinkHref",1,!1,"xlink:href","http://www.w3.org/1999/xlink",!0,!1),["src","href","action","formAction"].forEach((function(e){v[e]=new m(e,1,!1,e.toLowerCase(),null,!0,!0)}));var k=r.__SECRET_INTERNALS_DO_NOT_USE_OR_YOU_WILL_BE_FIRED,w=Symbol.for("react.element"),S=Symbol.for("react.portal"),E=Symbol.for("react.fragment"),_=Symbol.for("react.strict_mode"),x=Symbol.for("react.profiler"),C=Symbol.for("react.provider"),P=Symbol.for("react.context"),N=Symbol.for("react.forward_ref"),z=Symbol.for("react.suspense"),T=Symbol.for("react.suspense_list"),L=Symbol.for("react.memo"),M=Symbol.for("react.lazy");Symbol.for("react.scope"),Symbol.for("react.debug_trace_mode");var D=Symbol.for("react.offscreen");Symbol.for("react.legacy_hidden"),Symbol.for("react.cache"),Symbol.for("react.tracing_marker");var R=Symbol.iterator;function O(e){return null===e||"object"!==typeof e?null:"function"===typeof(e=R&&e[R]||e["@@iterator"])?e:null}var F,I=Object.assign;function U(e){if(void 0===F)try{throw Error()}catch(t){var n=t.stack.trim().match(/\n( *(at )?)/);F=n&&n[1]||""}return"\n"+F+e}var A=!1;function V(e,n){if(!e||A)return"";A=!0;var t=Error.prepareStackTrace;Error.prepareStackTrace=void 0;try{if(n)if(n=function(){throw Error()},Object.defineProperty(n.prototype,"props",{set:function(){throw Error()}}),"object"===typeof Reflect&&Reflect.construct){try{Reflect.construct(n,[])}catch(s){var r=s}Reflect.construct(e,[],n)}else{try{n.call()}catch(s){r=s}e.call(n.prototype)}else{try{throw Error()}catch(s){r=s}e()}}catch(s){if(s&&r&&"string"===typeof s.stack){for(var l=s.stack.split("\n"),a=r.stack.split("\n"),o=l.length-1,u=a.length-1;1<=o&&0<=u&&l[o]!==a[u];)u--;for(;1<=o&&0<=u;o--,u--)if(l[o]!==a[u]){if(1!==o||1!==u)do{if(o--,0>--u||l[o]!==a[u]){var i="\n"+l[o].replace(" at new "," at ");return e.displayName&&i.includes("<anonymous>")&&(i=i.replace("<anonymous>",e.displayName)),i}}while(1<=o&&0<=u);break}}}finally{A=!1,Error.prepareStackTrace=t}return(e=e?e.displayName||e.name:"")?U(e):""}function j(e){switch(e.tag){case 5:return U(e.type);case 16:return U("Lazy");case 13:return U("Suspense");case 19:return U("SuspenseList");case 0:case 2:case 15:return e=V(e.type,!1);case 11:return e=V(e.type.render,!1);case 1:return e=V(e.type,!0);default:return""}}function $(e){if(null==e)return null;if("function"===typeof e)return e.displayName||e.name||null;if("string"===typeof e)return e;switch(e){case E:return"Fragment";case S:return"Portal";case x:return"Profiler";case _:return"StrictMode";case z:return"Suspense";case T:return"SuspenseList"}if("object"===typeof e)switch(e.$$typeof){case P:return(e.displayName||"Context")+".Consumer";case C:return(e._context.displayName||"Context")+".Provider";case N:var n=e.render;return(e=e.displayName)||(e=""!==(e=n.displayName||n.name||"")?"ForwardRef("+e+")":"ForwardRef"),e;case L:return null!==(n=e.displayName||null)?n:$(e.type)||"Memo";case M:n=e._payload,e=e._init;try{return $(e(n))}catch(t){}}return null}function B(e){var n=e.type;switch(e.tag){case 24:return"Cache";case 9:return(n.displayName||"Context")+".Consumer";case 10:return(n._context.displayName||"Context")+".Provider";case 18:return"DehydratedFragment";case 11:return e=(e=n.render).displayName||e.name||"",n.displayName||(""!==e?"ForwardRef("+e+")":"ForwardRef");case 7:return"Fragment";case 5:return n;case 4:return"Portal";case 3:return"Root";case 6:return"Text";case 16:return $(n);case 8:return n===_?"StrictMode":"Mode";case 22:return"Offscreen";case 12:return"Profiler";case 21:return"Scope";case 13:return"Suspense";case 19:return"SuspenseList";case 25:return"TracingMarker";case 1:case 0:case 17:case 2:case 14:case 15:if("function"===typeof n)return n.displayName||n.name||null;if("string"===typeof n)return n}return null}function W(e){switch(typeof e){case"boolean":case"number":case"string":case"undefined":case"object":return e;default:return""}}function H(e){var n=e.type;return(e=e.nodeName)&&"input"===e.toLowerCase()&&("checkbox"===n||"radio"===n)}function Q(e){e._valueTracker||(e._valueTracker=function(e){var n=H(e)?"checked":"value",t=Object.getOwnPropertyDescriptor(e.constructor.prototype,n),r=""+e[n];if(!e.hasOwnProperty(n)&&"undefined"!==typeof t&&"function"===typeof t.get&&"function"===typeof t.set){var l=t.get,a=t.set;return Object.defineProperty(e,n,{configurable:!0,get:function(){return l.call(this)},set:function(e){r=""+e,a.call(this,e)}}),Object.defineProperty(e,n,{enumerable:t.enumerable}),{getValue:function(){return r},setValue:function(e){r=""+e},stopTracking:function(){e._valueTracker=null,delete e[n]}}}}(e))}function K(e){if(!e)return!1;var n=e._valueTracker;if(!n)return!0;var t=n.getValue(),r="";return e&&(r=H(e)?e.checked?"true":"false":e.value),(e=r)!==t&&(n.setValue(e),!0)}function Y(e){if("undefined"===typeof(e=e||("undefined"!==typeof document?document:void 0)))return null;try{return e.activeElement||e.body}catch(n){return e.body}}function q(e,n){var t=n.checked;return I({},n,{defaultChecked:void 0,defaultValue:void 0,value:void 0,checked:null!=t?t:e._wrapperState.initialChecked})}function X(e,n){var t=null==n.defaultValue?"":n.defaultValue,r=null!=n.checked?n.checked:n.defaultChecked;t=W(null!=n.value?n.value:t),e._wrapperState={initialChecked:r,initialValue:t,controlled:"checkbox"===n.type||"radio"===n.type?null!=n.checked:null!=n.value}}function G(e,n){null!=(n=n.checked)&&b(e,"checked",n,!1)}function Z(e,n){G(e,n);var t=W(n.value),r=n.type;if(null!=t)"number"===r?(0===t&&""===e.value||e.value!=t)&&(e.value=""+t):e.value!==""+t&&(e.value=""+t);else if("submit"===r||"reset"===r)return void e.removeAttribute("value");n.hasOwnProperty("value")?ee(e,n.type,t):n.hasOwnProperty("defaultValue")&&ee(e,n.type,W(n.defaultValue)),null==n.checked&&null!=n.defaultChecked&&(e.defaultChecked=!!n.defaultChecked)}function J(e,n,t){if(n.hasOwnProperty("value")||n.hasOwnProperty("defaultValue")){var r=n.type;if(!("submit"!==r&&"reset"!==r||void 0!==n.value&&null!==n.value))return;n=""+e._wrapperState.initialValue,t||n===e.value||(e.value=n),e.defaultValue=n}""!==(t=e.name)&&(e.name=""),e.defaultChecked=!!e._wrapperState.initialChecked,""!==t&&(e.name=t)}function ee(e,n,t){"number"===n&&Y(e.ownerDocument)===e||(null==t?e.defaultValue=""+e._wrapperState.initialValue:e.defaultValue!==""+t&&(e.defaultValue=""+t))}var ne=Array.isArray;function te(e,n,t,r){if(e=e.options,n){n={};for(var l=0;l<t.length;l++)n["$"+t[l]]=!0;for(t=0;t<e.length;t++)l=n.hasOwnProperty("$"+e[t].value),e[t].selected!==l&&(e[t].selected=l),l&&r&&(e[t].defaultSelected=!0)}else{for(t=""+W(t),n=null,l=0;l<e.length;l++){if(e[l].value===t)return e[l].selected=!0,void(r&&(e[l].defaultSelected=!0));null!==n||e[l].disabled||(n=e[l])}null!==n&&(n.selected=!0)}}function re(e,n){if(null!=n.dangerouslySetInnerHTML)throw Error(a(91));return I({},n,{value:void 0,defaultValue:void 0,children:""+e._wrapperState.initialValue})}function le(e,n){var t=n.value;if(null==t){if(t=n.children,n=n.defaultValue,null!=t){if(null!=n)throw Error(a(92));if(ne(t)){if(1<t.length)throw Error(a(93));t=t[0]}n=t}null==n&&(n=""),t=n}e._wrapperState={initialValue:W(t)}}function ae(e,n){var t=W(n.value),r=W(n.defaultValue);null!=t&&((t=""+t)!==e.value&&(e.value=t),null==n.defaultValue&&e.defaultValue!==t&&(e.defaultValue=t)),null!=r&&(e.defaultValue=""+r)}function oe(e){var n=e.textContent;n===e._wrapperState.initialValue&&""!==n&&null!==n&&(e.value=n)}function ue(e){switch(e){case"svg":return"http://www.w3.org/2000/svg";case"math":return"http://www.w3.org/1998/Math/MathML";default:return"http://www.w3.org/1999/xhtml"}}function ie(e,n){return null==e||"http://www.w3.org/1999/xhtml"===e?ue(n):"http://www.w3.org/2000/svg"===e&&"foreignObject"===n?"http://www.w3.org/1999/xhtml":e}var se,ce,fe=(ce=function(e,n){if("http://www.w3.org/2000/svg"!==e.namespaceURI||"innerHTML"in e)e.innerHTML=n;else{for((se=se||document.createElement("div")).innerHTML="<svg>"+n.valueOf().toString()+"</svg>",n=se.firstChild;e.firstChild;)e.removeChild(e.firstChild);for(;n.firstChild;)e.appendChild(n.firstChild)}},"undefined"!==typeof MSApp&&MSApp.execUnsafeLocalFunction?function(e,n,t,r){MSApp.execUnsafeLocalFunction((function(){return ce(e,n)}))}:ce);function de(e,n){if(n){var t=e.firstChild;if(t&&t===e.lastChild&&3===t.nodeType)return void(t.nodeValue=n)}e.textContent=n}var pe={animationIterationCount:!0,aspectRatio:!0,borderImageOutset:!0,borderImageSlice:!0,borderImageWidth:!0,boxFlex:!0,boxFlexGroup:!0,boxOrdinalGroup:!0,columnCount:!0,columns:!0,flex:!0,flexGrow:!0,flexPositive:!0,flexShrink:!0,flexNegative:!0,flexOrder:!0,gridArea:!0,gridRow:!0,gridRowEnd:!0,gridRowSpan:!0,gridRowStart:!0,gridColumn:!0,gridColumnEnd:!0,gridColumnSpan:!0,gridColumnStart:!0,fontWeight:!0,lineClamp:!0,lineHeight:!0,opacity:!0,order:!0,orphans:!0,tabSize:!0,widows:!0,zIndex:!0,zoom:!0,fillOpacity:!0,floodOpacity:!0,stopOpacity:!0,strokeDasharray:!0,strokeDashoffset:!0,strokeMiterlimit:!0,strokeOpacity:!0,strokeWidth:!0},he=["Webkit","ms","Moz","O"];function me(e,n,t){return null==n||"boolean"===typeof n||""===n?"":t||"number"!==typeof n||0===n||pe.hasOwnProperty(e)&&pe[e]?(""+n).trim():n+"px"}function ve(e,n){for(var t in e=e.style,n)if(n.hasOwnProperty(t)){var r=0===t.indexOf("--"),l=me(t,n[t],r);"float"===t&&(t="cssFloat"),r?e.setProperty(t,l):e[t]=l}}Object.keys(pe).forEach((function(e){he.forEach((function(n){n=n+e.charAt(0).toUpperCase()+e.substring(1),pe[n]=pe[e]}))}));var ge=I({menuitem:!0},{area:!0,base:!0,br:!0,col:!0,embed:!0,hr:!0,img:!0,input:!0,keygen:!0,link:!0,meta:!0,param:!0,source:!0,track:!0,wbr:!0});function ye(e,n){if(n){if(ge[e]&&(null!=n.children||null!=n.dangerouslySetInnerHTML))throw Error(a(137,e));if(null!=n.dangerouslySetInnerHTML){if(null!=n.children)throw Error(a(60));if("object"!==typeof n.dangerouslySetInnerHTML||!("__html"in n.dangerouslySetInnerHTML))throw Error(a(61))}if(null!=n.style&&"object"!==typeof n.style)throw Error(a(62))}}function be(e,n){if(-1===e.indexOf("-"))return"string"===typeof n.is;switch(e){case"annotation-xml":case"color-profile":case"font-face":case"font-face-src":case"font-face-uri":case"font-face-format":case"font-face-name":case"missing-glyph":return!1;default:return!0}}var ke=null;function we(e){return(e=e.target||e.srcElement||window).correspondingUseElement&&(e=e.correspondingUseElement),3===e.nodeType?e.parentNode:e}var Se=null,Ee=null,_e=null;function xe(e){if(e=bl(e)){if("function"!==typeof Se)throw Error(a(280));var n=e.stateNode;n&&(n=wl(n),Se(e.stateNode,e.type,n))}}function Ce(e){Ee?_e?_e.push(e):_e=[e]:Ee=e}function Pe(){if(Ee){var e=Ee,n=_e;if(_e=Ee=null,xe(e),n)for(e=0;e<n.length;e++)xe(n[e])}}function Ne(e,n){return e(n)}function ze(){}var Te=!1;function Le(e,n,t){if(Te)return e(n,t);Te=!0;try{return Ne(e,n,t)}finally{Te=!1,(null!==Ee||null!==_e)&&(ze(),Pe())}}function Me(e,n){var t=e.stateNode;if(null===t)return null;var r=wl(t);if(null===r)return null;t=r[n];e:switch(n){case"onClick":case"onClickCapture":case"onDoubleClick":case"onDoubleClickCapture":case"onMouseDown":case"onMouseDownCapture":case"onMouseMove":case"onMouseMoveCapture":case"onMouseUp":case"onMouseUpCapture":case"onMouseEnter":(r=!r.disabled)||(r=!("button"===(e=e.type)||"input"===e||"select"===e||"textarea"===e)),e=!r;break e;default:e=!1}if(e)return null;if(t&&"function"!==typeof t)throw Error(a(231,n,typeof t));return t}var De=!1;if(c)try{var Re={};Object.defineProperty(Re,"passive",{get:function(){De=!0}}),window.addEventListener("test",Re,Re),window.removeEventListener("test",Re,Re)}catch(ce){De=!1}function Oe(e,n,t,r,l,a,o,u,i){var s=Array.prototype.slice.call(arguments,3);try{n.apply(t,s)}catch(c){this.onError(c)}}var Fe=!1,Ie=null,Ue=!1,Ae=null,Ve={onError:function(e){Fe=!0,Ie=e}};function je(e,n,t,r,l,a,o,u,i){Fe=!1,Ie=null,Oe.apply(Ve,arguments)}function $e(e){var n=e,t=e;if(e.alternate)for(;n.return;)n=n.return;else{e=n;do{0!==(4098&(n=e).flags)&&(t=n.return),e=n.return}while(e)}return 3===n.tag?t:null}function Be(e){if(13===e.tag){var n=e.memoizedState;if(null===n&&(null!==(e=e.alternate)&&(n=e.memoizedState)),null!==n)return n.dehydrated}return null}function We(e){if($e(e)!==e)throw Error(a(188))}function He(e){return null!==(e=function(e){var n=e.alternate;if(!n){if(null===(n=$e(e)))throw Error(a(188));return n!==e?null:e}for(var t=e,r=n;;){var l=t.return;if(null===l)break;var o=l.alternate;if(null===o){if(null!==(r=l.return)){t=r;continue}break}if(l.child===o.child){for(o=l.child;o;){if(o===t)return We(l),e;if(o===r)return We(l),n;o=o.sibling}throw Error(a(188))}if(t.return!==r.return)t=l,r=o;else{for(var u=!1,i=l.child;i;){if(i===t){u=!0,t=l,r=o;break}if(i===r){u=!0,r=l,t=o;break}i=i.sibling}if(!u){for(i=o.child;i;){if(i===t){u=!0,t=o,r=l;break}if(i===r){u=!0,r=o,t=l;break}i=i.sibling}if(!u)throw Error(a(189))}}if(t.alternate!==r)throw Error(a(190))}if(3!==t.tag)throw Error(a(188));return t.stateNode.current===t?e:n}(e))?Qe(e):null}function Qe(e){if(5===e.tag||6===e.tag)return e;for(e=e.child;null!==e;){var n=Qe(e);if(null!==n)return n;e=e.sibling}return null}var Ke=l.unstable_scheduleCallback,Ye=l.unstable_cancelCallback,qe=l.unstable_shouldYield,Xe=l.unstable_requestPaint,Ge=l.unstable_now,Ze=l.unstable_getCurrentPriorityLevel,Je=l.unstable_ImmediatePriority,en=l.unstable_UserBlockingPriority,nn=l.unstable_NormalPriority,tn=l.unstable_LowPriority,rn=l.unstable_IdlePriority,ln=null,an=null;var on=Math.clz32?Math.clz32:function(e){return 0===(e>>>=0)?32:31-(un(e)/sn|0)|0},un=Math.log,sn=Math.LN2;var cn=64,fn=4194304;function dn(e){switch(e&-e){case 1:return 1;case 2:return 2;case 4:return 4;case 8:return 8;case 16:return 16;case 32:return 32;case 64:case 128:case 256:case 512:case 1024:case 2048:case 4096:case 8192:case 16384:case 32768:case 65536:case 131072:case 262144:case 524288:case 1048576:case 2097152:return 4194240&e;case 4194304:case 8388608:case 16777216:case 33554432:case 67108864:return 130023424&e;case 134217728:return 134217728;case 268435456:return 268435456;case 536870912:return 536870912;case 1073741824:return 1073741824;default:return e}}function pn(e,n){var t=e.pendingLanes;if(0===t)return 0;var r=0,l=e.suspendedLanes,a=e.pingedLanes,o=268435455&t;if(0!==o){var u=o&~l;0!==u?r=dn(u):0!==(a&=o)&&(r=dn(a))}else 0!==(o=t&~l)?r=dn(o):0!==a&&(r=dn(a));if(0===r)return 0;if(0!==n&&n!==r&&0===(n&l)&&((l=r&-r)>=(a=n&-n)||16===l&&0!==(4194240&a)))return n;if(0!==(4&r)&&(r|=16&t),0!==(n=e.entangledLanes))for(e=e.entanglements,n&=r;0<n;)l=1<<(t=31-on(n)),r|=e[t],n&=~l;return r}function hn(e,n){switch(e){case 1:case 2:case 4:return n+250;case 8:case 16:case 32:case 64:case 128:case 256:case 512:case 1024:case 2048:case 4096:case 8192:case 16384:case 32768:case 65536:case 131072:case 262144:case 524288:case 1048576:case 2097152:return n+5e3;default:return-1}}function mn(e){return 0!==(e=-1073741825&e.pendingLanes)?e:1073741824&e?1073741824:0}function vn(){var e=cn;return 0===(4194240&(cn<<=1))&&(cn=64),e}function gn(e){for(var n=[],t=0;31>t;t++)n.push(e);return n}function yn(e,n,t){e.pendingLanes|=n,536870912!==n&&(e.suspendedLanes=0,e.pingedLanes=0),(e=e.eventTimes)[n=31-on(n)]=t}function bn(e,n){var t=e.entangledLanes|=n;for(e=e.entanglements;t;){var r=31-on(t),l=1<<r;l&n|e[r]&n&&(e[r]|=n),t&=~l}}var kn=0;function wn(e){return 1<(e&=-e)?4<e?0!==(268435455&e)?16:536870912:4:1}var Sn,En,_n,xn,Cn,Pn=!1,Nn=[],zn=null,Tn=null,Ln=null,Mn=new Map,Dn=new Map,Rn=[],On="mousedown mouseup touchcancel touchend touchstart auxclick dblclick pointercancel pointerdown pointerup dragend dragstart drop compositionend compositionstart keydown keypress keyup input textInput copy cut paste click change contextmenu reset submit".split(" ");function Fn(e,n){switch(e){case"focusin":case"focusout":zn=null;break;case"dragenter":case"dragleave":Tn=null;break;case"mouseover":case"mouseout":Ln=null;break;case"pointerover":case"pointerout":Mn.delete(n.pointerId);break;case"gotpointercapture":case"lostpointercapture":Dn.delete(n.pointerId)}}function In(e,n,t,r,l,a){return null===e||e.nativeEvent!==a?(e={blockedOn:n,domEventName:t,eventSystemFlags:r,nativeEvent:a,targetContainers:[l]},null!==n&&(null!==(n=bl(n))&&En(n)),e):(e.eventSystemFlags|=r,n=e.targetContainers,null!==l&&-1===n.indexOf(l)&&n.push(l),e)}function Un(e){var n=yl(e.target);if(null!==n){var t=$e(n);if(null!==t)if(13===(n=t.tag)){if(null!==(n=Be(t)))return e.blockedOn=n,void Cn(e.priority,(function(){_n(t)}))}else if(3===n&&t.stateNode.current.memoizedState.isDehydrated)return void(e.blockedOn=3===t.tag?t.stateNode.containerInfo:null)}e.blockedOn=null}function An(e){if(null!==e.blockedOn)return!1;for(var n=e.targetContainers;0<n.length;){var t=Xn(e.domEventName,e.eventSystemFlags,n[0],e.nativeEvent);if(null!==t)return null!==(n=bl(t))&&En(n),e.blockedOn=t,!1;var r=new(t=e.nativeEvent).constructor(t.type,t);ke=r,t.target.dispatchEvent(r),ke=null,n.shift()}return!0}function Vn(e,n,t){An(e)&&t.delete(n)}function jn(){Pn=!1,null!==zn&&An(zn)&&(zn=null),null!==Tn&&An(Tn)&&(Tn=null),null!==Ln&&An(Ln)&&(Ln=null),Mn.forEach(Vn),Dn.forEach(Vn)}function $n(e,n){e.blockedOn===n&&(e.blockedOn=null,Pn||(Pn=!0,l.unstable_scheduleCallback(l.unstable_NormalPriority,jn)))}function Bn(e){function n(n){return $n(n,e)}if(0<Nn.length){$n(Nn[0],e);for(var t=1;t<Nn.length;t++){var r=Nn[t];r.blockedOn===e&&(r.blockedOn=null)}}for(null!==zn&&$n(zn,e),null!==Tn&&$n(Tn,e),null!==Ln&&$n(Ln,e),Mn.forEach(n),Dn.forEach(n),t=0;t<Rn.length;t++)(r=Rn[t]).blockedOn===e&&(r.blockedOn=null);for(;0<Rn.length&&null===(t=Rn[0]).blockedOn;)Un(t),null===t.blockedOn&&Rn.shift()}var Wn=k.ReactCurrentBatchConfig,Hn=!0;function Qn(e,n,t,r){var l=kn,a=Wn.transition;Wn.transition=null;try{kn=1,Yn(e,n,t,r)}finally{kn=l,Wn.transition=a}}function Kn(e,n,t,r){var l=kn,a=Wn.transition;Wn.transition=null;try{kn=4,Yn(e,n,t,r)}finally{kn=l,Wn.transition=a}}function Yn(e,n,t,r){if(Hn){var l=Xn(e,n,t,r);if(null===l)Wr(e,n,r,qn,t),Fn(e,r);else if(function(e,n,t,r,l){switch(n){case"focusin":return zn=In(zn,e,n,t,r,l),!0;case"dragenter":return Tn=In(Tn,e,n,t,r,l),!0;case"mouseover":return Ln=In(Ln,e,n,t,r,l),!0;case"pointerover":var a=l.pointerId;return Mn.set(a,In(Mn.get(a)||null,e,n,t,r,l)),!0;case"gotpointercapture":return a=l.pointerId,Dn.set(a,In(Dn.get(a)||null,e,n,t,r,l)),!0}return!1}(l,e,n,t,r))r.stopPropagation();else if(Fn(e,r),4&n&&-1<On.indexOf(e)){for(;null!==l;){var a=bl(l);if(null!==a&&Sn(a),null===(a=Xn(e,n,t,r))&&Wr(e,n,r,qn,t),a===l)break;l=a}null!==l&&r.stopPropagation()}else Wr(e,n,r,null,t)}}var qn=null;function Xn(e,n,t,r){if(qn=null,null!==(e=yl(e=we(r))))if(null===(n=$e(e)))e=null;else if(13===(t=n.tag)){if(null!==(e=Be(n)))return e;e=null}else if(3===t){if(n.stateNode.current.memoizedState.isDehydrated)return 3===n.tag?n.stateNode.containerInfo:null;e=null}else n!==e&&(e=null);return qn=e,null}function Gn(e){switch(e){case"cancel":case"click":case"close":case"contextmenu":case"copy":case"cut":case"auxclick":case"dblclick":case"dragend":case"dragstart":case"drop":case"focusin":case"focusout":case"input":case"invalid":case"keydown":case"keypress":case"keyup":case"mousedown":case"mouseup":case"paste":case"pause":case"play":case"pointercancel":case"pointerdown":case"pointerup":case"ratechange":case"reset":case"resize":case"seeked":case"submit":case"touchcancel":case"touchend":case"touchstart":case"volumechange":case"change":case"selectionchange":case"textInput":case"compositionstart":case"compositionend":case"compositionupdate":case"beforeblur":case"afterblur":case"beforeinput":case"blur":case"fullscreenchange":case"focus":case"hashchange":case"popstate":case"select":case"selectstart":return 1;case"drag":case"dragenter":case"dragexit":case"dragleave":case"dragover":case"mousemove":case"mouseout":case"mouseover":case"pointermove":case"pointerout":case"pointerover":case"scroll":case"toggle":case"touchmove":case"wheel":case"mouseenter":case"mouseleave":case"pointerenter":case"pointerleave":return 4;case"message":switch(Ze()){case Je:return 1;case en:return 4;case nn:case tn:return 16;case rn:return 536870912;default:return 16}default:return 16}}var Zn=null,Jn=null,et=null;function nt(){if(et)return et;var e,n,t=Jn,r=t.length,l="value"in Zn?Zn.value:Zn.textContent,a=l.length;for(e=0;e<r&&t[e]===l[e];e++);var o=r-e;for(n=1;n<=o&&t[r-n]===l[a-n];n++);return et=l.slice(e,1<n?1-n:void 0)}function tt(e){var n=e.keyCode;return"charCode"in e?0===(e=e.charCode)&&13===n&&(e=13):e=n,10===e&&(e=13),32<=e||13===e?e:0}function rt(){return!0}function lt(){return!1}function at(e){function n(n,t,r,l,a){for(var o in this._reactName=n,this._targetInst=r,this.type=t,this.nativeEvent=l,this.target=a,this.currentTarget=null,e)e.hasOwnProperty(o)&&(n=e[o],this[o]=n?n(l):l[o]);return this.isDefaultPrevented=(null!=l.defaultPrevented?l.defaultPrevented:!1===l.returnValue)?rt:lt,this.isPropagationStopped=lt,this}return I(n.prototype,{preventDefault:function(){this.defaultPrevented=!0;var e=this.nativeEvent;e&&(e.preventDefault?e.preventDefault():"unknown"!==typeof e.returnValue&&(e.returnValue=!1),this.isDefaultPrevented=rt)},stopPropagation:function(){var e=this.nativeEvent;e&&(e.stopPropagation?e.stopPropagation():"unknown"!==typeof e.cancelBubble&&(e.cancelBubble=!0),this.isPropagationStopped=rt)},persist:function(){},isPersistent:rt}),n}var ot,ut,it,st={eventPhase:0,bubbles:0,cancelable:0,timeStamp:function(e){return e.timeStamp||Date.now()},defaultPrevented:0,isTrusted:0},ct=at(st),ft=I({},st,{view:0,detail:0}),dt=at(ft),pt=I({},ft,{screenX:0,screenY:0,clientX:0,clientY:0,pageX:0,pageY:0,ctrlKey:0,shiftKey:0,altKey:0,metaKey:0,getModifierState:xt,button:0,buttons:0,relatedTarget:function(e){return void 0===e.relatedTarget?e.fromElement===e.srcElement?e.toElement:e.fromElement:e.relatedTarget},movementX:function(e){return"movementX"in e?e.movementX:(e!==it&&(it&&"mousemove"===e.type?(ot=e.screenX-it.screenX,ut=e.screenY-it.screenY):ut=ot=0,it=e),ot)},movementY:function(e){return"movementY"in e?e.movementY:ut}}),ht=at(pt),mt=at(I({},pt,{dataTransfer:0})),vt=at(I({},ft,{relatedTarget:0})),gt=at(I({},st,{animationName:0,elapsedTime:0,pseudoElement:0})),yt=I({},st,{clipboardData:function(e){return"clipboardData"in e?e.clipboardData:window.clipboardData}}),bt=at(yt),kt=at(I({},st,{data:0})),wt={Esc:"Escape",Spacebar:" ",Left:"ArrowLeft",Up:"ArrowUp",Right:"ArrowRight",Down:"ArrowDown",Del:"Delete",Win:"OS",Menu:"ContextMenu",Apps:"ContextMenu",Scroll:"ScrollLock",MozPrintableKey:"Unidentified"},St={8:"Backspace",9:"Tab",12:"Clear",13:"Enter",16:"Shift",17:"Control",18:"Alt",19:"Pause",20:"CapsLock",27:"Escape",32:" ",33:"PageUp",34:"PageDown",35:"End",36:"Home",37:"ArrowLeft",38:"ArrowUp",39:"ArrowRight",40:"ArrowDown",45:"Insert",46:"Delete",112:"F1",113:"F2",114:"F3",115:"F4",116:"F5",117:"F6",118:"F7",119:"F8",120:"F9",121:"F10",122:"F11",123:"F12",144:"NumLock",145:"ScrollLock",224:"Meta"},Et={Alt:"altKey",Control:"ctrlKey",Meta:"metaKey",Shift:"shiftKey"};function _t(e){var n=this.nativeEvent;return n.getModifierState?n.getModifierState(e):!!(e=Et[e])&&!!n[e]}function xt(){return _t}var Ct=I({},ft,{key:function(e){if(e.key){var n=wt[e.key]||e.key;if("Unidentified"!==n)return n}return"keypress"===e.type?13===(e=tt(e))?"Enter":String.fromCharCode(e):"keydown"===e.type||"keyup"===e.type?St[e.keyCode]||"Unidentified":""},code:0,location:0,ctrlKey:0,shiftKey:0,altKey:0,metaKey:0,repeat:0,locale:0,getModifierState:xt,charCode:function(e){return"keypress"===e.type?tt(e):0},keyCode:function(e){return"keydown"===e.type||"keyup"===e.type?e.keyCode:0},which:function(e){return"keypress"===e.type?tt(e):"keydown"===e.type||"keyup"===e.type?e.keyCode:0}}),Pt=at(Ct),Nt=at(I({},pt,{pointerId:0,width:0,height:0,pressure:0,tangentialPressure:0,tiltX:0,tiltY:0,twist:0,pointerType:0,isPrimary:0})),zt=at(I({},ft,{touches:0,targetTouches:0,changedTouches:0,altKey:0,metaKey:0,ctrlKey:0,shiftKey:0,getModifierState:xt})),Tt=at(I({},st,{propertyName:0,elapsedTime:0,pseudoElement:0})),Lt=I({},pt,{deltaX:function(e){return"deltaX"in e?e.deltaX:"wheelDeltaX"in e?-e.wheelDeltaX:0},deltaY:function(e){return"deltaY"in e?e.deltaY:"wheelDeltaY"in e?-e.wheelDeltaY:"wheelDelta"in e?-e.wheelDelta:0},deltaZ:0,deltaMode:0}),Mt=at(Lt),Dt=[9,13,27,32],Rt=c&&"CompositionEvent"in window,Ot=null;c&&"documentMode"in document&&(Ot=document.documentMode);var Ft=c&&"TextEvent"in window&&!Ot,It=c&&(!Rt||Ot&&8<Ot&&11>=Ot),Ut=String.fromCharCode(32),At=!1;function Vt(e,n){switch(e){case"keyup":return-1!==Dt.indexOf(n.keyCode);case"keydown":return 229!==n.keyCode;case"keypress":case"mousedown":case"focusout":return!0;default:return!1}}function jt(e){return"object"===typeof(e=e.detail)&&"data"in e?e.data:null}var $t=!1;var Bt={color:!0,date:!0,datetime:!0,"datetime-local":!0,email:!0,month:!0,number:!0,password:!0,range:!0,search:!0,tel:!0,text:!0,time:!0,url:!0,week:!0};function Wt(e){var n=e&&e.nodeName&&e.nodeName.toLowerCase();return"input"===n?!!Bt[e.type]:"textarea"===n}function Ht(e,n,t,r){Ce(r),0<(n=Qr(n,"onChange")).length&&(t=new ct("onChange","change",null,t,r),e.push({event:t,listeners:n}))}var Qt=null,Kt=null;function Yt(e){Ur(e,0)}function qt(e){if(K(kl(e)))return e}function Xt(e,n){if("change"===e)return n}var Gt=!1;if(c){var Zt;if(c){var Jt="oninput"in document;if(!Jt){var er=document.createElement("div");er.setAttribute("oninput","return;"),Jt="function"===typeof er.oninput}Zt=Jt}else Zt=!1;Gt=Zt&&(!document.documentMode||9<document.documentMode)}function nr(){Qt&&(Qt.detachEvent("onpropertychange",tr),Kt=Qt=null)}function tr(e){if("value"===e.propertyName&&qt(Kt)){var n=[];Ht(n,Kt,e,we(e)),Le(Yt,n)}}function rr(e,n,t){"focusin"===e?(nr(),Kt=t,(Qt=n).attachEvent("onpropertychange",tr)):"focusout"===e&&nr()}function lr(e){if("selectionchange"===e||"keyup"===e||"keydown"===e)return qt(Kt)}function ar(e,n){if("click"===e)return qt(n)}function or(e,n){if("input"===e||"change"===e)return qt(n)}var ur="function"===typeof Object.is?Object.is:function(e,n){return e===n&&(0!==e||1/e===1/n)||e!==e&&n!==n};function ir(e,n){if(ur(e,n))return!0;if("object"!==typeof e||null===e||"object"!==typeof n||null===n)return!1;var t=Object.keys(e),r=Object.keys(n);if(t.length!==r.length)return!1;for(r=0;r<t.length;r++){var l=t[r];if(!f.call(n,l)||!ur(e[l],n[l]))return!1}return!0}function sr(e){for(;e&&e.firstChild;)e=e.firstChild;return e}function cr(e,n){var t,r=sr(e);for(e=0;r;){if(3===r.nodeType){if(t=e+r.textContent.length,e<=n&&t>=n)return{node:r,offset:n-e};e=t}e:{for(;r;){if(r.nextSibling){r=r.nextSibling;break e}r=r.parentNode}r=void 0}r=sr(r)}}function fr(e,n){return!(!e||!n)&&(e===n||(!e||3!==e.nodeType)&&(n&&3===n.nodeType?fr(e,n.parentNode):"contains"in e?e.contains(n):!!e.compareDocumentPosition&&!!(16&e.compareDocumentPosition(n))))}function dr(){for(var e=window,n=Y();n instanceof e.HTMLIFrameElement;){try{var t="string"===typeof n.contentWindow.location.href}catch(r){t=!1}if(!t)break;n=Y((e=n.contentWindow).document)}return n}function pr(e){var n=e&&e.nodeName&&e.nodeName.toLowerCase();return n&&("input"===n&&("text"===e.type||"search"===e.type||"tel"===e.type||"url"===e.type||"password"===e.type)||"textarea"===n||"true"===e.contentEditable)}function hr(e){var n=dr(),t=e.focusedElem,r=e.selectionRange;if(n!==t&&t&&t.ownerDocument&&fr(t.ownerDocument.documentElement,t)){if(null!==r&&pr(t))if(n=r.start,void 0===(e=r.end)&&(e=n),"selectionStart"in t)t.selectionStart=n,t.selectionEnd=Math.min(e,t.value.length);else if((e=(n=t.ownerDocument||document)&&n.defaultView||window).getSelection){e=e.getSelection();var l=t.textContent.length,a=Math.min(r.start,l);r=void 0===r.end?a:Math.min(r.end,l),!e.extend&&a>r&&(l=r,r=a,a=l),l=cr(t,a);var o=cr(t,r);l&&o&&(1!==e.rangeCount||e.anchorNode!==l.node||e.anchorOffset!==l.offset||e.focusNode!==o.node||e.focusOffset!==o.offset)&&((n=n.createRange()).setStart(l.node,l.offset),e.removeAllRanges(),a>r?(e.addRange(n),e.extend(o.node,o.offset)):(n.setEnd(o.node,o.offset),e.addRange(n)))}for(n=[],e=t;e=e.parentNode;)1===e.nodeType&&n.push({element:e,left:e.scrollLeft,top:e.scrollTop});for("function"===typeof t.focus&&t.focus(),t=0;t<n.length;t++)(e=n[t]).element.scrollLeft=e.left,e.element.scrollTop=e.top}}var mr=c&&"documentMode"in document&&11>=document.documentMode,vr=null,gr=null,yr=null,br=!1;function kr(e,n,t){var r=t.window===t?t.document:9===t.nodeType?t:t.ownerDocument;br||null==vr||vr!==Y(r)||("selectionStart"in(r=vr)&&pr(r)?r={start:r.selectionStart,end:r.selectionEnd}:r={anchorNode:(r=(r.ownerDocument&&r.ownerDocument.defaultView||window).getSelection()).anchorNode,anchorOffset:r.anchorOffset,focusNode:r.focusNode,focusOffset:r.focusOffset},yr&&ir(yr,r)||(yr=r,0<(r=Qr(gr,"onSelect")).length&&(n=new ct("onSelect","select",null,n,t),e.push({event:n,listeners:r}),n.target=vr)))}function wr(e,n){var t={};return t[e.toLowerCase()]=n.toLowerCase(),t["Webkit"+e]="webkit"+n,t["Moz"+e]="moz"+n,t}var Sr={animationend:wr("Animation","AnimationEnd"),animationiteration:wr("Animation","AnimationIteration"),animationstart:wr("Animation","AnimationStart"),transitionend:wr("Transition","TransitionEnd")},Er={},_r={};function xr(e){if(Er[e])return Er[e];if(!Sr[e])return e;var n,t=Sr[e];for(n in t)if(t.hasOwnProperty(n)&&n in _r)return Er[e]=t[n];return e}c&&(_r=document.createElement("div").style,"AnimationEvent"in window||(delete Sr.animationend.animation,delete Sr.animationiteration.animation,delete Sr.animationstart.animation),"TransitionEvent"in window||delete Sr.transitionend.transition);var Cr=xr("animationend"),Pr=xr("animationiteration"),Nr=xr("animationstart"),zr=xr("transitionend"),Tr=new Map,Lr="abort auxClick cancel canPlay canPlayThrough click close contextMenu copy cut drag dragEnd dragEnter dragExit dragLeave dragOver dragStart drop durationChange emptied encrypted ended error gotPointerCapture input invalid keyDown keyPress keyUp load loadedData loadedMetadata loadStart lostPointerCapture mouseDown mouseMove mouseOut mouseOver mouseUp paste pause play playing pointerCancel pointerDown pointerMove pointerOut pointerOver pointerUp progress rateChange reset resize seeked seeking stalled submit suspend timeUpdate touchCancel touchEnd touchStart volumeChange scroll toggle touchMove waiting wheel".split(" ");function Mr(e,n){Tr.set(e,n),i(n,[e])}for(var Dr=0;Dr<Lr.length;Dr++){var Rr=Lr[Dr];Mr(Rr.toLowerCase(),"on"+(Rr[0].toUpperCase()+Rr.slice(1)))}Mr(Cr,"onAnimationEnd"),Mr(Pr,"onAnimationIteration"),Mr(Nr,"onAnimationStart"),Mr("dblclick","onDoubleClick"),Mr("focusin","onFocus"),Mr("focusout","onBlur"),Mr(zr,"onTransitionEnd"),s("onMouseEnter",["mouseout","mouseover"]),s("onMouseLeave",["mouseout","mouseover"]),s("onPointerEnter",["pointerout","pointerover"]),s("onPointerLeave",["pointerout","pointerover"]),i("onChange","change click focusin focusout input keydown keyup selectionchange".split(" ")),i("onSelect","focusout contextmenu dragend focusin keydown keyup mousedown mouseup selectionchange".split(" ")),i("onBeforeInput",["compositionend","keypress","textInput","paste"]),i("onCompositionEnd","compositionend focusout keydown keypress keyup mousedown".split(" ")),i("onCompositionStart","compositionstart focusout keydown keypress keyup mousedown".split(" ")),i("onCompositionUpdate","compositionupdate focusout keydown keypress keyup mousedown".split(" "));var Or="abort canplay canplaythrough durationchange emptied encrypted ended error loadeddata loadedmetadata loadstart pause play playing progress ratechange resize seeked seeking stalled suspend timeupdate volumechange waiting".split(" "),Fr=new Set("cancel close invalid load scroll toggle".split(" ").concat(Or));function Ir(e,n,t){var r=e.type||"unknown-event";e.currentTarget=t,function(e,n,t,r,l,o,u,i,s){if(je.apply(this,arguments),Fe){if(!Fe)throw Error(a(198));var c=Ie;Fe=!1,Ie=null,Ue||(Ue=!0,Ae=c)}}(r,n,void 0,e),e.currentTarget=null}function Ur(e,n){n=0!==(4&n);for(var t=0;t<e.length;t++){var r=e[t],l=r.event;r=r.listeners;e:{var a=void 0;if(n)for(var o=r.length-1;0<=o;o--){var u=r[o],i=u.instance,s=u.currentTarget;if(u=u.listener,i!==a&&l.isPropagationStopped())break e;Ir(l,u,s),a=i}else for(o=0;o<r.length;o++){if(i=(u=r[o]).instance,s=u.currentTarget,u=u.listener,i!==a&&l.isPropagationStopped())break e;Ir(l,u,s),a=i}}}if(Ue)throw e=Ae,Ue=!1,Ae=null,e}function Ar(e,n){var t=n[ml];void 0===t&&(t=n[ml]=new Set);var r=e+"__bubble";t.has(r)||(Br(n,e,2,!1),t.add(r))}function Vr(e,n,t){var r=0;n&&(r|=4),Br(t,e,r,n)}var jr="_reactListening"+Math.random().toString(36).slice(2);function $r(e){if(!e[jr]){e[jr]=!0,o.forEach((function(n){"selectionchange"!==n&&(Fr.has(n)||Vr(n,!1,e),Vr(n,!0,e))}));var n=9===e.nodeType?e:e.ownerDocument;null===n||n[jr]||(n[jr]=!0,Vr("selectionchange",!1,n))}}function Br(e,n,t,r){switch(Gn(n)){case 1:var l=Qn;break;case 4:l=Kn;break;default:l=Yn}t=l.bind(null,n,t,e),l=void 0,!De||"touchstart"!==n&&"touchmove"!==n&&"wheel"!==n||(l=!0),r?void 0!==l?e.addEventListener(n,t,{capture:!0,passive:l}):e.addEventListener(n,t,!0):void 0!==l?e.addEventListener(n,t,{passive:l}):e.addEventListener(n,t,!1)}function Wr(e,n,t,r,l){var a=r;if(0===(1&n)&&0===(2&n)&&null!==r)e:for(;;){if(null===r)return;var o=r.tag;if(3===o||4===o){var u=r.stateNode.containerInfo;if(u===l||8===u.nodeType&&u.parentNode===l)break;if(4===o)for(o=r.return;null!==o;){var i=o.tag;if((3===i||4===i)&&((i=o.stateNode.containerInfo)===l||8===i.nodeType&&i.parentNode===l))return;o=o.return}for(;null!==u;){if(null===(o=yl(u)))return;if(5===(i=o.tag)||6===i){r=a=o;continue e}u=u.parentNode}}r=r.return}Le((function(){var r=a,l=we(t),o=[];e:{var u=Tr.get(e);if(void 0!==u){var i=ct,s=e;switch(e){case"keypress":if(0===tt(t))break e;case"keydown":case"keyup":i=Pt;break;case"focusin":s="focus",i=vt;break;case"focusout":s="blur",i=vt;break;case"beforeblur":case"afterblur":i=vt;break;case"click":if(2===t.button)break e;case"auxclick":case"dblclick":case"mousedown":case"mousemove":case"mouseup":case"mouseout":case"mouseover":case"contextmenu":i=ht;break;case"drag":case"dragend":case"dragenter":case"dragexit":case"dragleave":case"dragover":case"dragstart":case"drop":i=mt;break;case"touchcancel":case"touchend":case"touchmove":case"touchstart":i=zt;break;case Cr:case Pr:case Nr:i=gt;break;case zr:i=Tt;break;case"scroll":i=dt;break;case"wheel":i=Mt;break;case"copy":case"cut":case"paste":i=bt;break;case"gotpointercapture":case"lostpointercapture":case"pointercancel":case"pointerdown":case"pointermove":case"pointerout":case"pointerover":case"pointerup":i=Nt}var c=0!==(4&n),f=!c&&"scroll"===e,d=c?null!==u?u+"Capture":null:u;c=[];for(var p,h=r;null!==h;){var m=(p=h).stateNode;if(5===p.tag&&null!==m&&(p=m,null!==d&&(null!=(m=Me(h,d))&&c.push(Hr(h,m,p)))),f)break;h=h.return}0<c.length&&(u=new i(u,s,null,t,l),o.push({event:u,listeners:c}))}}if(0===(7&n)){if(i="mouseout"===e||"pointerout"===e,(!(u="mouseover"===e||"pointerover"===e)||t===ke||!(s=t.relatedTarget||t.fromElement)||!yl(s)&&!s[hl])&&(i||u)&&(u=l.window===l?l:(u=l.ownerDocument)?u.defaultView||u.parentWindow:window,i?(i=r,null!==(s=(s=t.relatedTarget||t.toElement)?yl(s):null)&&(s!==(f=$e(s))||5!==s.tag&&6!==s.tag)&&(s=null)):(i=null,s=r),i!==s)){if(c=ht,m="onMouseLeave",d="onMouseEnter",h="mouse","pointerout"!==e&&"pointerover"!==e||(c=Nt,m="onPointerLeave",d="onPointerEnter",h="pointer"),f=null==i?u:kl(i),p=null==s?u:kl(s),(u=new c(m,h+"leave",i,t,l)).target=f,u.relatedTarget=p,m=null,yl(l)===r&&((c=new c(d,h+"enter",s,t,l)).target=p,c.relatedTarget=f,m=c),f=m,i&&s)e:{for(d=s,h=0,p=c=i;p;p=Kr(p))h++;for(p=0,m=d;m;m=Kr(m))p++;for(;0<h-p;)c=Kr(c),h--;for(;0<p-h;)d=Kr(d),p--;for(;h--;){if(c===d||null!==d&&c===d.alternate)break e;c=Kr(c),d=Kr(d)}c=null}else c=null;null!==i&&Yr(o,u,i,c,!1),null!==s&&null!==f&&Yr(o,f,s,c,!0)}if("select"===(i=(u=r?kl(r):window).nodeName&&u.nodeName.toLowerCase())||"input"===i&&"file"===u.type)var v=Xt;else if(Wt(u))if(Gt)v=or;else{v=lr;var g=rr}else(i=u.nodeName)&&"input"===i.toLowerCase()&&("checkbox"===u.type||"radio"===u.type)&&(v=ar);switch(v&&(v=v(e,r))?Ht(o,v,t,l):(g&&g(e,u,r),"focusout"===e&&(g=u._wrapperState)&&g.controlled&&"number"===u.type&&ee(u,"number",u.value)),g=r?kl(r):window,e){case"focusin":(Wt(g)||"true"===g.contentEditable)&&(vr=g,gr=r,yr=null);break;case"focusout":yr=gr=vr=null;break;case"mousedown":br=!0;break;case"contextmenu":case"mouseup":case"dragend":br=!1,kr(o,t,l);break;case"selectionchange":if(mr)break;case"keydown":case"keyup":kr(o,t,l)}var y;if(Rt)e:{switch(e){case"compositionstart":var b="onCompositionStart";break e;case"compositionend":b="onCompositionEnd";break e;case"compositionupdate":b="onCompositionUpdate";break e}b=void 0}else $t?Vt(e,t)&&(b="onCompositionEnd"):"keydown"===e&&229===t.keyCode&&(b="onCompositionStart");b&&(It&&"ko"!==t.locale&&($t||"onCompositionStart"!==b?"onCompositionEnd"===b&&$t&&(y=nt()):(Jn="value"in(Zn=l)?Zn.value:Zn.textContent,$t=!0)),0<(g=Qr(r,b)).length&&(b=new kt(b,e,null,t,l),o.push({event:b,listeners:g}),y?b.data=y:null!==(y=jt(t))&&(b.data=y))),(y=Ft?function(e,n){switch(e){case"compositionend":return jt(n);case"keypress":return 32!==n.which?null:(At=!0,Ut);case"textInput":return(e=n.data)===Ut&&At?null:e;default:return null}}(e,t):function(e,n){if($t)return"compositionend"===e||!Rt&&Vt(e,n)?(e=nt(),et=Jn=Zn=null,$t=!1,e):null;switch(e){case"paste":default:return null;case"keypress":if(!(n.ctrlKey||n.altKey||n.metaKey)||n.ctrlKey&&n.altKey){if(n.char&&1<n.char.length)return n.char;if(n.which)return String.fromCharCode(n.which)}return null;case"compositionend":return It&&"ko"!==n.locale?null:n.data}}(e,t))&&(0<(r=Qr(r,"onBeforeInput")).length&&(l=new kt("onBeforeInput","beforeinput",null,t,l),o.push({event:l,listeners:r}),l.data=y))}Ur(o,n)}))}function Hr(e,n,t){return{instance:e,listener:n,currentTarget:t}}function Qr(e,n){for(var t=n+"Capture",r=[];null!==e;){var l=e,a=l.stateNode;5===l.tag&&null!==a&&(l=a,null!=(a=Me(e,t))&&r.unshift(Hr(e,a,l)),null!=(a=Me(e,n))&&r.push(Hr(e,a,l))),e=e.return}return r}function Kr(e){if(null===e)return null;do{e=e.return}while(e&&5!==e.tag);return e||null}function Yr(e,n,t,r,l){for(var a=n._reactName,o=[];null!==t&&t!==r;){var u=t,i=u.alternate,s=u.stateNode;if(null!==i&&i===r)break;5===u.tag&&null!==s&&(u=s,l?null!=(i=Me(t,a))&&o.unshift(Hr(t,i,u)):l||null!=(i=Me(t,a))&&o.push(Hr(t,i,u))),t=t.return}0!==o.length&&e.push({event:n,listeners:o})}var qr=/\r\n?/g,Xr=/\u0000|\uFFFD/g;function Gr(e){return("string"===typeof e?e:""+e).replace(qr,"\n").replace(Xr,"")}function Zr(e,n,t){if(n=Gr(n),Gr(e)!==n&&t)throw Error(a(425))}function Jr(){}var el=null,nl=null;function tl(e,n){return"textarea"===e||"noscript"===e||"string"===typeof n.children||"number"===typeof n.children||"object"===typeof n.dangerouslySetInnerHTML&&null!==n.dangerouslySetInnerHTML&&null!=n.dangerouslySetInnerHTML.__html}var rl="function"===typeof setTimeout?setTimeout:void 0,ll="function"===typeof clearTimeout?clearTimeout:void 0,al="function"===typeof Promise?Promise:void 0,ol="function"===typeof queueMicrotask?queueMicrotask:"undefined"!==typeof al?function(e){return al.resolve(null).then(e).catch(ul)}:rl;function ul(e){setTimeout((function(){throw e}))}function il(e,n){var t=n,r=0;do{var l=t.nextSibling;if(e.removeChild(t),l&&8===l.nodeType)if("/$"===(t=l.data)){if(0===r)return e.removeChild(l),void Bn(n);r--}else"$"!==t&&"$?"!==t&&"$!"!==t||r++;t=l}while(t);Bn(n)}function sl(e){for(;null!=e;e=e.nextSibling){var n=e.nodeType;if(1===n||3===n)break;if(8===n){if("$"===(n=e.data)||"$!"===n||"$?"===n)break;if("/$"===n)return null}}return e}function cl(e){e=e.previousSibling;for(var n=0;e;){if(8===e.nodeType){var t=e.data;if("$"===t||"$!"===t||"$?"===t){if(0===n)return e;n--}else"/$"===t&&n++}e=e.previousSibling}return null}var fl=Math.random().toString(36).slice(2),dl="__reactFiber$"+fl,pl="__reactProps$"+fl,hl="__reactContainer$"+fl,ml="__reactEvents$"+fl,vl="__reactListeners$"+fl,gl="__reactHandles$"+fl;function yl(e){var n=e[dl];if(n)return n;for(var t=e.parentNode;t;){if(n=t[hl]||t[dl]){if(t=n.alternate,null!==n.child||null!==t&&null!==t.child)for(e=cl(e);null!==e;){if(t=e[dl])return t;e=cl(e)}return n}t=(e=t).parentNode}return null}function bl(e){return!(e=e[dl]||e[hl])||5!==e.tag&&6!==e.tag&&13!==e.tag&&3!==e.tag?null:e}function kl(e){if(5===e.tag||6===e.tag)return e.stateNode;throw Error(a(33))}function wl(e){return e[pl]||null}var Sl=[],El=-1;function _l(e){return{current:e}}function xl(e){0>El||(e.current=Sl[El],Sl[El]=null,El--)}function Cl(e,n){El++,Sl[El]=e.current,e.current=n}var Pl={},Nl=_l(Pl),zl=_l(!1),Tl=Pl;function Ll(e,n){var t=e.type.contextTypes;if(!t)return Pl;var r=e.stateNode;if(r&&r.__reactInternalMemoizedUnmaskedChildContext===n)return r.__reactInternalMemoizedMaskedChildContext;var l,a={};for(l in t)a[l]=n[l];return r&&((e=e.stateNode).__reactInternalMemoizedUnmaskedChildContext=n,e.__reactInternalMemoizedMaskedChildContext=a),a}function Ml(e){return null!==(e=e.childContextTypes)&&void 0!==e}function Dl(){xl(zl),xl(Nl)}function Rl(e,n,t){if(Nl.current!==Pl)throw Error(a(168));Cl(Nl,n),Cl(zl,t)}function Ol(e,n,t){var r=e.stateNode;if(n=n.childContextTypes,"function"!==typeof r.getChildContext)return t;for(var l in r=r.getChildContext())if(!(l in n))throw Error(a(108,B(e)||"Unknown",l));return I({},t,r)}function Fl(e){return e=(e=e.stateNode)&&e.__reactInternalMemoizedMergedChildContext||Pl,Tl=Nl.current,Cl(Nl,e),Cl(zl,zl.current),!0}function Il(e,n,t){var r=e.stateNode;if(!r)throw Error(a(169));t?(e=Ol(e,n,Tl),r.__reactInternalMemoizedMergedChildContext=e,xl(zl),xl(Nl),Cl(Nl,e)):xl(zl),Cl(zl,t)}var Ul=null,Al=!1,Vl=!1;function jl(e){null===Ul?Ul=[e]:Ul.push(e)}function $l(){if(!Vl&&null!==Ul){Vl=!0;var e=0,n=kn;try{var t=Ul;for(kn=1;e<t.length;e++){var r=t[e];do{r=r(!0)}while(null!==r)}Ul=null,Al=!1}catch(l){throw null!==Ul&&(Ul=Ul.slice(e+1)),Ke(Je,$l),l}finally{kn=n,Vl=!1}}return null}var Bl=[],Wl=0,Hl=null,Ql=0,Kl=[],Yl=0,ql=null,Xl=1,Gl="";function Zl(e,n){Bl[Wl++]=Ql,Bl[Wl++]=Hl,Hl=e,Ql=n}function Jl(e,n,t){Kl[Yl++]=Xl,Kl[Yl++]=Gl,Kl[Yl++]=ql,ql=e;var r=Xl;e=Gl;var l=32-on(r)-1;r&=~(1<<l),t+=1;var a=32-on(n)+l;if(30<a){var o=l-l%5;a=(r&(1<<o)-1).toString(32),r>>=o,l-=o,Xl=1<<32-on(n)+l|t<<l|r,Gl=a+e}else Xl=1<<a|t<<l|r,Gl=e}function ea(e){null!==e.return&&(Zl(e,1),Jl(e,1,0))}function na(e){for(;e===Hl;)Hl=Bl[--Wl],Bl[Wl]=null,Ql=Bl[--Wl],Bl[Wl]=null;for(;e===ql;)ql=Kl[--Yl],Kl[Yl]=null,Gl=Kl[--Yl],Kl[Yl]=null,Xl=Kl[--Yl],Kl[Yl]=null}var ta=null,ra=null,la=!1,aa=null;function oa(e,n){var t=Ls(5,null,null,0);t.elementType="DELETED",t.stateNode=n,t.return=e,null===(n=e.deletions)?(e.deletions=[t],e.flags|=16):n.push(t)}function ua(e,n){switch(e.tag){case 5:var t=e.type;return null!==(n=1!==n.nodeType||t.toLowerCase()!==n.nodeName.toLowerCase()?null:n)&&(e.stateNode=n,ta=e,ra=sl(n.firstChild),!0);case 6:return null!==(n=""===e.pendingProps||3!==n.nodeType?null:n)&&(e.stateNode=n,ta=e,ra=null,!0);case 13:return null!==(n=8!==n.nodeType?null:n)&&(t=null!==ql?{id:Xl,overflow:Gl}:null,e.memoizedState={dehydrated:n,treeContext:t,retryLane:1073741824},(t=Ls(18,null,null,0)).stateNode=n,t.return=e,e.child=t,ta=e,ra=null,!0);default:return!1}}function ia(e){return 0!==(1&e.mode)&&0===(128&e.flags)}function sa(e){if(la){var n=ra;if(n){var t=n;if(!ua(e,n)){if(ia(e))throw Error(a(418));n=sl(t.nextSibling);var r=ta;n&&ua(e,n)?oa(r,t):(e.flags=-4097&e.flags|2,la=!1,ta=e)}}else{if(ia(e))throw Error(a(418));e.flags=-4097&e.flags|2,la=!1,ta=e}}}function ca(e){for(e=e.return;null!==e&&5!==e.tag&&3!==e.tag&&13!==e.tag;)e=e.return;ta=e}function fa(e){if(e!==ta)return!1;if(!la)return ca(e),la=!0,!1;var n;if((n=3!==e.tag)&&!(n=5!==e.tag)&&(n="head"!==(n=e.type)&&"body"!==n&&!tl(e.type,e.memoizedProps)),n&&(n=ra)){if(ia(e))throw da(),Error(a(418));for(;n;)oa(e,n),n=sl(n.nextSibling)}if(ca(e),13===e.tag){if(!(e=null!==(e=e.memoizedState)?e.dehydrated:null))throw Error(a(317));e:{for(e=e.nextSibling,n=0;e;){if(8===e.nodeType){var t=e.data;if("/$"===t){if(0===n){ra=sl(e.nextSibling);break e}n--}else"$"!==t&&"$!"!==t&&"$?"!==t||n++}e=e.nextSibling}ra=null}}else ra=ta?sl(e.stateNode.nextSibling):null;return!0}function da(){for(var e=ra;e;)e=sl(e.nextSibling)}function pa(){ra=ta=null,la=!1}function ha(e){null===aa?aa=[e]:aa.push(e)}var ma=k.ReactCurrentBatchConfig;function va(e,n){if(e&&e.defaultProps){for(var t in n=I({},n),e=e.defaultProps)void 0===n[t]&&(n[t]=e[t]);return n}return n}var ga=_l(null),ya=null,ba=null,ka=null;function wa(){ka=ba=ya=null}function Sa(e){var n=ga.current;xl(ga),e._currentValue=n}function Ea(e,n,t){for(;null!==e;){var r=e.alternate;if((e.childLanes&n)!==n?(e.childLanes|=n,null!==r&&(r.childLanes|=n)):null!==r&&(r.childLanes&n)!==n&&(r.childLanes|=n),e===t)break;e=e.return}}function _a(e,n){ya=e,ka=ba=null,null!==(e=e.dependencies)&&null!==e.firstContext&&(0!==(e.lanes&n)&&(ku=!0),e.firstContext=null)}function xa(e){var n=e._currentValue;if(ka!==e)if(e={context:e,memoizedValue:n,next:null},null===ba){if(null===ya)throw Error(a(308));ba=e,ya.dependencies={lanes:0,firstContext:e}}else ba=ba.next=e;return n}var Ca=null;function Pa(e){null===Ca?Ca=[e]:Ca.push(e)}function Na(e,n,t,r){var l=n.interleaved;return null===l?(t.next=t,Pa(n)):(t.next=l.next,l.next=t),n.interleaved=t,za(e,r)}function za(e,n){e.lanes|=n;var t=e.alternate;for(null!==t&&(t.lanes|=n),t=e,e=e.return;null!==e;)e.childLanes|=n,null!==(t=e.alternate)&&(t.childLanes|=n),t=e,e=e.return;return 3===t.tag?t.stateNode:null}var Ta=!1;function La(e){e.updateQueue={baseState:e.memoizedState,firstBaseUpdate:null,lastBaseUpdate:null,shared:{pending:null,interleaved:null,lanes:0},effects:null}}function Ma(e,n){e=e.updateQueue,n.updateQueue===e&&(n.updateQueue={baseState:e.baseState,firstBaseUpdate:e.firstBaseUpdate,lastBaseUpdate:e.lastBaseUpdate,shared:e.shared,effects:e.effects})}function Da(e,n){return{eventTime:e,lane:n,tag:0,payload:null,callback:null,next:null}}function Ra(e,n,t){var r=e.updateQueue;if(null===r)return null;if(r=r.shared,0!==(2&Ni)){var l=r.pending;return null===l?n.next=n:(n.next=l.next,l.next=n),r.pending=n,za(e,t)}return null===(l=r.interleaved)?(n.next=n,Pa(r)):(n.next=l.next,l.next=n),r.interleaved=n,za(e,t)}function Oa(e,n,t){if(null!==(n=n.updateQueue)&&(n=n.shared,0!==(4194240&t))){var r=n.lanes;t|=r&=e.pendingLanes,n.lanes=t,bn(e,t)}}function Fa(e,n){var t=e.updateQueue,r=e.alternate;if(null!==r&&t===(r=r.updateQueue)){var l=null,a=null;if(null!==(t=t.firstBaseUpdate)){do{var o={eventTime:t.eventTime,lane:t.lane,tag:t.tag,payload:t.payload,callback:t.callback,next:null};null===a?l=a=o:a=a.next=o,t=t.next}while(null!==t);null===a?l=a=n:a=a.next=n}else l=a=n;return t={baseState:r.baseState,firstBaseUpdate:l,lastBaseUpdate:a,shared:r.shared,effects:r.effects},void(e.updateQueue=t)}null===(e=t.lastBaseUpdate)?t.firstBaseUpdate=n:e.next=n,t.lastBaseUpdate=n}function Ia(e,n,t,r){var l=e.updateQueue;Ta=!1;var a=l.firstBaseUpdate,o=l.lastBaseUpdate,u=l.shared.pending;if(null!==u){l.shared.pending=null;var i=u,s=i.next;i.next=null,null===o?a=s:o.next=s,o=i;var c=e.alternate;null!==c&&((u=(c=c.updateQueue).lastBaseUpdate)!==o&&(null===u?c.firstBaseUpdate=s:u.next=s,c.lastBaseUpdate=i))}if(null!==a){var f=l.baseState;for(o=0,c=s=i=null,u=a;;){var d=u.lane,p=u.eventTime;if((r&d)===d){null!==c&&(c=c.next={eventTime:p,lane:0,tag:u.tag,payload:u.payload,callback:u.callback,next:null});e:{var h=e,m=u;switch(d=n,p=t,m.tag){case 1:if("function"===typeof(h=m.payload)){f=h.call(p,f,d);break e}f=h;break e;case 3:h.flags=-65537&h.flags|128;case 0:if(null===(d="function"===typeof(h=m.payload)?h.call(p,f,d):h)||void 0===d)break e;f=I({},f,d);break e;case 2:Ta=!0}}null!==u.callback&&0!==u.lane&&(e.flags|=64,null===(d=l.effects)?l.effects=[u]:d.push(u))}else p={eventTime:p,lane:d,tag:u.tag,payload:u.payload,callback:u.callback,next:null},null===c?(s=c=p,i=f):c=c.next=p,o|=d;if(null===(u=u.next)){if(null===(u=l.shared.pending))break;u=(d=u).next,d.next=null,l.lastBaseUpdate=d,l.shared.pending=null}}if(null===c&&(i=f),l.baseState=i,l.firstBaseUpdate=s,l.lastBaseUpdate=c,null!==(n=l.shared.interleaved)){l=n;do{o|=l.lane,l=l.next}while(l!==n)}else null===a&&(l.shared.lanes=0);Fi|=o,e.lanes=o,e.memoizedState=f}}function Ua(e,n,t){if(e=n.effects,n.effects=null,null!==e)for(n=0;n<e.length;n++){var r=e[n],l=r.callback;if(null!==l){if(r.callback=null,r=t,"function"!==typeof l)throw Error(a(191,l));l.call(r)}}}var Aa=(new r.Component).refs;function Va(e,n,t,r){t=null===(t=t(r,n=e.memoizedState))||void 0===t?n:I({},n,t),e.memoizedState=t,0===e.lanes&&(e.updateQueue.baseState=t)}var ja={isMounted:function(e){return!!(e=e._reactInternals)&&$e(e)===e},enqueueSetState:function(e,n,t){e=e._reactInternals;var r=es(),l=ns(e),a=Da(r,l);a.payload=n,void 0!==t&&null!==t&&(a.callback=t),null!==(n=Ra(e,a,l))&&(ts(n,e,l,r),Oa(n,e,l))},enqueueReplaceState:function(e,n,t){e=e._reactInternals;var r=es(),l=ns(e),a=Da(r,l);a.tag=1,a.payload=n,void 0!==t&&null!==t&&(a.callback=t),null!==(n=Ra(e,a,l))&&(ts(n,e,l,r),Oa(n,e,l))},enqueueForceUpdate:function(e,n){e=e._reactInternals;var t=es(),r=ns(e),l=Da(t,r);l.tag=2,void 0!==n&&null!==n&&(l.callback=n),null!==(n=Ra(e,l,r))&&(ts(n,e,r,t),Oa(n,e,r))}};function $a(e,n,t,r,l,a,o){return"function"===typeof(e=e.stateNode).shouldComponentUpdate?e.shouldComponentUpdate(r,a,o):!n.prototype||!n.prototype.isPureReactComponent||(!ir(t,r)||!ir(l,a))}function Ba(e,n,t){var r=!1,l=Pl,a=n.contextType;return"object"===typeof a&&null!==a?a=xa(a):(l=Ml(n)?Tl:Nl.current,a=(r=null!==(r=n.contextTypes)&&void 0!==r)?Ll(e,l):Pl),n=new n(t,a),e.memoizedState=null!==n.state&&void 0!==n.state?n.state:null,n.updater=ja,e.stateNode=n,n._reactInternals=e,r&&((e=e.stateNode).__reactInternalMemoizedUnmaskedChildContext=l,e.__reactInternalMemoizedMaskedChildContext=a),n}function Wa(e,n,t,r){e=n.state,"function"===typeof n.componentWillReceiveProps&&n.componentWillReceiveProps(t,r),"function"===typeof n.UNSAFE_componentWillReceiveProps&&n.UNSAFE_componentWillReceiveProps(t,r),n.state!==e&&ja.enqueueReplaceState(n,n.state,null)}function Ha(e,n,t,r){var l=e.stateNode;l.props=t,l.state=e.memoizedState,l.refs=Aa,La(e);var a=n.contextType;"object"===typeof a&&null!==a?l.context=xa(a):(a=Ml(n)?Tl:Nl.current,l.context=Ll(e,a)),l.state=e.memoizedState,"function"===typeof(a=n.getDerivedStateFromProps)&&(Va(e,n,a,t),l.state=e.memoizedState),"function"===typeof n.getDerivedStateFromProps||"function"===typeof l.getSnapshotBeforeUpdate||"function"!==typeof l.UNSAFE_componentWillMount&&"function"!==typeof l.componentWillMount||(n=l.state,"function"===typeof l.componentWillMount&&l.componentWillMount(),"function"===typeof l.UNSAFE_componentWillMount&&l.UNSAFE_componentWillMount(),n!==l.state&&ja.enqueueReplaceState(l,l.state,null),Ia(e,t,l,r),l.state=e.memoizedState),"function"===typeof l.componentDidMount&&(e.flags|=4194308)}function Qa(e,n,t){if(null!==(e=t.ref)&&"function"!==typeof e&&"object"!==typeof e){if(t._owner){if(t=t._owner){if(1!==t.tag)throw Error(a(309));var r=t.stateNode}if(!r)throw Error(a(147,e));var l=r,o=""+e;return null!==n&&null!==n.ref&&"function"===typeof n.ref&&n.ref._stringRef===o?n.ref:(n=function(e){var n=l.refs;n===Aa&&(n=l.refs={}),null===e?delete n[o]:n[o]=e},n._stringRef=o,n)}if("string"!==typeof e)throw Error(a(284));if(!t._owner)throw Error(a(290,e))}return e}function Ka(e,n){throw e=Object.prototype.toString.call(n),Error(a(31,"[object Object]"===e?"object with keys {"+Object.keys(n).join(", ")+"}":e))}function Ya(e){return(0,e._init)(e._payload)}function qa(e){function n(n,t){if(e){var r=n.deletions;null===r?(n.deletions=[t],n.flags|=16):r.push(t)}}function t(t,r){if(!e)return null;for(;null!==r;)n(t,r),r=r.sibling;return null}function r(e,n){for(e=new Map;null!==n;)null!==n.key?e.set(n.key,n):e.set(n.index,n),n=n.sibling;return e}function l(e,n){return(e=Ds(e,n)).index=0,e.sibling=null,e}function o(n,t,r){return n.index=r,e?null!==(r=n.alternate)?(r=r.index)<t?(n.flags|=2,t):r:(n.flags|=2,t):(n.flags|=1048576,t)}function u(n){return e&&null===n.alternate&&(n.flags|=2),n}function i(e,n,t,r){return null===n||6!==n.tag?((n=Is(t,e.mode,r)).return=e,n):((n=l(n,t)).return=e,n)}function s(e,n,t,r){var a=t.type;return a===E?f(e,n,t.props.children,r,t.key):null!==n&&(n.elementType===a||"object"===typeof a&&null!==a&&a.$$typeof===M&&Ya(a)===n.type)?((r=l(n,t.props)).ref=Qa(e,n,t),r.return=e,r):((r=Rs(t.type,t.key,t.props,null,e.mode,r)).ref=Qa(e,n,t),r.return=e,r)}function c(e,n,t,r){return null===n||4!==n.tag||n.stateNode.containerInfo!==t.containerInfo||n.stateNode.implementation!==t.implementation?((n=Us(t,e.mode,r)).return=e,n):((n=l(n,t.children||[])).return=e,n)}function f(e,n,t,r,a){return null===n||7!==n.tag?((n=Os(t,e.mode,r,a)).return=e,n):((n=l(n,t)).return=e,n)}function d(e,n,t){if("string"===typeof n&&""!==n||"number"===typeof n)return(n=Is(""+n,e.mode,t)).return=e,n;if("object"===typeof n&&null!==n){switch(n.$$typeof){case w:return(t=Rs(n.type,n.key,n.props,null,e.mode,t)).ref=Qa(e,null,n),t.return=e,t;case S:return(n=Us(n,e.mode,t)).return=e,n;case M:return d(e,(0,n._init)(n._payload),t)}if(ne(n)||O(n))return(n=Os(n,e.mode,t,null)).return=e,n;Ka(e,n)}return null}function p(e,n,t,r){var l=null!==n?n.key:null;if("string"===typeof t&&""!==t||"number"===typeof t)return null!==l?null:i(e,n,""+t,r);if("object"===typeof t&&null!==t){switch(t.$$typeof){case w:return t.key===l?s(e,n,t,r):null;case S:return t.key===l?c(e,n,t,r):null;case M:return p(e,n,(l=t._init)(t._payload),r)}if(ne(t)||O(t))return null!==l?null:f(e,n,t,r,null);Ka(e,t)}return null}function h(e,n,t,r,l){if("string"===typeof r&&""!==r||"number"===typeof r)return i(n,e=e.get(t)||null,""+r,l);if("object"===typeof r&&null!==r){switch(r.$$typeof){case w:return s(n,e=e.get(null===r.key?t:r.key)||null,r,l);case S:return c(n,e=e.get(null===r.key?t:r.key)||null,r,l);case M:return h(e,n,t,(0,r._init)(r._payload),l)}if(ne(r)||O(r))return f(n,e=e.get(t)||null,r,l,null);Ka(n,r)}return null}function m(l,a,u,i){for(var s=null,c=null,f=a,m=a=0,v=null;null!==f&&m<u.length;m++){f.index>m?(v=f,f=null):v=f.sibling;var g=p(l,f,u[m],i);if(null===g){null===f&&(f=v);break}e&&f&&null===g.alternate&&n(l,f),a=o(g,a,m),null===c?s=g:c.sibling=g,c=g,f=v}if(m===u.length)return t(l,f),la&&Zl(l,m),s;if(null===f){for(;m<u.length;m++)null!==(f=d(l,u[m],i))&&(a=o(f,a,m),null===c?s=f:c.sibling=f,c=f);return la&&Zl(l,m),s}for(f=r(l,f);m<u.length;m++)null!==(v=h(f,l,m,u[m],i))&&(e&&null!==v.alternate&&f.delete(null===v.key?m:v.key),a=o(v,a,m),null===c?s=v:c.sibling=v,c=v);return e&&f.forEach((function(e){return n(l,e)})),la&&Zl(l,m),s}function v(l,u,i,s){var c=O(i);if("function"!==typeof c)throw Error(a(150));if(null==(i=c.call(i)))throw Error(a(151));for(var f=c=null,m=u,v=u=0,g=null,y=i.next();null!==m&&!y.done;v++,y=i.next()){m.index>v?(g=m,m=null):g=m.sibling;var b=p(l,m,y.value,s);if(null===b){null===m&&(m=g);break}e&&m&&null===b.alternate&&n(l,m),u=o(b,u,v),null===f?c=b:f.sibling=b,f=b,m=g}if(y.done)return t(l,m),la&&Zl(l,v),c;if(null===m){for(;!y.done;v++,y=i.next())null!==(y=d(l,y.value,s))&&(u=o(y,u,v),null===f?c=y:f.sibling=y,f=y);return la&&Zl(l,v),c}for(m=r(l,m);!y.done;v++,y=i.next())null!==(y=h(m,l,v,y.value,s))&&(e&&null!==y.alternate&&m.delete(null===y.key?v:y.key),u=o(y,u,v),null===f?c=y:f.sibling=y,f=y);return e&&m.forEach((function(e){return n(l,e)})),la&&Zl(l,v),c}return function e(r,a,o,i){if("object"===typeof o&&null!==o&&o.type===E&&null===o.key&&(o=o.props.children),"object"===typeof o&&null!==o){switch(o.$$typeof){case w:e:{for(var s=o.key,c=a;null!==c;){if(c.key===s){if((s=o.type)===E){if(7===c.tag){t(r,c.sibling),(a=l(c,o.props.children)).return=r,r=a;break e}}else if(c.elementType===s||"object"===typeof s&&null!==s&&s.$$typeof===M&&Ya(s)===c.type){t(r,c.sibling),(a=l(c,o.props)).ref=Qa(r,c,o),a.return=r,r=a;break e}t(r,c);break}n(r,c),c=c.sibling}o.type===E?((a=Os(o.props.children,r.mode,i,o.key)).return=r,r=a):((i=Rs(o.type,o.key,o.props,null,r.mode,i)).ref=Qa(r,a,o),i.return=r,r=i)}return u(r);case S:e:{for(c=o.key;null!==a;){if(a.key===c){if(4===a.tag&&a.stateNode.containerInfo===o.containerInfo&&a.stateNode.implementation===o.implementation){t(r,a.sibling),(a=l(a,o.children||[])).return=r,r=a;break e}t(r,a);break}n(r,a),a=a.sibling}(a=Us(o,r.mode,i)).return=r,r=a}return u(r);case M:return e(r,a,(c=o._init)(o._payload),i)}if(ne(o))return m(r,a,o,i);if(O(o))return v(r,a,o,i);Ka(r,o)}return"string"===typeof o&&""!==o||"number"===typeof o?(o=""+o,null!==a&&6===a.tag?(t(r,a.sibling),(a=l(a,o)).return=r,r=a):(t(r,a),(a=Is(o,r.mode,i)).return=r,r=a),u(r)):t(r,a)}}var Xa=qa(!0),Ga=qa(!1),Za={},Ja=_l(Za),eo=_l(Za),no=_l(Za);function to(e){if(e===Za)throw Error(a(174));return e}function ro(e,n){switch(Cl(no,n),Cl(eo,e),Cl(Ja,Za),e=n.nodeType){case 9:case 11:n=(n=n.documentElement)?n.namespaceURI:ie(null,"");break;default:n=ie(n=(e=8===e?n.parentNode:n).namespaceURI||null,e=e.tagName)}xl(Ja),Cl(Ja,n)}function lo(){xl(Ja),xl(eo),xl(no)}function ao(e){to(no.current);var n=to(Ja.current),t=ie(n,e.type);n!==t&&(Cl(eo,e),Cl(Ja,t))}function oo(e){eo.current===e&&(xl(Ja),xl(eo))}var uo=_l(0);function io(e){for(var n=e;null!==n;){if(13===n.tag){var t=n.memoizedState;if(null!==t&&(null===(t=t.dehydrated)||"$?"===t.data||"$!"===t.data))return n}else if(19===n.tag&&void 0!==n.memoizedProps.revealOrder){if(0!==(128&n.flags))return n}else if(null!==n.child){n.child.return=n,n=n.child;continue}if(n===e)break;for(;null===n.sibling;){if(null===n.return||n.return===e)return null;n=n.return}n.sibling.return=n.return,n=n.sibling}return null}var so=[];function co(){for(var e=0;e<so.length;e++)so[e]._workInProgressVersionPrimary=null;so.length=0}var fo=k.ReactCurrentDispatcher,po=k.ReactCurrentBatchConfig,ho=0,mo=null,vo=null,go=null,yo=!1,bo=!1,ko=0,wo=0;function So(){throw Error(a(321))}function Eo(e,n){if(null===n)return!1;for(var t=0;t<n.length&&t<e.length;t++)if(!ur(e[t],n[t]))return!1;return!0}function _o(e,n,t,r,l,o){if(ho=o,mo=n,n.memoizedState=null,n.updateQueue=null,n.lanes=0,fo.current=null===e||null===e.memoizedState?uu:iu,e=t(r,l),bo){o=0;do{if(bo=!1,ko=0,25<=o)throw Error(a(301));o+=1,go=vo=null,n.updateQueue=null,fo.current=su,e=t(r,l)}while(bo)}if(fo.current=ou,n=null!==vo&&null!==vo.next,ho=0,go=vo=mo=null,yo=!1,n)throw Error(a(300));return e}function xo(){var e=0!==ko;return ko=0,e}function Co(){var e={memoizedState:null,baseState:null,baseQueue:null,queue:null,next:null};return null===go?mo.memoizedState=go=e:go=go.next=e,go}function Po(){if(null===vo){var e=mo.alternate;e=null!==e?e.memoizedState:null}else e=vo.next;var n=null===go?mo.memoizedState:go.next;if(null!==n)go=n,vo=e;else{if(null===e)throw Error(a(310));e={memoizedState:(vo=e).memoizedState,baseState:vo.baseState,baseQueue:vo.baseQueue,queue:vo.queue,next:null},null===go?mo.memoizedState=go=e:go=go.next=e}return go}function No(e,n){return"function"===typeof n?n(e):n}function zo(e){var n=Po(),t=n.queue;if(null===t)throw Error(a(311));t.lastRenderedReducer=e;var r=vo,l=r.baseQueue,o=t.pending;if(null!==o){if(null!==l){var u=l.next;l.next=o.next,o.next=u}r.baseQueue=l=o,t.pending=null}if(null!==l){o=l.next,r=r.baseState;var i=u=null,s=null,c=o;do{var f=c.lane;if((ho&f)===f)null!==s&&(s=s.next={lane:0,action:c.action,hasEagerState:c.hasEagerState,eagerState:c.eagerState,next:null}),r=c.hasEagerState?c.eagerState:e(r,c.action);else{var d={lane:f,action:c.action,hasEagerState:c.hasEagerState,eagerState:c.eagerState,next:null};null===s?(i=s=d,u=r):s=s.next=d,mo.lanes|=f,Fi|=f}c=c.next}while(null!==c&&c!==o);null===s?u=r:s.next=i,ur(r,n.memoizedState)||(ku=!0),n.memoizedState=r,n.baseState=u,n.baseQueue=s,t.lastRenderedState=r}if(null!==(e=t.interleaved)){l=e;do{o=l.lane,mo.lanes|=o,Fi|=o,l=l.next}while(l!==e)}else null===l&&(t.lanes=0);return[n.memoizedState,t.dispatch]}function To(e){var n=Po(),t=n.queue;if(null===t)throw Error(a(311));t.lastRenderedReducer=e;var r=t.dispatch,l=t.pending,o=n.memoizedState;if(null!==l){t.pending=null;var u=l=l.next;do{o=e(o,u.action),u=u.next}while(u!==l);ur(o,n.memoizedState)||(ku=!0),n.memoizedState=o,null===n.baseQueue&&(n.baseState=o),t.lastRenderedState=o}return[o,r]}function Lo(){}function Mo(e,n){var t=mo,r=Po(),l=n(),o=!ur(r.memoizedState,l);if(o&&(r.memoizedState=l,ku=!0),r=r.queue,Wo(Oo.bind(null,t,r,e),[e]),r.getSnapshot!==n||o||null!==go&&1&go.memoizedState.tag){if(t.flags|=2048,Ao(9,Ro.bind(null,t,r,l,n),void 0,null),null===zi)throw Error(a(349));0!==(30&ho)||Do(t,n,l)}return l}function Do(e,n,t){e.flags|=16384,e={getSnapshot:n,value:t},null===(n=mo.updateQueue)?(n={lastEffect:null,stores:null},mo.updateQueue=n,n.stores=[e]):null===(t=n.stores)?n.stores=[e]:t.push(e)}function Ro(e,n,t,r){n.value=t,n.getSnapshot=r,Fo(n)&&Io(e)}function Oo(e,n,t){return t((function(){Fo(n)&&Io(e)}))}function Fo(e){var n=e.getSnapshot;e=e.value;try{var t=n();return!ur(e,t)}catch(r){return!0}}function Io(e){var n=za(e,1);null!==n&&ts(n,e,1,-1)}function Uo(e){var n=Co();return"function"===typeof e&&(e=e()),n.memoizedState=n.baseState=e,e={pending:null,interleaved:null,lanes:0,dispatch:null,lastRenderedReducer:No,lastRenderedState:e},n.queue=e,e=e.dispatch=tu.bind(null,mo,e),[n.memoizedState,e]}function Ao(e,n,t,r){return e={tag:e,create:n,destroy:t,deps:r,next:null},null===(n=mo.updateQueue)?(n={lastEffect:null,stores:null},mo.updateQueue=n,n.lastEffect=e.next=e):null===(t=n.lastEffect)?n.lastEffect=e.next=e:(r=t.next,t.next=e,e.next=r,n.lastEffect=e),e}function Vo(){return Po().memoizedState}function jo(e,n,t,r){var l=Co();mo.flags|=e,l.memoizedState=Ao(1|n,t,void 0,void 0===r?null:r)}function $o(e,n,t,r){var l=Po();r=void 0===r?null:r;var a=void 0;if(null!==vo){var o=vo.memoizedState;if(a=o.destroy,null!==r&&Eo(r,o.deps))return void(l.memoizedState=Ao(n,t,a,r))}mo.flags|=e,l.memoizedState=Ao(1|n,t,a,r)}function Bo(e,n){return jo(8390656,8,e,n)}function Wo(e,n){return $o(2048,8,e,n)}function Ho(e,n){return $o(4,2,e,n)}function Qo(e,n){return $o(4,4,e,n)}function Ko(e,n){return"function"===typeof n?(e=e(),n(e),function(){n(null)}):null!==n&&void 0!==n?(e=e(),n.current=e,function(){n.current=null}):void 0}function Yo(e,n,t){return t=null!==t&&void 0!==t?t.concat([e]):null,$o(4,4,Ko.bind(null,n,e),t)}function qo(){}function Xo(e,n){var t=Po();n=void 0===n?null:n;var r=t.memoizedState;return null!==r&&null!==n&&Eo(n,r[1])?r[0]:(t.memoizedState=[e,n],e)}function Go(e,n){var t=Po();n=void 0===n?null:n;var r=t.memoizedState;return null!==r&&null!==n&&Eo(n,r[1])?r[0]:(e=e(),t.memoizedState=[e,n],e)}function Zo(e,n,t){return 0===(21&ho)?(e.baseState&&(e.baseState=!1,ku=!0),e.memoizedState=t):(ur(t,n)||(t=vn(),mo.lanes|=t,Fi|=t,e.baseState=!0),n)}function Jo(e,n){var t=kn;kn=0!==t&&4>t?t:4,e(!0);var r=po.transition;po.transition={};try{e(!1),n()}finally{kn=t,po.transition=r}}function eu(){return Po().memoizedState}function nu(e,n,t){var r=ns(e);if(t={lane:r,action:t,hasEagerState:!1,eagerState:null,next:null},ru(e))lu(n,t);else if(null!==(t=Na(e,n,t,r))){ts(t,e,r,es()),au(t,n,r)}}function tu(e,n,t){var r=ns(e),l={lane:r,action:t,hasEagerState:!1,eagerState:null,next:null};if(ru(e))lu(n,l);else{var a=e.alternate;if(0===e.lanes&&(null===a||0===a.lanes)&&null!==(a=n.lastRenderedReducer))try{var o=n.lastRenderedState,u=a(o,t);if(l.hasEagerState=!0,l.eagerState=u,ur(u,o)){var i=n.interleaved;return null===i?(l.next=l,Pa(n)):(l.next=i.next,i.next=l),void(n.interleaved=l)}}catch(s){}null!==(t=Na(e,n,l,r))&&(ts(t,e,r,l=es()),au(t,n,r))}}function ru(e){var n=e.alternate;return e===mo||null!==n&&n===mo}function lu(e,n){bo=yo=!0;var t=e.pending;null===t?n.next=n:(n.next=t.next,t.next=n),e.pending=n}function au(e,n,t){if(0!==(4194240&t)){var r=n.lanes;t|=r&=e.pendingLanes,n.lanes=t,bn(e,t)}}var ou={readContext:xa,useCallback:So,useContext:So,useEffect:So,useImperativeHandle:So,useInsertionEffect:So,useLayoutEffect:So,useMemo:So,useReducer:So,useRef:So,useState:So,useDebugValue:So,useDeferredValue:So,useTransition:So,useMutableSource:So,useSyncExternalStore:So,useId:So,unstable_isNewReconciler:!1},uu={readContext:xa,useCallback:function(e,n){return Co().memoizedState=[e,void 0===n?null:n],e},useContext:xa,useEffect:Bo,useImperativeHandle:function(e,n,t){return t=null!==t&&void 0!==t?t.concat([e]):null,jo(4194308,4,Ko.bind(null,n,e),t)},useLayoutEffect:function(e,n){return jo(4194308,4,e,n)},useInsertionEffect:function(e,n){return jo(4,2,e,n)},useMemo:function(e,n){var t=Co();return n=void 0===n?null:n,e=e(),t.memoizedState=[e,n],e},useReducer:function(e,n,t){var r=Co();return n=void 0!==t?t(n):n,r.memoizedState=r.baseState=n,e={pending:null,interleaved:null,lanes:0,dispatch:null,lastRenderedReducer:e,lastRenderedState:n},r.queue=e,e=e.dispatch=nu.bind(null,mo,e),[r.memoizedState,e]},useRef:function(e){return e={current:e},Co().memoizedState=e},useState:Uo,useDebugValue:qo,useDeferredValue:function(e){return Co().memoizedState=e},useTransition:function(){var e=Uo(!1),n=e[0];return e=Jo.bind(null,e[1]),Co().memoizedState=e,[n,e]},useMutableSource:function(){},useSyncExternalStore:function(e,n,t){var r=mo,l=Co();if(la){if(void 0===t)throw Error(a(407));t=t()}else{if(t=n(),null===zi)throw Error(a(349));0!==(30&ho)||Do(r,n,t)}l.memoizedState=t;var o={value:t,getSnapshot:n};return l.queue=o,Bo(Oo.bind(null,r,o,e),[e]),r.flags|=2048,Ao(9,Ro.bind(null,r,o,t,n),void 0,null),t},useId:function(){var e=Co(),n=zi.identifierPrefix;if(la){var t=Gl;n=":"+n+"R"+(t=(Xl&~(1<<32-on(Xl)-1)).toString(32)+t),0<(t=ko++)&&(n+="H"+t.toString(32)),n+=":"}else n=":"+n+"r"+(t=wo++).toString(32)+":";return e.memoizedState=n},unstable_isNewReconciler:!1},iu={readContext:xa,useCallback:Xo,useContext:xa,useEffect:Wo,useImperativeHandle:Yo,useInsertionEffect:Ho,useLayoutEffect:Qo,useMemo:Go,useReducer:zo,useRef:Vo,useState:function(){return zo(No)},useDebugValue:qo,useDeferredValue:function(e){return Zo(Po(),vo.memoizedState,e)},useTransition:function(){return[zo(No)[0],Po().memoizedState]},useMutableSource:Lo,useSyncExternalStore:Mo,useId:eu,unstable_isNewReconciler:!1},su={readContext:xa,useCallback:Xo,useContext:xa,useEffect:Wo,useImperativeHandle:Yo,useInsertionEffect:Ho,useLayoutEffect:Qo,useMemo:Go,useReducer:To,useRef:Vo,useState:function(){return To(No)},useDebugValue:qo,useDeferredValue:function(e){var n=Po();return null===vo?n.memoizedState=e:Zo(n,vo.memoizedState,e)},useTransition:function(){return[To(No)[0],Po().memoizedState]},useMutableSource:Lo,useSyncExternalStore:Mo,useId:eu,unstable_isNewReconciler:!1};function cu(e,n){try{var t="",r=n;do{t+=j(r),r=r.return}while(r);var l=t}catch(a){l="\nError generating stack: "+a.message+"\n"+a.stack}return{value:e,source:n,stack:l,digest:null}}function fu(e,n,t){return{value:e,source:null,stack:null!=t?t:null,digest:null!=n?n:null}}function du(e,n){try{console.error(n.value)}catch(t){setTimeout((function(){throw t}))}}var pu="function"===typeof WeakMap?WeakMap:Map;function hu(e,n,t){(t=Da(-1,t)).tag=3,t.payload={element:null};var r=n.value;return t.callback=function(){Wi||(Wi=!0,Hi=r),du(0,n)},t}function mu(e,n,t){(t=Da(-1,t)).tag=3;var r=e.type.getDerivedStateFromError;if("function"===typeof r){var l=n.value;t.payload=function(){return r(l)},t.callback=function(){du(0,n)}}var a=e.stateNode;return null!==a&&"function"===typeof a.componentDidCatch&&(t.callback=function(){du(0,n),"function"!==typeof r&&(null===Qi?Qi=new Set([this]):Qi.add(this));var e=n.stack;this.componentDidCatch(n.value,{componentStack:null!==e?e:""})}),t}function vu(e,n,t){var r=e.pingCache;if(null===r){r=e.pingCache=new pu;var l=new Set;r.set(n,l)}else void 0===(l=r.get(n))&&(l=new Set,r.set(n,l));l.has(t)||(l.add(t),e=xs.bind(null,e,n,t),n.then(e,e))}function gu(e){do{var n;if((n=13===e.tag)&&(n=null===(n=e.memoizedState)||null!==n.dehydrated),n)return e;e=e.return}while(null!==e);return null}function yu(e,n,t,r,l){return 0===(1&e.mode)?(e===n?e.flags|=65536:(e.flags|=128,t.flags|=131072,t.flags&=-52805,1===t.tag&&(null===t.alternate?t.tag=17:((n=Da(-1,1)).tag=2,Ra(t,n,1))),t.lanes|=1),e):(e.flags|=65536,e.lanes=l,e)}var bu=k.ReactCurrentOwner,ku=!1;function wu(e,n,t,r){n.child=null===e?Ga(n,null,t,r):Xa(n,e.child,t,r)}function Su(e,n,t,r,l){t=t.render;var a=n.ref;return _a(n,l),r=_o(e,n,t,r,a,l),t=xo(),null===e||ku?(la&&t&&ea(n),n.flags|=1,wu(e,n,r,l),n.child):(n.updateQueue=e.updateQueue,n.flags&=-2053,e.lanes&=~l,Wu(e,n,l))}function Eu(e,n,t,r,l){if(null===e){var a=t.type;return"function"!==typeof a||Ms(a)||void 0!==a.defaultProps||null!==t.compare||void 0!==t.defaultProps?((e=Rs(t.type,null,r,n,n.mode,l)).ref=n.ref,e.return=n,n.child=e):(n.tag=15,n.type=a,_u(e,n,a,r,l))}if(a=e.child,0===(e.lanes&l)){var o=a.memoizedProps;if((t=null!==(t=t.compare)?t:ir)(o,r)&&e.ref===n.ref)return Wu(e,n,l)}return n.flags|=1,(e=Ds(a,r)).ref=n.ref,e.return=n,n.child=e}function _u(e,n,t,r,l){if(null!==e){var a=e.memoizedProps;if(ir(a,r)&&e.ref===n.ref){if(ku=!1,n.pendingProps=r=a,0===(e.lanes&l))return n.lanes=e.lanes,Wu(e,n,l);0!==(131072&e.flags)&&(ku=!0)}}return Pu(e,n,t,r,l)}function xu(e,n,t){var r=n.pendingProps,l=r.children,a=null!==e?e.memoizedState:null;if("hidden"===r.mode)if(0===(1&n.mode))n.memoizedState={baseLanes:0,cachePool:null,transitions:null},Cl(Di,Mi),Mi|=t;else{if(0===(1073741824&t))return e=null!==a?a.baseLanes|t:t,n.lanes=n.childLanes=1073741824,n.memoizedState={baseLanes:e,cachePool:null,transitions:null},n.updateQueue=null,Cl(Di,Mi),Mi|=e,null;n.memoizedState={baseLanes:0,cachePool:null,transitions:null},r=null!==a?a.baseLanes:t,Cl(Di,Mi),Mi|=r}else null!==a?(r=a.baseLanes|t,n.memoizedState=null):r=t,Cl(Di,Mi),Mi|=r;return wu(e,n,l,t),n.child}function Cu(e,n){var t=n.ref;(null===e&&null!==t||null!==e&&e.ref!==t)&&(n.flags|=512,n.flags|=2097152)}function Pu(e,n,t,r,l){var a=Ml(t)?Tl:Nl.current;return a=Ll(n,a),_a(n,l),t=_o(e,n,t,r,a,l),r=xo(),null===e||ku?(la&&r&&ea(n),n.flags|=1,wu(e,n,t,l),n.child):(n.updateQueue=e.updateQueue,n.flags&=-2053,e.lanes&=~l,Wu(e,n,l))}function Nu(e,n,t,r,l){if(Ml(t)){var a=!0;Fl(n)}else a=!1;if(_a(n,l),null===n.stateNode)Bu(e,n),Ba(n,t,r),Ha(n,t,r,l),r=!0;else if(null===e){var o=n.stateNode,u=n.memoizedProps;o.props=u;var i=o.context,s=t.contextType;"object"===typeof s&&null!==s?s=xa(s):s=Ll(n,s=Ml(t)?Tl:Nl.current);var c=t.getDerivedStateFromProps,f="function"===typeof c||"function"===typeof o.getSnapshotBeforeUpdate;f||"function"!==typeof o.UNSAFE_componentWillReceiveProps&&"function"!==typeof o.componentWillReceiveProps||(u!==r||i!==s)&&Wa(n,o,r,s),Ta=!1;var d=n.memoizedState;o.state=d,Ia(n,r,o,l),i=n.memoizedState,u!==r||d!==i||zl.current||Ta?("function"===typeof c&&(Va(n,t,c,r),i=n.memoizedState),(u=Ta||$a(n,t,u,r,d,i,s))?(f||"function"!==typeof o.UNSAFE_componentWillMount&&"function"!==typeof o.componentWillMount||("function"===typeof o.componentWillMount&&o.componentWillMount(),"function"===typeof o.UNSAFE_componentWillMount&&o.UNSAFE_componentWillMount()),"function"===typeof o.componentDidMount&&(n.flags|=4194308)):("function"===typeof o.componentDidMount&&(n.flags|=4194308),n.memoizedProps=r,n.memoizedState=i),o.props=r,o.state=i,o.context=s,r=u):("function"===typeof o.componentDidMount&&(n.flags|=4194308),r=!1)}else{o=n.stateNode,Ma(e,n),u=n.memoizedProps,s=n.type===n.elementType?u:va(n.type,u),o.props=s,f=n.pendingProps,d=o.context,"object"===typeof(i=t.contextType)&&null!==i?i=xa(i):i=Ll(n,i=Ml(t)?Tl:Nl.current);var p=t.getDerivedStateFromProps;(c="function"===typeof p||"function"===typeof o.getSnapshotBeforeUpdate)||"function"!==typeof o.UNSAFE_componentWillReceiveProps&&"function"!==typeof o.componentWillReceiveProps||(u!==f||d!==i)&&Wa(n,o,r,i),Ta=!1,d=n.memoizedState,o.state=d,Ia(n,r,o,l);var h=n.memoizedState;u!==f||d!==h||zl.current||Ta?("function"===typeof p&&(Va(n,t,p,r),h=n.memoizedState),(s=Ta||$a(n,t,s,r,d,h,i)||!1)?(c||"function"!==typeof o.UNSAFE_componentWillUpdate&&"function"!==typeof o.componentWillUpdate||("function"===typeof o.componentWillUpdate&&o.componentWillUpdate(r,h,i),"function"===typeof o.UNSAFE_componentWillUpdate&&o.UNSAFE_componentWillUpdate(r,h,i)),"function"===typeof o.componentDidUpdate&&(n.flags|=4),"function"===typeof o.getSnapshotBeforeUpdate&&(n.flags|=1024)):("function"!==typeof o.componentDidUpdate||u===e.memoizedProps&&d===e.memoizedState||(n.flags|=4),"function"!==typeof o.getSnapshotBeforeUpdate||u===e.memoizedProps&&d===e.memoizedState||(n.flags|=1024),n.memoizedProps=r,n.memoizedState=h),o.props=r,o.state=h,o.context=i,r=s):("function"!==typeof o.componentDidUpdate||u===e.memoizedProps&&d===e.memoizedState||(n.flags|=4),"function"!==typeof o.getSnapshotBeforeUpdate||u===e.memoizedProps&&d===e.memoizedState||(n.flags|=1024),r=!1)}return zu(e,n,t,r,a,l)}function zu(e,n,t,r,l,a){Cu(e,n);var o=0!==(128&n.flags);if(!r&&!o)return l&&Il(n,t,!1),Wu(e,n,a);r=n.stateNode,bu.current=n;var u=o&&"function"!==typeof t.getDerivedStateFromError?null:r.render();return n.flags|=1,null!==e&&o?(n.child=Xa(n,e.child,null,a),n.child=Xa(n,null,u,a)):wu(e,n,u,a),n.memoizedState=r.state,l&&Il(n,t,!0),n.child}function Tu(e){var n=e.stateNode;n.pendingContext?Rl(0,n.pendingContext,n.pendingContext!==n.context):n.context&&Rl(0,n.context,!1),ro(e,n.containerInfo)}function Lu(e,n,t,r,l){return pa(),ha(l),n.flags|=256,wu(e,n,t,r),n.child}var Mu,Du,Ru,Ou={dehydrated:null,treeContext:null,retryLane:0};function Fu(e){return{baseLanes:e,cachePool:null,transitions:null}}function Iu(e,n,t){var r,l=n.pendingProps,o=uo.current,u=!1,i=0!==(128&n.flags);if((r=i)||(r=(null===e||null!==e.memoizedState)&&0!==(2&o)),r?(u=!0,n.flags&=-129):null!==e&&null===e.memoizedState||(o|=1),Cl(uo,1&o),null===e)return sa(n),null!==(e=n.memoizedState)&&null!==(e=e.dehydrated)?(0===(1&n.mode)?n.lanes=1:"$!"===e.data?n.lanes=8:n.lanes=1073741824,null):(i=l.children,e=l.fallback,u?(l=n.mode,u=n.child,i={mode:"hidden",children:i},0===(1&l)&&null!==u?(u.childLanes=0,u.pendingProps=i):u=Fs(i,l,0,null),e=Os(e,l,t,null),u.return=n,e.return=n,u.sibling=e,n.child=u,n.child.memoizedState=Fu(t),n.memoizedState=Ou,e):Uu(n,i));if(null!==(o=e.memoizedState)&&null!==(r=o.dehydrated))return function(e,n,t,r,l,o,u){if(t)return 256&n.flags?(n.flags&=-257,Au(e,n,u,r=fu(Error(a(422))))):null!==n.memoizedState?(n.child=e.child,n.flags|=128,null):(o=r.fallback,l=n.mode,r=Fs({mode:"visible",children:r.children},l,0,null),(o=Os(o,l,u,null)).flags|=2,r.return=n,o.return=n,r.sibling=o,n.child=r,0!==(1&n.mode)&&Xa(n,e.child,null,u),n.child.memoizedState=Fu(u),n.memoizedState=Ou,o);if(0===(1&n.mode))return Au(e,n,u,null);if("$!"===l.data){if(r=l.nextSibling&&l.nextSibling.dataset)var i=r.dgst;return r=i,Au(e,n,u,r=fu(o=Error(a(419)),r,void 0))}if(i=0!==(u&e.childLanes),ku||i){if(null!==(r=zi)){switch(u&-u){case 4:l=2;break;case 16:l=8;break;case 64:case 128:case 256:case 512:case 1024:case 2048:case 4096:case 8192:case 16384:case 32768:case 65536:case 131072:case 262144:case 524288:case 1048576:case 2097152:case 4194304:case 8388608:case 16777216:case 33554432:case 67108864:l=32;break;case 536870912:l=268435456;break;default:l=0}0!==(l=0!==(l&(r.suspendedLanes|u))?0:l)&&l!==o.retryLane&&(o.retryLane=l,za(e,l),ts(r,e,l,-1))}return ms(),Au(e,n,u,r=fu(Error(a(421))))}return"$?"===l.data?(n.flags|=128,n.child=e.child,n=Ps.bind(null,e),l._reactRetry=n,null):(e=o.treeContext,ra=sl(l.nextSibling),ta=n,la=!0,aa=null,null!==e&&(Kl[Yl++]=Xl,Kl[Yl++]=Gl,Kl[Yl++]=ql,Xl=e.id,Gl=e.overflow,ql=n),(n=Uu(n,r.children)).flags|=4096,n)}(e,n,i,l,r,o,t);if(u){u=l.fallback,i=n.mode,r=(o=e.child).sibling;var s={mode:"hidden",children:l.children};return 0===(1&i)&&n.child!==o?((l=n.child).childLanes=0,l.pendingProps=s,n.deletions=null):(l=Ds(o,s)).subtreeFlags=14680064&o.subtreeFlags,null!==r?u=Ds(r,u):(u=Os(u,i,t,null)).flags|=2,u.return=n,l.return=n,l.sibling=u,n.child=l,l=u,u=n.child,i=null===(i=e.child.memoizedState)?Fu(t):{baseLanes:i.baseLanes|t,cachePool:null,transitions:i.transitions},u.memoizedState=i,u.childLanes=e.childLanes&~t,n.memoizedState=Ou,l}return e=(u=e.child).sibling,l=Ds(u,{mode:"visible",children:l.children}),0===(1&n.mode)&&(l.lanes=t),l.return=n,l.sibling=null,null!==e&&(null===(t=n.deletions)?(n.deletions=[e],n.flags|=16):t.push(e)),n.child=l,n.memoizedState=null,l}function Uu(e,n){return(n=Fs({mode:"visible",children:n},e.mode,0,null)).return=e,e.child=n}function Au(e,n,t,r){return null!==r&&ha(r),Xa(n,e.child,null,t),(e=Uu(n,n.pendingProps.children)).flags|=2,n.memoizedState=null,e}function Vu(e,n,t){e.lanes|=n;var r=e.alternate;null!==r&&(r.lanes|=n),Ea(e.return,n,t)}function ju(e,n,t,r,l){var a=e.memoizedState;null===a?e.memoizedState={isBackwards:n,rendering:null,renderingStartTime:0,last:r,tail:t,tailMode:l}:(a.isBackwards=n,a.rendering=null,a.renderingStartTime=0,a.last=r,a.tail=t,a.tailMode=l)}function $u(e,n,t){var r=n.pendingProps,l=r.revealOrder,a=r.tail;if(wu(e,n,r.children,t),0!==(2&(r=uo.current)))r=1&r|2,n.flags|=128;else{if(null!==e&&0!==(128&e.flags))e:for(e=n.child;null!==e;){if(13===e.tag)null!==e.memoizedState&&Vu(e,t,n);else if(19===e.tag)Vu(e,t,n);else if(null!==e.child){e.child.return=e,e=e.child;continue}if(e===n)break e;for(;null===e.sibling;){if(null===e.return||e.return===n)break e;e=e.return}e.sibling.return=e.return,e=e.sibling}r&=1}if(Cl(uo,r),0===(1&n.mode))n.memoizedState=null;else switch(l){case"forwards":for(t=n.child,l=null;null!==t;)null!==(e=t.alternate)&&null===io(e)&&(l=t),t=t.sibling;null===(t=l)?(l=n.child,n.child=null):(l=t.sibling,t.sibling=null),ju(n,!1,l,t,a);break;case"backwards":for(t=null,l=n.child,n.child=null;null!==l;){if(null!==(e=l.alternate)&&null===io(e)){n.child=l;break}e=l.sibling,l.sibling=t,t=l,l=e}ju(n,!0,t,null,a);break;case"together":ju(n,!1,null,null,void 0);break;default:n.memoizedState=null}return n.child}function Bu(e,n){0===(1&n.mode)&&null!==e&&(e.alternate=null,n.alternate=null,n.flags|=2)}function Wu(e,n,t){if(null!==e&&(n.dependencies=e.dependencies),Fi|=n.lanes,0===(t&n.childLanes))return null;if(null!==e&&n.child!==e.child)throw Error(a(153));if(null!==n.child){for(t=Ds(e=n.child,e.pendingProps),n.child=t,t.return=n;null!==e.sibling;)e=e.sibling,(t=t.sibling=Ds(e,e.pendingProps)).return=n;t.sibling=null}return n.child}function Hu(e,n){if(!la)switch(e.tailMode){case"hidden":n=e.tail;for(var t=null;null!==n;)null!==n.alternate&&(t=n),n=n.sibling;null===t?e.tail=null:t.sibling=null;break;case"collapsed":t=e.tail;for(var r=null;null!==t;)null!==t.alternate&&(r=t),t=t.sibling;null===r?n||null===e.tail?e.tail=null:e.tail.sibling=null:r.sibling=null}}function Qu(e){var n=null!==e.alternate&&e.alternate.child===e.child,t=0,r=0;if(n)for(var l=e.child;null!==l;)t|=l.lanes|l.childLanes,r|=14680064&l.subtreeFlags,r|=14680064&l.flags,l.return=e,l=l.sibling;else for(l=e.child;null!==l;)t|=l.lanes|l.childLanes,r|=l.subtreeFlags,r|=l.flags,l.return=e,l=l.sibling;return e.subtreeFlags|=r,e.childLanes=t,n}function Ku(e,n,t){var r=n.pendingProps;switch(na(n),n.tag){case 2:case 16:case 15:case 0:case 11:case 7:case 8:case 12:case 9:case 14:return Qu(n),null;case 1:case 17:return Ml(n.type)&&Dl(),Qu(n),null;case 3:return r=n.stateNode,lo(),xl(zl),xl(Nl),co(),r.pendingContext&&(r.context=r.pendingContext,r.pendingContext=null),null!==e&&null!==e.child||(fa(n)?n.flags|=4:null===e||e.memoizedState.isDehydrated&&0===(256&n.flags)||(n.flags|=1024,null!==aa&&(os(aa),aa=null))),Qu(n),null;case 5:oo(n);var l=to(no.current);if(t=n.type,null!==e&&null!=n.stateNode)Du(e,n,t,r),e.ref!==n.ref&&(n.flags|=512,n.flags|=2097152);else{if(!r){if(null===n.stateNode)throw Error(a(166));return Qu(n),null}if(e=to(Ja.current),fa(n)){r=n.stateNode,t=n.type;var o=n.memoizedProps;switch(r[dl]=n,r[pl]=o,e=0!==(1&n.mode),t){case"dialog":Ar("cancel",r),Ar("close",r);break;case"iframe":case"object":case"embed":Ar("load",r);break;case"video":case"audio":for(l=0;l<Or.length;l++)Ar(Or[l],r);break;case"source":Ar("error",r);break;case"img":case"image":case"link":Ar("error",r),Ar("load",r);break;case"details":Ar("toggle",r);break;case"input":X(r,o),Ar("invalid",r);break;case"select":r._wrapperState={wasMultiple:!!o.multiple},Ar("invalid",r);break;case"textarea":le(r,o),Ar("invalid",r)}for(var i in ye(t,o),l=null,o)if(o.hasOwnProperty(i)){var s=o[i];"children"===i?"string"===typeof s?r.textContent!==s&&(!0!==o.suppressHydrationWarning&&Zr(r.textContent,s,e),l=["children",s]):"number"===typeof s&&r.textContent!==""+s&&(!0!==o.suppressHydrationWarning&&Zr(r.textContent,s,e),l=["children",""+s]):u.hasOwnProperty(i)&&null!=s&&"onScroll"===i&&Ar("scroll",r)}switch(t){case"input":Q(r),J(r,o,!0);break;case"textarea":Q(r),oe(r);break;case"select":case"option":break;default:"function"===typeof o.onClick&&(r.onclick=Jr)}r=l,n.updateQueue=r,null!==r&&(n.flags|=4)}else{i=9===l.nodeType?l:l.ownerDocument,"http://www.w3.org/1999/xhtml"===e&&(e=ue(t)),"http://www.w3.org/1999/xhtml"===e?"script"===t?((e=i.createElement("div")).innerHTML="<script><\/script>",e=e.removeChild(e.firstChild)):"string"===typeof r.is?e=i.createElement(t,{is:r.is}):(e=i.createElement(t),"select"===t&&(i=e,r.multiple?i.multiple=!0:r.size&&(i.size=r.size))):e=i.createElementNS(e,t),e[dl]=n,e[pl]=r,Mu(e,n),n.stateNode=e;e:{switch(i=be(t,r),t){case"dialog":Ar("cancel",e),Ar("close",e),l=r;break;case"iframe":case"object":case"embed":Ar("load",e),l=r;break;case"video":case"audio":for(l=0;l<Or.length;l++)Ar(Or[l],e);l=r;break;case"source":Ar("error",e),l=r;break;case"img":case"image":case"link":Ar("error",e),Ar("load",e),l=r;break;case"details":Ar("toggle",e),l=r;break;case"input":X(e,r),l=q(e,r),Ar("invalid",e);break;case"option":default:l=r;break;case"select":e._wrapperState={wasMultiple:!!r.multiple},l=I({},r,{value:void 0}),Ar("invalid",e);break;case"textarea":le(e,r),l=re(e,r),Ar("invalid",e)}for(o in ye(t,l),s=l)if(s.hasOwnProperty(o)){var c=s[o];"style"===o?ve(e,c):"dangerouslySetInnerHTML"===o?null!=(c=c?c.__html:void 0)&&fe(e,c):"children"===o?"string"===typeof c?("textarea"!==t||""!==c)&&de(e,c):"number"===typeof c&&de(e,""+c):"suppressContentEditableWarning"!==o&&"suppressHydrationWarning"!==o&&"autoFocus"!==o&&(u.hasOwnProperty(o)?null!=c&&"onScroll"===o&&Ar("scroll",e):null!=c&&b(e,o,c,i))}switch(t){case"input":Q(e),J(e,r,!1);break;case"textarea":Q(e),oe(e);break;case"option":null!=r.value&&e.setAttribute("value",""+W(r.value));break;case"select":e.multiple=!!r.multiple,null!=(o=r.value)?te(e,!!r.multiple,o,!1):null!=r.defaultValue&&te(e,!!r.multiple,r.defaultValue,!0);break;default:"function"===typeof l.onClick&&(e.onclick=Jr)}switch(t){case"button":case"input":case"select":case"textarea":r=!!r.autoFocus;break e;case"img":r=!0;break e;default:r=!1}}r&&(n.flags|=4)}null!==n.ref&&(n.flags|=512,n.flags|=2097152)}return Qu(n),null;case 6:if(e&&null!=n.stateNode)Ru(0,n,e.memoizedProps,r);else{if("string"!==typeof r&&null===n.stateNode)throw Error(a(166));if(t=to(no.current),to(Ja.current),fa(n)){if(r=n.stateNode,t=n.memoizedProps,r[dl]=n,(o=r.nodeValue!==t)&&null!==(e=ta))switch(e.tag){case 3:Zr(r.nodeValue,t,0!==(1&e.mode));break;case 5:!0!==e.memoizedProps.suppressHydrationWarning&&Zr(r.nodeValue,t,0!==(1&e.mode))}o&&(n.flags|=4)}else(r=(9===t.nodeType?t:t.ownerDocument).createTextNode(r))[dl]=n,n.stateNode=r}return Qu(n),null;case 13:if(xl(uo),r=n.memoizedState,null===e||null!==e.memoizedState&&null!==e.memoizedState.dehydrated){if(la&&null!==ra&&0!==(1&n.mode)&&0===(128&n.flags))da(),pa(),n.flags|=98560,o=!1;else if(o=fa(n),null!==r&&null!==r.dehydrated){if(null===e){if(!o)throw Error(a(318));if(!(o=null!==(o=n.memoizedState)?o.dehydrated:null))throw Error(a(317));o[dl]=n}else pa(),0===(128&n.flags)&&(n.memoizedState=null),n.flags|=4;Qu(n),o=!1}else null!==aa&&(os(aa),aa=null),o=!0;if(!o)return 65536&n.flags?n:null}return 0!==(128&n.flags)?(n.lanes=t,n):((r=null!==r)!==(null!==e&&null!==e.memoizedState)&&r&&(n.child.flags|=8192,0!==(1&n.mode)&&(null===e||0!==(1&uo.current)?0===Ri&&(Ri=3):ms())),null!==n.updateQueue&&(n.flags|=4),Qu(n),null);case 4:return lo(),null===e&&$r(n.stateNode.containerInfo),Qu(n),null;case 10:return Sa(n.type._context),Qu(n),null;case 19:if(xl(uo),null===(o=n.memoizedState))return Qu(n),null;if(r=0!==(128&n.flags),null===(i=o.rendering))if(r)Hu(o,!1);else{if(0!==Ri||null!==e&&0!==(128&e.flags))for(e=n.child;null!==e;){if(null!==(i=io(e))){for(n.flags|=128,Hu(o,!1),null!==(r=i.updateQueue)&&(n.updateQueue=r,n.flags|=4),n.subtreeFlags=0,r=t,t=n.child;null!==t;)e=r,(o=t).flags&=14680066,null===(i=o.alternate)?(o.childLanes=0,o.lanes=e,o.child=null,o.subtreeFlags=0,o.memoizedProps=null,o.memoizedState=null,o.updateQueue=null,o.dependencies=null,o.stateNode=null):(o.childLanes=i.childLanes,o.lanes=i.lanes,o.child=i.child,o.subtreeFlags=0,o.deletions=null,o.memoizedProps=i.memoizedProps,o.memoizedState=i.memoizedState,o.updateQueue=i.updateQueue,o.type=i.type,e=i.dependencies,o.dependencies=null===e?null:{lanes:e.lanes,firstContext:e.firstContext}),t=t.sibling;return Cl(uo,1&uo.current|2),n.child}e=e.sibling}null!==o.tail&&Ge()>$i&&(n.flags|=128,r=!0,Hu(o,!1),n.lanes=4194304)}else{if(!r)if(null!==(e=io(i))){if(n.flags|=128,r=!0,null!==(t=e.updateQueue)&&(n.updateQueue=t,n.flags|=4),Hu(o,!0),null===o.tail&&"hidden"===o.tailMode&&!i.alternate&&!la)return Qu(n),null}else 2*Ge()-o.renderingStartTime>$i&&1073741824!==t&&(n.flags|=128,r=!0,Hu(o,!1),n.lanes=4194304);o.isBackwards?(i.sibling=n.child,n.child=i):(null!==(t=o.last)?t.sibling=i:n.child=i,o.last=i)}return null!==o.tail?(n=o.tail,o.rendering=n,o.tail=n.sibling,o.renderingStartTime=Ge(),n.sibling=null,t=uo.current,Cl(uo,r?1&t|2:1&t),n):(Qu(n),null);case 22:case 23:return fs(),r=null!==n.memoizedState,null!==e&&null!==e.memoizedState!==r&&(n.flags|=8192),r&&0!==(1&n.mode)?0!==(1073741824&Mi)&&(Qu(n),6&n.subtreeFlags&&(n.flags|=8192)):Qu(n),null;case 24:case 25:return null}throw Error(a(156,n.tag))}function Yu(e,n){switch(na(n),n.tag){case 1:return Ml(n.type)&&Dl(),65536&(e=n.flags)?(n.flags=-65537&e|128,n):null;case 3:return lo(),xl(zl),xl(Nl),co(),0!==(65536&(e=n.flags))&&0===(128&e)?(n.flags=-65537&e|128,n):null;case 5:return oo(n),null;case 13:if(xl(uo),null!==(e=n.memoizedState)&&null!==e.dehydrated){if(null===n.alternate)throw Error(a(340));pa()}return 65536&(e=n.flags)?(n.flags=-65537&e|128,n):null;case 19:return xl(uo),null;case 4:return lo(),null;case 10:return Sa(n.type._context),null;case 22:case 23:return fs(),null;default:return null}}Mu=function(e,n){for(var t=n.child;null!==t;){if(5===t.tag||6===t.tag)e.appendChild(t.stateNode);else if(4!==t.tag&&null!==t.child){t.child.return=t,t=t.child;continue}if(t===n)break;for(;null===t.sibling;){if(null===t.return||t.return===n)return;t=t.return}t.sibling.return=t.return,t=t.sibling}},Du=function(e,n,t,r){var l=e.memoizedProps;if(l!==r){e=n.stateNode,to(Ja.current);var a,o=null;switch(t){case"input":l=q(e,l),r=q(e,r),o=[];break;case"select":l=I({},l,{value:void 0}),r=I({},r,{value:void 0}),o=[];break;case"textarea":l=re(e,l),r=re(e,r),o=[];break;default:"function"!==typeof l.onClick&&"function"===typeof r.onClick&&(e.onclick=Jr)}for(c in ye(t,r),t=null,l)if(!r.hasOwnProperty(c)&&l.hasOwnProperty(c)&&null!=l[c])if("style"===c){var i=l[c];for(a in i)i.hasOwnProperty(a)&&(t||(t={}),t[a]="")}else"dangerouslySetInnerHTML"!==c&&"children"!==c&&"suppressContentEditableWarning"!==c&&"suppressHydrationWarning"!==c&&"autoFocus"!==c&&(u.hasOwnProperty(c)?o||(o=[]):(o=o||[]).push(c,null));for(c in r){var s=r[c];if(i=null!=l?l[c]:void 0,r.hasOwnProperty(c)&&s!==i&&(null!=s||null!=i))if("style"===c)if(i){for(a in i)!i.hasOwnProperty(a)||s&&s.hasOwnProperty(a)||(t||(t={}),t[a]="");for(a in s)s.hasOwnProperty(a)&&i[a]!==s[a]&&(t||(t={}),t[a]=s[a])}else t||(o||(o=[]),o.push(c,t)),t=s;else"dangerouslySetInnerHTML"===c?(s=s?s.__html:void 0,i=i?i.__html:void 0,null!=s&&i!==s&&(o=o||[]).push(c,s)):"children"===c?"string"!==typeof s&&"number"!==typeof s||(o=o||[]).push(c,""+s):"suppressContentEditableWarning"!==c&&"suppressHydrationWarning"!==c&&(u.hasOwnProperty(c)?(null!=s&&"onScroll"===c&&Ar("scroll",e),o||i===s||(o=[])):(o=o||[]).push(c,s))}t&&(o=o||[]).push("style",t);var c=o;(n.updateQueue=c)&&(n.flags|=4)}},Ru=function(e,n,t,r){t!==r&&(n.flags|=4)};var qu=!1,Xu=!1,Gu="function"===typeof WeakSet?WeakSet:Set,Zu=null;function Ju(e,n){var t=e.ref;if(null!==t)if("function"===typeof t)try{t(null)}catch(r){_s(e,n,r)}else t.current=null}function ei(e,n,t){try{t()}catch(r){_s(e,n,r)}}var ni=!1;function ti(e,n,t){var r=n.updateQueue;if(null!==(r=null!==r?r.lastEffect:null)){var l=r=r.next;do{if((l.tag&e)===e){var a=l.destroy;l.destroy=void 0,void 0!==a&&ei(n,t,a)}l=l.next}while(l!==r)}}function ri(e,n){if(null!==(n=null!==(n=n.updateQueue)?n.lastEffect:null)){var t=n=n.next;do{if((t.tag&e)===e){var r=t.create;t.destroy=r()}t=t.next}while(t!==n)}}function li(e){var n=e.ref;if(null!==n){var t=e.stateNode;e.tag,e=t,"function"===typeof n?n(e):n.current=e}}function ai(e){var n=e.alternate;null!==n&&(e.alternate=null,ai(n)),e.child=null,e.deletions=null,e.sibling=null,5===e.tag&&(null!==(n=e.stateNode)&&(delete n[dl],delete n[pl],delete n[ml],delete n[vl],delete n[gl])),e.stateNode=null,e.return=null,e.dependencies=null,e.memoizedProps=null,e.memoizedState=null,e.pendingProps=null,e.stateNode=null,e.updateQueue=null}function oi(e){return 5===e.tag||3===e.tag||4===e.tag}function ui(e){e:for(;;){for(;null===e.sibling;){if(null===e.return||oi(e.return))return null;e=e.return}for(e.sibling.return=e.return,e=e.sibling;5!==e.tag&&6!==e.tag&&18!==e.tag;){if(2&e.flags)continue e;if(null===e.child||4===e.tag)continue e;e.child.return=e,e=e.child}if(!(2&e.flags))return e.stateNode}}function ii(e,n,t){var r=e.tag;if(5===r||6===r)e=e.stateNode,n?8===t.nodeType?t.parentNode.insertBefore(e,n):t.insertBefore(e,n):(8===t.nodeType?(n=t.parentNode).insertBefore(e,t):(n=t).appendChild(e),null!==(t=t._reactRootContainer)&&void 0!==t||null!==n.onclick||(n.onclick=Jr));else if(4!==r&&null!==(e=e.child))for(ii(e,n,t),e=e.sibling;null!==e;)ii(e,n,t),e=e.sibling}function si(e,n,t){var r=e.tag;if(5===r||6===r)e=e.stateNode,n?t.insertBefore(e,n):t.appendChild(e);else if(4!==r&&null!==(e=e.child))for(si(e,n,t),e=e.sibling;null!==e;)si(e,n,t),e=e.sibling}var ci=null,fi=!1;function di(e,n,t){for(t=t.child;null!==t;)pi(e,n,t),t=t.sibling}function pi(e,n,t){if(an&&"function"===typeof an.onCommitFiberUnmount)try{an.onCommitFiberUnmount(ln,t)}catch(u){}switch(t.tag){case 5:Xu||Ju(t,n);case 6:var r=ci,l=fi;ci=null,di(e,n,t),fi=l,null!==(ci=r)&&(fi?(e=ci,t=t.stateNode,8===e.nodeType?e.parentNode.removeChild(t):e.removeChild(t)):ci.removeChild(t.stateNode));break;case 18:null!==ci&&(fi?(e=ci,t=t.stateNode,8===e.nodeType?il(e.parentNode,t):1===e.nodeType&&il(e,t),Bn(e)):il(ci,t.stateNode));break;case 4:r=ci,l=fi,ci=t.stateNode.containerInfo,fi=!0,di(e,n,t),ci=r,fi=l;break;case 0:case 11:case 14:case 15:if(!Xu&&(null!==(r=t.updateQueue)&&null!==(r=r.lastEffect))){l=r=r.next;do{var a=l,o=a.destroy;a=a.tag,void 0!==o&&(0!==(2&a)||0!==(4&a))&&ei(t,n,o),l=l.next}while(l!==r)}di(e,n,t);break;case 1:if(!Xu&&(Ju(t,n),"function"===typeof(r=t.stateNode).componentWillUnmount))try{r.props=t.memoizedProps,r.state=t.memoizedState,r.componentWillUnmount()}catch(u){_s(t,n,u)}di(e,n,t);break;case 21:di(e,n,t);break;case 22:1&t.mode?(Xu=(r=Xu)||null!==t.memoizedState,di(e,n,t),Xu=r):di(e,n,t);break;default:di(e,n,t)}}function hi(e){var n=e.updateQueue;if(null!==n){e.updateQueue=null;var t=e.stateNode;null===t&&(t=e.stateNode=new Gu),n.forEach((function(n){var r=Ns.bind(null,e,n);t.has(n)||(t.add(n),n.then(r,r))}))}}function mi(e,n){var t=n.deletions;if(null!==t)for(var r=0;r<t.length;r++){var l=t[r];try{var o=e,u=n,i=u;e:for(;null!==i;){switch(i.tag){case 5:ci=i.stateNode,fi=!1;break e;case 3:case 4:ci=i.stateNode.containerInfo,fi=!0;break e}i=i.return}if(null===ci)throw Error(a(160));pi(o,u,l),ci=null,fi=!1;var s=l.alternate;null!==s&&(s.return=null),l.return=null}catch(c){_s(l,n,c)}}if(12854&n.subtreeFlags)for(n=n.child;null!==n;)vi(n,e),n=n.sibling}function vi(e,n){var t=e.alternate,r=e.flags;switch(e.tag){case 0:case 11:case 14:case 15:if(mi(n,e),gi(e),4&r){try{ti(3,e,e.return),ri(3,e)}catch(v){_s(e,e.return,v)}try{ti(5,e,e.return)}catch(v){_s(e,e.return,v)}}break;case 1:mi(n,e),gi(e),512&r&&null!==t&&Ju(t,t.return);break;case 5:if(mi(n,e),gi(e),512&r&&null!==t&&Ju(t,t.return),32&e.flags){var l=e.stateNode;try{de(l,"")}catch(v){_s(e,e.return,v)}}if(4&r&&null!=(l=e.stateNode)){var o=e.memoizedProps,u=null!==t?t.memoizedProps:o,i=e.type,s=e.updateQueue;if(e.updateQueue=null,null!==s)try{"input"===i&&"radio"===o.type&&null!=o.name&&G(l,o),be(i,u);var c=be(i,o);for(u=0;u<s.length;u+=2){var f=s[u],d=s[u+1];"style"===f?ve(l,d):"dangerouslySetInnerHTML"===f?fe(l,d):"children"===f?de(l,d):b(l,f,d,c)}switch(i){case"input":Z(l,o);break;case"textarea":ae(l,o);break;case"select":var p=l._wrapperState.wasMultiple;l._wrapperState.wasMultiple=!!o.multiple;var h=o.value;null!=h?te(l,!!o.multiple,h,!1):p!==!!o.multiple&&(null!=o.defaultValue?te(l,!!o.multiple,o.defaultValue,!0):te(l,!!o.multiple,o.multiple?[]:"",!1))}l[pl]=o}catch(v){_s(e,e.return,v)}}break;case 6:if(mi(n,e),gi(e),4&r){if(null===e.stateNode)throw Error(a(162));l=e.stateNode,o=e.memoizedProps;try{l.nodeValue=o}catch(v){_s(e,e.return,v)}}break;case 3:if(mi(n,e),gi(e),4&r&&null!==t&&t.memoizedState.isDehydrated)try{Bn(n.containerInfo)}catch(v){_s(e,e.return,v)}break;case 4:default:mi(n,e),gi(e);break;case 13:mi(n,e),gi(e),8192&(l=e.child).flags&&(o=null!==l.memoizedState,l.stateNode.isHidden=o,!o||null!==l.alternate&&null!==l.alternate.memoizedState||(ji=Ge())),4&r&&hi(e);break;case 22:if(f=null!==t&&null!==t.memoizedState,1&e.mode?(Xu=(c=Xu)||f,mi(n,e),Xu=c):mi(n,e),gi(e),8192&r){if(c=null!==e.memoizedState,(e.stateNode.isHidden=c)&&!f&&0!==(1&e.mode))for(Zu=e,f=e.child;null!==f;){for(d=Zu=f;null!==Zu;){switch(h=(p=Zu).child,p.tag){case 0:case 11:case 14:case 15:ti(4,p,p.return);break;case 1:Ju(p,p.return);var m=p.stateNode;if("function"===typeof m.componentWillUnmount){r=p,t=p.return;try{n=r,m.props=n.memoizedProps,m.state=n.memoizedState,m.componentWillUnmount()}catch(v){_s(r,t,v)}}break;case 5:Ju(p,p.return);break;case 22:if(null!==p.memoizedState){wi(d);continue}}null!==h?(h.return=p,Zu=h):wi(d)}f=f.sibling}e:for(f=null,d=e;;){if(5===d.tag){if(null===f){f=d;try{l=d.stateNode,c?"function"===typeof(o=l.style).setProperty?o.setProperty("display","none","important"):o.display="none":(i=d.stateNode,u=void 0!==(s=d.memoizedProps.style)&&null!==s&&s.hasOwnProperty("display")?s.display:null,i.style.display=me("display",u))}catch(v){_s(e,e.return,v)}}}else if(6===d.tag){if(null===f)try{d.stateNode.nodeValue=c?"":d.memoizedProps}catch(v){_s(e,e.return,v)}}else if((22!==d.tag&&23!==d.tag||null===d.memoizedState||d===e)&&null!==d.child){d.child.return=d,d=d.child;continue}if(d===e)break e;for(;null===d.sibling;){if(null===d.return||d.return===e)break e;f===d&&(f=null),d=d.return}f===d&&(f=null),d.sibling.return=d.return,d=d.sibling}}break;case 19:mi(n,e),gi(e),4&r&&hi(e);case 21:}}function gi(e){var n=e.flags;if(2&n){try{e:{for(var t=e.return;null!==t;){if(oi(t)){var r=t;break e}t=t.return}throw Error(a(160))}switch(r.tag){case 5:var l=r.stateNode;32&r.flags&&(de(l,""),r.flags&=-33),si(e,ui(e),l);break;case 3:case 4:var o=r.stateNode.containerInfo;ii(e,ui(e),o);break;default:throw Error(a(161))}}catch(u){_s(e,e.return,u)}e.flags&=-3}4096&n&&(e.flags&=-4097)}function yi(e,n,t){Zu=e,bi(e,n,t)}function bi(e,n,t){for(var r=0!==(1&e.mode);null!==Zu;){var l=Zu,a=l.child;if(22===l.tag&&r){var o=null!==l.memoizedState||qu;if(!o){var u=l.alternate,i=null!==u&&null!==u.memoizedState||Xu;u=qu;var s=Xu;if(qu=o,(Xu=i)&&!s)for(Zu=l;null!==Zu;)i=(o=Zu).child,22===o.tag&&null!==o.memoizedState?Si(l):null!==i?(i.return=o,Zu=i):Si(l);for(;null!==a;)Zu=a,bi(a,n,t),a=a.sibling;Zu=l,qu=u,Xu=s}ki(e)}else 0!==(8772&l.subtreeFlags)&&null!==a?(a.return=l,Zu=a):ki(e)}}function ki(e){for(;null!==Zu;){var n=Zu;if(0!==(8772&n.flags)){var t=n.alternate;try{if(0!==(8772&n.flags))switch(n.tag){case 0:case 11:case 15:Xu||ri(5,n);break;case 1:var r=n.stateNode;if(4&n.flags&&!Xu)if(null===t)r.componentDidMount();else{var l=n.elementType===n.type?t.memoizedProps:va(n.type,t.memoizedProps);r.componentDidUpdate(l,t.memoizedState,r.__reactInternalSnapshotBeforeUpdate)}var o=n.updateQueue;null!==o&&Ua(n,o,r);break;case 3:var u=n.updateQueue;if(null!==u){if(t=null,null!==n.child)switch(n.child.tag){case 5:case 1:t=n.child.stateNode}Ua(n,u,t)}break;case 5:var i=n.stateNode;if(null===t&&4&n.flags){t=i;var s=n.memoizedProps;switch(n.type){case"button":case"input":case"select":case"textarea":s.autoFocus&&t.focus();break;case"img":s.src&&(t.src=s.src)}}break;case 6:case 4:case 12:case 19:case 17:case 21:case 22:case 23:case 25:break;case 13:if(null===n.memoizedState){var c=n.alternate;if(null!==c){var f=c.memoizedState;if(null!==f){var d=f.dehydrated;null!==d&&Bn(d)}}}break;default:throw Error(a(163))}Xu||512&n.flags&&li(n)}catch(p){_s(n,n.return,p)}}if(n===e){Zu=null;break}if(null!==(t=n.sibling)){t.return=n.return,Zu=t;break}Zu=n.return}}function wi(e){for(;null!==Zu;){var n=Zu;if(n===e){Zu=null;break}var t=n.sibling;if(null!==t){t.return=n.return,Zu=t;break}Zu=n.return}}function Si(e){for(;null!==Zu;){var n=Zu;try{switch(n.tag){case 0:case 11:case 15:var t=n.return;try{ri(4,n)}catch(i){_s(n,t,i)}break;case 1:var r=n.stateNode;if("function"===typeof r.componentDidMount){var l=n.return;try{r.componentDidMount()}catch(i){_s(n,l,i)}}var a=n.return;try{li(n)}catch(i){_s(n,a,i)}break;case 5:var o=n.return;try{li(n)}catch(i){_s(n,o,i)}}}catch(i){_s(n,n.return,i)}if(n===e){Zu=null;break}var u=n.sibling;if(null!==u){u.return=n.return,Zu=u;break}Zu=n.return}}var Ei,_i=Math.ceil,xi=k.ReactCurrentDispatcher,Ci=k.ReactCurrentOwner,Pi=k.ReactCurrentBatchConfig,Ni=0,zi=null,Ti=null,Li=0,Mi=0,Di=_l(0),Ri=0,Oi=null,Fi=0,Ii=0,Ui=0,Ai=null,Vi=null,ji=0,$i=1/0,Bi=null,Wi=!1,Hi=null,Qi=null,Ki=!1,Yi=null,qi=0,Xi=0,Gi=null,Zi=-1,Ji=0;function es(){return 0!==(6&Ni)?Ge():-1!==Zi?Zi:Zi=Ge()}function ns(e){return 0===(1&e.mode)?1:0!==(2&Ni)&&0!==Li?Li&-Li:null!==ma.transition?(0===Ji&&(Ji=vn()),Ji):0!==(e=kn)?e:e=void 0===(e=window.event)?16:Gn(e.type)}function ts(e,n,t,r){if(50<Xi)throw Xi=0,Gi=null,Error(a(185));yn(e,t,r),0!==(2&Ni)&&e===zi||(e===zi&&(0===(2&Ni)&&(Ii|=t),4===Ri&&us(e,Li)),rs(e,r),1===t&&0===Ni&&0===(1&n.mode)&&($i=Ge()+500,Al&&$l()))}function rs(e,n){var t=e.callbackNode;!function(e,n){for(var t=e.suspendedLanes,r=e.pingedLanes,l=e.expirationTimes,a=e.pendingLanes;0<a;){var o=31-on(a),u=1<<o,i=l[o];-1===i?0!==(u&t)&&0===(u&r)||(l[o]=hn(u,n)):i<=n&&(e.expiredLanes|=u),a&=~u}}(e,n);var r=pn(e,e===zi?Li:0);if(0===r)null!==t&&Ye(t),e.callbackNode=null,e.callbackPriority=0;else if(n=r&-r,e.callbackPriority!==n){if(null!=t&&Ye(t),1===n)0===e.tag?function(e){Al=!0,jl(e)}(is.bind(null,e)):jl(is.bind(null,e)),ol((function(){0===(6&Ni)&&$l()})),t=null;else{switch(wn(r)){case 1:t=Je;break;case 4:t=en;break;case 16:default:t=nn;break;case 536870912:t=rn}t=zs(t,ls.bind(null,e))}e.callbackPriority=n,e.callbackNode=t}}function ls(e,n){if(Zi=-1,Ji=0,0!==(6&Ni))throw Error(a(327));var t=e.callbackNode;if(Ss()&&e.callbackNode!==t)return null;var r=pn(e,e===zi?Li:0);if(0===r)return null;if(0!==(30&r)||0!==(r&e.expiredLanes)||n)n=vs(e,r);else{n=r;var l=Ni;Ni|=2;var o=hs();for(zi===e&&Li===n||(Bi=null,$i=Ge()+500,ds(e,n));;)try{ys();break}catch(i){ps(e,i)}wa(),xi.current=o,Ni=l,null!==Ti?n=0:(zi=null,Li=0,n=Ri)}if(0!==n){if(2===n&&(0!==(l=mn(e))&&(r=l,n=as(e,l))),1===n)throw t=Oi,ds(e,0),us(e,r),rs(e,Ge()),t;if(6===n)us(e,r);else{if(l=e.current.alternate,0===(30&r)&&!function(e){for(var n=e;;){if(16384&n.flags){var t=n.updateQueue;if(null!==t&&null!==(t=t.stores))for(var r=0;r<t.length;r++){var l=t[r],a=l.getSnapshot;l=l.value;try{if(!ur(a(),l))return!1}catch(u){return!1}}}if(t=n.child,16384&n.subtreeFlags&&null!==t)t.return=n,n=t;else{if(n===e)break;for(;null===n.sibling;){if(null===n.return||n.return===e)return!0;n=n.return}n.sibling.return=n.return,n=n.sibling}}return!0}(l)&&(2===(n=vs(e,r))&&(0!==(o=mn(e))&&(r=o,n=as(e,o))),1===n))throw t=Oi,ds(e,0),us(e,r),rs(e,Ge()),t;switch(e.finishedWork=l,e.finishedLanes=r,n){case 0:case 1:throw Error(a(345));case 2:case 5:ws(e,Vi,Bi);break;case 3:if(us(e,r),(130023424&r)===r&&10<(n=ji+500-Ge())){if(0!==pn(e,0))break;if(((l=e.suspendedLanes)&r)!==r){es(),e.pingedLanes|=e.suspendedLanes&l;break}e.timeoutHandle=rl(ws.bind(null,e,Vi,Bi),n);break}ws(e,Vi,Bi);break;case 4:if(us(e,r),(4194240&r)===r)break;for(n=e.eventTimes,l=-1;0<r;){var u=31-on(r);o=1<<u,(u=n[u])>l&&(l=u),r&=~o}if(r=l,10<(r=(120>(r=Ge()-r)?120:480>r?480:1080>r?1080:1920>r?1920:3e3>r?3e3:4320>r?4320:1960*_i(r/1960))-r)){e.timeoutHandle=rl(ws.bind(null,e,Vi,Bi),r);break}ws(e,Vi,Bi);break;default:throw Error(a(329))}}}return rs(e,Ge()),e.callbackNode===t?ls.bind(null,e):null}function as(e,n){var t=Ai;return e.current.memoizedState.isDehydrated&&(ds(e,n).flags|=256),2!==(e=vs(e,n))&&(n=Vi,Vi=t,null!==n&&os(n)),e}function os(e){null===Vi?Vi=e:Vi.push.apply(Vi,e)}function us(e,n){for(n&=~Ui,n&=~Ii,e.suspendedLanes|=n,e.pingedLanes&=~n,e=e.expirationTimes;0<n;){var t=31-on(n),r=1<<t;e[t]=-1,n&=~r}}function is(e){if(0!==(6&Ni))throw Error(a(327));Ss();var n=pn(e,0);if(0===(1&n))return rs(e,Ge()),null;var t=vs(e,n);if(0!==e.tag&&2===t){var r=mn(e);0!==r&&(n=r,t=as(e,r))}if(1===t)throw t=Oi,ds(e,0),us(e,n),rs(e,Ge()),t;if(6===t)throw Error(a(345));return e.finishedWork=e.current.alternate,e.finishedLanes=n,ws(e,Vi,Bi),rs(e,Ge()),null}function ss(e,n){var t=Ni;Ni|=1;try{return e(n)}finally{0===(Ni=t)&&($i=Ge()+500,Al&&$l())}}function cs(e){null!==Yi&&0===Yi.tag&&0===(6&Ni)&&Ss();var n=Ni;Ni|=1;var t=Pi.transition,r=kn;try{if(Pi.transition=null,kn=1,e)return e()}finally{kn=r,Pi.transition=t,0===(6&(Ni=n))&&$l()}}function fs(){Mi=Di.current,xl(Di)}function ds(e,n){e.finishedWork=null,e.finishedLanes=0;var t=e.timeoutHandle;if(-1!==t&&(e.timeoutHandle=-1,ll(t)),null!==Ti)for(t=Ti.return;null!==t;){var r=t;switch(na(r),r.tag){case 1:null!==(r=r.type.childContextTypes)&&void 0!==r&&Dl();break;case 3:lo(),xl(zl),xl(Nl),co();break;case 5:oo(r);break;case 4:lo();break;case 13:case 19:xl(uo);break;case 10:Sa(r.type._context);break;case 22:case 23:fs()}t=t.return}if(zi=e,Ti=e=Ds(e.current,null),Li=Mi=n,Ri=0,Oi=null,Ui=Ii=Fi=0,Vi=Ai=null,null!==Ca){for(n=0;n<Ca.length;n++)if(null!==(r=(t=Ca[n]).interleaved)){t.interleaved=null;var l=r.next,a=t.pending;if(null!==a){var o=a.next;a.next=l,r.next=o}t.pending=r}Ca=null}return e}function ps(e,n){for(;;){var t=Ti;try{if(wa(),fo.current=ou,yo){for(var r=mo.memoizedState;null!==r;){var l=r.queue;null!==l&&(l.pending=null),r=r.next}yo=!1}if(ho=0,go=vo=mo=null,bo=!1,ko=0,Ci.current=null,null===t||null===t.return){Ri=1,Oi=n,Ti=null;break}e:{var o=e,u=t.return,i=t,s=n;if(n=Li,i.flags|=32768,null!==s&&"object"===typeof s&&"function"===typeof s.then){var c=s,f=i,d=f.tag;if(0===(1&f.mode)&&(0===d||11===d||15===d)){var p=f.alternate;p?(f.updateQueue=p.updateQueue,f.memoizedState=p.memoizedState,f.lanes=p.lanes):(f.updateQueue=null,f.memoizedState=null)}var h=gu(u);if(null!==h){h.flags&=-257,yu(h,u,i,0,n),1&h.mode&&vu(o,c,n),s=c;var m=(n=h).updateQueue;if(null===m){var v=new Set;v.add(s),n.updateQueue=v}else m.add(s);break e}if(0===(1&n)){vu(o,c,n),ms();break e}s=Error(a(426))}else if(la&&1&i.mode){var g=gu(u);if(null!==g){0===(65536&g.flags)&&(g.flags|=256),yu(g,u,i,0,n),ha(cu(s,i));break e}}o=s=cu(s,i),4!==Ri&&(Ri=2),null===Ai?Ai=[o]:Ai.push(o),o=u;do{switch(o.tag){case 3:o.flags|=65536,n&=-n,o.lanes|=n,Fa(o,hu(0,s,n));break e;case 1:i=s;var y=o.type,b=o.stateNode;if(0===(128&o.flags)&&("function"===typeof y.getDerivedStateFromError||null!==b&&"function"===typeof b.componentDidCatch&&(null===Qi||!Qi.has(b)))){o.flags|=65536,n&=-n,o.lanes|=n,Fa(o,mu(o,i,n));break e}}o=o.return}while(null!==o)}ks(t)}catch(k){n=k,Ti===t&&null!==t&&(Ti=t=t.return);continue}break}}function hs(){var e=xi.current;return xi.current=ou,null===e?ou:e}function ms(){0!==Ri&&3!==Ri&&2!==Ri||(Ri=4),null===zi||0===(268435455&Fi)&&0===(268435455&Ii)||us(zi,Li)}function vs(e,n){var t=Ni;Ni|=2;var r=hs();for(zi===e&&Li===n||(Bi=null,ds(e,n));;)try{gs();break}catch(l){ps(e,l)}if(wa(),Ni=t,xi.current=r,null!==Ti)throw Error(a(261));return zi=null,Li=0,Ri}function gs(){for(;null!==Ti;)bs(Ti)}function ys(){for(;null!==Ti&&!qe();)bs(Ti)}function bs(e){var n=Ei(e.alternate,e,Mi);e.memoizedProps=e.pendingProps,null===n?ks(e):Ti=n,Ci.current=null}function ks(e){var n=e;do{var t=n.alternate;if(e=n.return,0===(32768&n.flags)){if(null!==(t=Ku(t,n,Mi)))return void(Ti=t)}else{if(null!==(t=Yu(t,n)))return t.flags&=32767,void(Ti=t);if(null===e)return Ri=6,void(Ti=null);e.flags|=32768,e.subtreeFlags=0,e.deletions=null}if(null!==(n=n.sibling))return void(Ti=n);Ti=n=e}while(null!==n);0===Ri&&(Ri=5)}function ws(e,n,t){var r=kn,l=Pi.transition;try{Pi.transition=null,kn=1,function(e,n,t,r){do{Ss()}while(null!==Yi);if(0!==(6&Ni))throw Error(a(327));t=e.finishedWork;var l=e.finishedLanes;if(null===t)return null;if(e.finishedWork=null,e.finishedLanes=0,t===e.current)throw Error(a(177));e.callbackNode=null,e.callbackPriority=0;var o=t.lanes|t.childLanes;if(function(e,n){var t=e.pendingLanes&~n;e.pendingLanes=n,e.suspendedLanes=0,e.pingedLanes=0,e.expiredLanes&=n,e.mutableReadLanes&=n,e.entangledLanes&=n,n=e.entanglements;var r=e.eventTimes;for(e=e.expirationTimes;0<t;){var l=31-on(t),a=1<<l;n[l]=0,r[l]=-1,e[l]=-1,t&=~a}}(e,o),e===zi&&(Ti=zi=null,Li=0),0===(2064&t.subtreeFlags)&&0===(2064&t.flags)||Ki||(Ki=!0,zs(nn,(function(){return Ss(),null}))),o=0!==(15990&t.flags),0!==(15990&t.subtreeFlags)||o){o=Pi.transition,Pi.transition=null;var u=kn;kn=1;var i=Ni;Ni|=4,Ci.current=null,function(e,n){if(el=Hn,pr(e=dr())){if("selectionStart"in e)var t={start:e.selectionStart,end:e.selectionEnd};else e:{var r=(t=(t=e.ownerDocument)&&t.defaultView||window).getSelection&&t.getSelection();if(r&&0!==r.rangeCount){t=r.anchorNode;var l=r.anchorOffset,o=r.focusNode;r=r.focusOffset;try{t.nodeType,o.nodeType}catch(w){t=null;break e}var u=0,i=-1,s=-1,c=0,f=0,d=e,p=null;n:for(;;){for(var h;d!==t||0!==l&&3!==d.nodeType||(i=u+l),d!==o||0!==r&&3!==d.nodeType||(s=u+r),3===d.nodeType&&(u+=d.nodeValue.length),null!==(h=d.firstChild);)p=d,d=h;for(;;){if(d===e)break n;if(p===t&&++c===l&&(i=u),p===o&&++f===r&&(s=u),null!==(h=d.nextSibling))break;p=(d=p).parentNode}d=h}t=-1===i||-1===s?null:{start:i,end:s}}else t=null}t=t||{start:0,end:0}}else t=null;for(nl={focusedElem:e,selectionRange:t},Hn=!1,Zu=n;null!==Zu;)if(e=(n=Zu).child,0!==(1028&n.subtreeFlags)&&null!==e)e.return=n,Zu=e;else for(;null!==Zu;){n=Zu;try{var m=n.alternate;if(0!==(1024&n.flags))switch(n.tag){case 0:case 11:case 15:case 5:case 6:case 4:case 17:break;case 1:if(null!==m){var v=m.memoizedProps,g=m.memoizedState,y=n.stateNode,b=y.getSnapshotBeforeUpdate(n.elementType===n.type?v:va(n.type,v),g);y.__reactInternalSnapshotBeforeUpdate=b}break;case 3:var k=n.stateNode.containerInfo;1===k.nodeType?k.textContent="":9===k.nodeType&&k.documentElement&&k.removeChild(k.documentElement);break;default:throw Error(a(163))}}catch(w){_s(n,n.return,w)}if(null!==(e=n.sibling)){e.return=n.return,Zu=e;break}Zu=n.return}m=ni,ni=!1}(e,t),vi(t,e),hr(nl),Hn=!!el,nl=el=null,e.current=t,yi(t,e,l),Xe(),Ni=i,kn=u,Pi.transition=o}else e.current=t;if(Ki&&(Ki=!1,Yi=e,qi=l),0===(o=e.pendingLanes)&&(Qi=null),function(e){if(an&&"function"===typeof an.onCommitFiberRoot)try{an.onCommitFiberRoot(ln,e,void 0,128===(128&e.current.flags))}catch(n){}}(t.stateNode),rs(e,Ge()),null!==n)for(r=e.onRecoverableError,t=0;t<n.length;t++)l=n[t],r(l.value,{componentStack:l.stack,digest:l.digest});if(Wi)throw Wi=!1,e=Hi,Hi=null,e;0!==(1&qi)&&0!==e.tag&&Ss(),0!==(1&(o=e.pendingLanes))?e===Gi?Xi++:(Xi=0,Gi=e):Xi=0,$l()}(e,n,t,r)}finally{Pi.transition=l,kn=r}return null}function Ss(){if(null!==Yi){var e=wn(qi),n=Pi.transition,t=kn;try{if(Pi.transition=null,kn=16>e?16:e,null===Yi)var r=!1;else{if(e=Yi,Yi=null,qi=0,0!==(6&Ni))throw Error(a(331));var l=Ni;for(Ni|=4,Zu=e.current;null!==Zu;){var o=Zu,u=o.child;if(0!==(16&Zu.flags)){var i=o.deletions;if(null!==i){for(var s=0;s<i.length;s++){var c=i[s];for(Zu=c;null!==Zu;){var f=Zu;switch(f.tag){case 0:case 11:case 15:ti(8,f,o)}var d=f.child;if(null!==d)d.return=f,Zu=d;else for(;null!==Zu;){var p=(f=Zu).sibling,h=f.return;if(ai(f),f===c){Zu=null;break}if(null!==p){p.return=h,Zu=p;break}Zu=h}}}var m=o.alternate;if(null!==m){var v=m.child;if(null!==v){m.child=null;do{var g=v.sibling;v.sibling=null,v=g}while(null!==v)}}Zu=o}}if(0!==(2064&o.subtreeFlags)&&null!==u)u.return=o,Zu=u;else e:for(;null!==Zu;){if(0!==(2048&(o=Zu).flags))switch(o.tag){case 0:case 11:case 15:ti(9,o,o.return)}var y=o.sibling;if(null!==y){y.return=o.return,Zu=y;break e}Zu=o.return}}var b=e.current;for(Zu=b;null!==Zu;){var k=(u=Zu).child;if(0!==(2064&u.subtreeFlags)&&null!==k)k.return=u,Zu=k;else e:for(u=b;null!==Zu;){if(0!==(2048&(i=Zu).flags))try{switch(i.tag){case 0:case 11:case 15:ri(9,i)}}catch(S){_s(i,i.return,S)}if(i===u){Zu=null;break e}var w=i.sibling;if(null!==w){w.return=i.return,Zu=w;break e}Zu=i.return}}if(Ni=l,$l(),an&&"function"===typeof an.onPostCommitFiberRoot)try{an.onPostCommitFiberRoot(ln,e)}catch(S){}r=!0}return r}finally{kn=t,Pi.transition=n}}return!1}function Es(e,n,t){e=Ra(e,n=hu(0,n=cu(t,n),1),1),n=es(),null!==e&&(yn(e,1,n),rs(e,n))}function _s(e,n,t){if(3===e.tag)Es(e,e,t);else for(;null!==n;){if(3===n.tag){Es(n,e,t);break}if(1===n.tag){var r=n.stateNode;if("function"===typeof n.type.getDerivedStateFromError||"function"===typeof r.componentDidCatch&&(null===Qi||!Qi.has(r))){n=Ra(n,e=mu(n,e=cu(t,e),1),1),e=es(),null!==n&&(yn(n,1,e),rs(n,e));break}}n=n.return}}function xs(e,n,t){var r=e.pingCache;null!==r&&r.delete(n),n=es(),e.pingedLanes|=e.suspendedLanes&t,zi===e&&(Li&t)===t&&(4===Ri||3===Ri&&(130023424&Li)===Li&&500>Ge()-ji?ds(e,0):Ui|=t),rs(e,n)}function Cs(e,n){0===n&&(0===(1&e.mode)?n=1:(n=fn,0===(130023424&(fn<<=1))&&(fn=4194304)));var t=es();null!==(e=za(e,n))&&(yn(e,n,t),rs(e,t))}function Ps(e){var n=e.memoizedState,t=0;null!==n&&(t=n.retryLane),Cs(e,t)}function Ns(e,n){var t=0;switch(e.tag){case 13:var r=e.stateNode,l=e.memoizedState;null!==l&&(t=l.retryLane);break;case 19:r=e.stateNode;break;default:throw Error(a(314))}null!==r&&r.delete(n),Cs(e,t)}function zs(e,n){return Ke(e,n)}function Ts(e,n,t,r){this.tag=e,this.key=t,this.sibling=this.child=this.return=this.stateNode=this.type=this.elementType=null,this.index=0,this.ref=null,this.pendingProps=n,this.dependencies=this.memoizedState=this.updateQueue=this.memoizedProps=null,this.mode=r,this.subtreeFlags=this.flags=0,this.deletions=null,this.childLanes=this.lanes=0,this.alternate=null}function Ls(e,n,t,r){return new Ts(e,n,t,r)}function Ms(e){return!(!(e=e.prototype)||!e.isReactComponent)}function Ds(e,n){var t=e.alternate;return null===t?((t=Ls(e.tag,n,e.key,e.mode)).elementType=e.elementType,t.type=e.type,t.stateNode=e.stateNode,t.alternate=e,e.alternate=t):(t.pendingProps=n,t.type=e.type,t.flags=0,t.subtreeFlags=0,t.deletions=null),t.flags=14680064&e.flags,t.childLanes=e.childLanes,t.lanes=e.lanes,t.child=e.child,t.memoizedProps=e.memoizedProps,t.memoizedState=e.memoizedState,t.updateQueue=e.updateQueue,n=e.dependencies,t.dependencies=null===n?null:{lanes:n.lanes,firstContext:n.firstContext},t.sibling=e.sibling,t.index=e.index,t.ref=e.ref,t}function Rs(e,n,t,r,l,o){var u=2;if(r=e,"function"===typeof e)Ms(e)&&(u=1);else if("string"===typeof e)u=5;else e:switch(e){case E:return Os(t.children,l,o,n);case _:u=8,l|=8;break;case x:return(e=Ls(12,t,n,2|l)).elementType=x,e.lanes=o,e;case z:return(e=Ls(13,t,n,l)).elementType=z,e.lanes=o,e;case T:return(e=Ls(19,t,n,l)).elementType=T,e.lanes=o,e;case D:return Fs(t,l,o,n);default:if("object"===typeof e&&null!==e)switch(e.$$typeof){case C:u=10;break e;case P:u=9;break e;case N:u=11;break e;case L:u=14;break e;case M:u=16,r=null;break e}throw Error(a(130,null==e?e:typeof e,""))}return(n=Ls(u,t,n,l)).elementType=e,n.type=r,n.lanes=o,n}function Os(e,n,t,r){return(e=Ls(7,e,r,n)).lanes=t,e}function Fs(e,n,t,r){return(e=Ls(22,e,r,n)).elementType=D,e.lanes=t,e.stateNode={isHidden:!1},e}function Is(e,n,t){return(e=Ls(6,e,null,n)).lanes=t,e}function Us(e,n,t){return(n=Ls(4,null!==e.children?e.children:[],e.key,n)).lanes=t,n.stateNode={containerInfo:e.containerInfo,pendingChildren:null,implementation:e.implementation},n}function As(e,n,t,r,l){this.tag=n,this.containerInfo=e,this.finishedWork=this.pingCache=this.current=this.pendingChildren=null,this.timeoutHandle=-1,this.callbackNode=this.pendingContext=this.context=null,this.callbackPriority=0,this.eventTimes=gn(0),this.expirationTimes=gn(-1),this.entangledLanes=this.finishedLanes=this.mutableReadLanes=this.expiredLanes=this.pingedLanes=this.suspendedLanes=this.pendingLanes=0,this.entanglements=gn(0),this.identifierPrefix=r,this.onRecoverableError=l,this.mutableSourceEagerHydrationData=null}function Vs(e,n,t,r,l,a,o,u,i){return e=new As(e,n,t,u,i),1===n?(n=1,!0===a&&(n|=8)):n=0,a=Ls(3,null,null,n),e.current=a,a.stateNode=e,a.memoizedState={element:r,isDehydrated:t,cache:null,transitions:null,pendingSuspenseBoundaries:null},La(a),e}function js(e,n,t){var r=3<arguments.length&&void 0!==arguments[3]?arguments[3]:null;return{$$typeof:S,key:null==r?null:""+r,children:e,containerInfo:n,implementation:t}}function $s(e){if(!e)return Pl;e:{if($e(e=e._reactInternals)!==e||1!==e.tag)throw Error(a(170));var n=e;do{switch(n.tag){case 3:n=n.stateNode.context;break e;case 1:if(Ml(n.type)){n=n.stateNode.__reactInternalMemoizedMergedChildContext;break e}}n=n.return}while(null!==n);throw Error(a(171))}if(1===e.tag){var t=e.type;if(Ml(t))return Ol(e,t,n)}return n}function Bs(e,n,t,r,l,a,o,u,i){return(e=Vs(t,r,!0,e,0,a,0,u,i)).context=$s(null),t=e.current,(a=Da(r=es(),l=ns(t))).callback=void 0!==n&&null!==n?n:null,Ra(t,a,l),e.current.lanes=l,yn(e,l,r),rs(e,r),e}function Ws(e,n,t,r){var l=n.current,a=es(),o=ns(l);return t=$s(t),null===n.context?n.context=t:n.pendingContext=t,(n=Da(a,o)).payload={element:e},null!==(r=void 0===r?null:r)&&(n.callback=r),null!==(e=Ra(l,n,o))&&(ts(e,l,o,a),Oa(e,l,o)),o}function Hs(e){return(e=e.current).child?(e.child.tag,e.child.stateNode):null}function Qs(e,n){if(null!==(e=e.memoizedState)&&null!==e.dehydrated){var t=e.retryLane;e.retryLane=0!==t&&t<n?t:n}}function Ks(e,n){Qs(e,n),(e=e.alternate)&&Qs(e,n)}Ei=function(e,n,t){if(null!==e)if(e.memoizedProps!==n.pendingProps||zl.current)ku=!0;else{if(0===(e.lanes&t)&&0===(128&n.flags))return ku=!1,function(e,n,t){switch(n.tag){case 3:Tu(n),pa();break;case 5:ao(n);break;case 1:Ml(n.type)&&Fl(n);break;case 4:ro(n,n.stateNode.containerInfo);break;case 10:var r=n.type._context,l=n.memoizedProps.value;Cl(ga,r._currentValue),r._currentValue=l;break;case 13:if(null!==(r=n.memoizedState))return null!==r.dehydrated?(Cl(uo,1&uo.current),n.flags|=128,null):0!==(t&n.child.childLanes)?Iu(e,n,t):(Cl(uo,1&uo.current),null!==(e=Wu(e,n,t))?e.sibling:null);Cl(uo,1&uo.current);break;case 19:if(r=0!==(t&n.childLanes),0!==(128&e.flags)){if(r)return $u(e,n,t);n.flags|=128}if(null!==(l=n.memoizedState)&&(l.rendering=null,l.tail=null,l.lastEffect=null),Cl(uo,uo.current),r)break;return null;case 22:case 23:return n.lanes=0,xu(e,n,t)}return Wu(e,n,t)}(e,n,t);ku=0!==(131072&e.flags)}else ku=!1,la&&0!==(1048576&n.flags)&&Jl(n,Ql,n.index);switch(n.lanes=0,n.tag){case 2:var r=n.type;Bu(e,n),e=n.pendingProps;var l=Ll(n,Nl.current);_a(n,t),l=_o(null,n,r,e,l,t);var o=xo();return n.flags|=1,"object"===typeof l&&null!==l&&"function"===typeof l.render&&void 0===l.$$typeof?(n.tag=1,n.memoizedState=null,n.updateQueue=null,Ml(r)?(o=!0,Fl(n)):o=!1,n.memoizedState=null!==l.state&&void 0!==l.state?l.state:null,La(n),l.updater=ja,n.stateNode=l,l._reactInternals=n,Ha(n,r,e,t),n=zu(null,n,r,!0,o,t)):(n.tag=0,la&&o&&ea(n),wu(null,n,l,t),n=n.child),n;case 16:r=n.elementType;e:{switch(Bu(e,n),e=n.pendingProps,r=(l=r._init)(r._payload),n.type=r,l=n.tag=function(e){if("function"===typeof e)return Ms(e)?1:0;if(void 0!==e&&null!==e){if((e=e.$$typeof)===N)return 11;if(e===L)return 14}return 2}(r),e=va(r,e),l){case 0:n=Pu(null,n,r,e,t);break e;case 1:n=Nu(null,n,r,e,t);break e;case 11:n=Su(null,n,r,e,t);break e;case 14:n=Eu(null,n,r,va(r.type,e),t);break e}throw Error(a(306,r,""))}return n;case 0:return r=n.type,l=n.pendingProps,Pu(e,n,r,l=n.elementType===r?l:va(r,l),t);case 1:return r=n.type,l=n.pendingProps,Nu(e,n,r,l=n.elementType===r?l:va(r,l),t);case 3:e:{if(Tu(n),null===e)throw Error(a(387));r=n.pendingProps,l=(o=n.memoizedState).element,Ma(e,n),Ia(n,r,null,t);var u=n.memoizedState;if(r=u.element,o.isDehydrated){if(o={element:r,isDehydrated:!1,cache:u.cache,pendingSuspenseBoundaries:u.pendingSuspenseBoundaries,transitions:u.transitions},n.updateQueue.baseState=o,n.memoizedState=o,256&n.flags){n=Lu(e,n,r,t,l=cu(Error(a(423)),n));break e}if(r!==l){n=Lu(e,n,r,t,l=cu(Error(a(424)),n));break e}for(ra=sl(n.stateNode.containerInfo.firstChild),ta=n,la=!0,aa=null,t=Ga(n,null,r,t),n.child=t;t;)t.flags=-3&t.flags|4096,t=t.sibling}else{if(pa(),r===l){n=Wu(e,n,t);break e}wu(e,n,r,t)}n=n.child}return n;case 5:return ao(n),null===e&&sa(n),r=n.type,l=n.pendingProps,o=null!==e?e.memoizedProps:null,u=l.children,tl(r,l)?u=null:null!==o&&tl(r,o)&&(n.flags|=32),Cu(e,n),wu(e,n,u,t),n.child;case 6:return null===e&&sa(n),null;case 13:return Iu(e,n,t);case 4:return ro(n,n.stateNode.containerInfo),r=n.pendingProps,null===e?n.child=Xa(n,null,r,t):wu(e,n,r,t),n.child;case 11:return r=n.type,l=n.pendingProps,Su(e,n,r,l=n.elementType===r?l:va(r,l),t);case 7:return wu(e,n,n.pendingProps,t),n.child;case 8:case 12:return wu(e,n,n.pendingProps.children,t),n.child;case 10:e:{if(r=n.type._context,l=n.pendingProps,o=n.memoizedProps,u=l.value,Cl(ga,r._currentValue),r._currentValue=u,null!==o)if(ur(o.value,u)){if(o.children===l.children&&!zl.current){n=Wu(e,n,t);break e}}else for(null!==(o=n.child)&&(o.return=n);null!==o;){var i=o.dependencies;if(null!==i){u=o.child;for(var s=i.firstContext;null!==s;){if(s.context===r){if(1===o.tag){(s=Da(-1,t&-t)).tag=2;var c=o.updateQueue;if(null!==c){var f=(c=c.shared).pending;null===f?s.next=s:(s.next=f.next,f.next=s),c.pending=s}}o.lanes|=t,null!==(s=o.alternate)&&(s.lanes|=t),Ea(o.return,t,n),i.lanes|=t;break}s=s.next}}else if(10===o.tag)u=o.type===n.type?null:o.child;else if(18===o.tag){if(null===(u=o.return))throw Error(a(341));u.lanes|=t,null!==(i=u.alternate)&&(i.lanes|=t),Ea(u,t,n),u=o.sibling}else u=o.child;if(null!==u)u.return=o;else for(u=o;null!==u;){if(u===n){u=null;break}if(null!==(o=u.sibling)){o.return=u.return,u=o;break}u=u.return}o=u}wu(e,n,l.children,t),n=n.child}return n;case 9:return l=n.type,r=n.pendingProps.children,_a(n,t),r=r(l=xa(l)),n.flags|=1,wu(e,n,r,t),n.child;case 14:return l=va(r=n.type,n.pendingProps),Eu(e,n,r,l=va(r.type,l),t);case 15:return _u(e,n,n.type,n.pendingProps,t);case 17:return r=n.type,l=n.pendingProps,l=n.elementType===r?l:va(r,l),Bu(e,n),n.tag=1,Ml(r)?(e=!0,Fl(n)):e=!1,_a(n,t),Ba(n,r,l),Ha(n,r,l,t),zu(null,n,r,!0,e,t);case 19:return $u(e,n,t);case 22:return xu(e,n,t)}throw Error(a(156,n.tag))};var Ys="function"===typeof reportError?reportError:function(e){console.error(e)};function qs(e){this._internalRoot=e}function Xs(e){this._internalRoot=e}function Gs(e){return!(!e||1!==e.nodeType&&9!==e.nodeType&&11!==e.nodeType)}function Zs(e){return!(!e||1!==e.nodeType&&9!==e.nodeType&&11!==e.nodeType&&(8!==e.nodeType||" react-mount-point-unstable "!==e.nodeValue))}function Js(){}function ec(e,n,t,r,l){var a=t._reactRootContainer;if(a){var o=a;if("function"===typeof l){var u=l;l=function(){var e=Hs(o);u.call(e)}}Ws(n,o,e,l)}else o=function(e,n,t,r,l){if(l){if("function"===typeof r){var a=r;r=function(){var e=Hs(o);a.call(e)}}var o=Bs(n,r,e,0,null,!1,0,"",Js);return e._reactRootContainer=o,e[hl]=o.current,$r(8===e.nodeType?e.parentNode:e),cs(),o}for(;l=e.lastChild;)e.removeChild(l);if("function"===typeof r){var u=r;r=function(){var e=Hs(i);u.call(e)}}var i=Vs(e,0,!1,null,0,!1,0,"",Js);return e._reactRootContainer=i,e[hl]=i.current,$r(8===e.nodeType?e.parentNode:e),cs((function(){Ws(n,i,t,r)})),i}(t,n,e,l,r);return Hs(o)}Xs.prototype.render=qs.prototype.render=function(e){var n=this._internalRoot;if(null===n)throw Error(a(409));Ws(e,n,null,null)},Xs.prototype.unmount=qs.prototype.unmount=function(){var e=this._internalRoot;if(null!==e){this._internalRoot=null;var n=e.containerInfo;cs((function(){Ws(null,e,null,null)})),n[hl]=null}},Xs.prototype.unstable_scheduleHydration=function(e){if(e){var n=xn();e={blockedOn:null,target:e,priority:n};for(var t=0;t<Rn.length&&0!==n&&n<Rn[t].priority;t++);Rn.splice(t,0,e),0===t&&Un(e)}},Sn=function(e){switch(e.tag){case 3:var n=e.stateNode;if(n.current.memoizedState.isDehydrated){var t=dn(n.pendingLanes);0!==t&&(bn(n,1|t),rs(n,Ge()),0===(6&Ni)&&($i=Ge()+500,$l()))}break;case 13:cs((function(){var n=za(e,1);if(null!==n){var t=es();ts(n,e,1,t)}})),Ks(e,1)}},En=function(e){if(13===e.tag){var n=za(e,134217728);if(null!==n)ts(n,e,134217728,es());Ks(e,134217728)}},_n=function(e){if(13===e.tag){var n=ns(e),t=za(e,n);if(null!==t)ts(t,e,n,es());Ks(e,n)}},xn=function(){return kn},Cn=function(e,n){var t=kn;try{return kn=e,n()}finally{kn=t}},Se=function(e,n,t){switch(n){case"input":if(Z(e,t),n=t.name,"radio"===t.type&&null!=n){for(t=e;t.parentNode;)t=t.parentNode;for(t=t.querySelectorAll("input[name="+JSON.stringify(""+n)+'][type="radio"]'),n=0;n<t.length;n++){var r=t[n];if(r!==e&&r.form===e.form){var l=wl(r);if(!l)throw Error(a(90));K(r),Z(r,l)}}}break;case"textarea":ae(e,t);break;case"select":null!=(n=t.value)&&te(e,!!t.multiple,n,!1)}},Ne=ss,ze=cs;var nc={usingClientEntryPoint:!1,Events:[bl,kl,wl,Ce,Pe,ss]},tc={findFiberByHostInstance:yl,bundleType:0,version:"18.2.0",rendererPackageName:"react-dom"},rc={bundleType:tc.bundleType,version:tc.version,rendererPackageName:tc.rendererPackageName,rendererConfig:tc.rendererConfig,overrideHookState:null,overrideHookStateDeletePath:null,overrideHookStateRenamePath:null,overrideProps:null,overridePropsDeletePath:null,overridePropsRenamePath:null,setErrorHandler:null,setSuspenseHandler:null,scheduleUpdate:null,currentDispatcherRef:k.ReactCurrentDispatcher,findHostInstanceByFiber:function(e){return null===(e=He(e))?null:e.stateNode},findFiberByHostInstance:tc.findFiberByHostInstance||function(){return null},findHostInstancesForRefresh:null,scheduleRefresh:null,scheduleRoot:null,setRefreshHandler:null,getCurrentFiber:null,reconcilerVersion:"18.2.0-next-9e3b772b8-20220608"};if("undefined"!==typeof __REACT_DEVTOOLS_GLOBAL_HOOK__){var lc=__REACT_DEVTOOLS_GLOBAL_HOOK__;if(!lc.isDisabled&&lc.supportsFiber)try{ln=lc.inject(rc),an=lc}catch(ce){}}n.__SECRET_INTERNALS_DO_NOT_USE_OR_YOU_WILL_BE_FIRED=nc,n.createPortal=function(e,n){var t=2<arguments.length&&void 0!==arguments[2]?arguments[2]:null;if(!Gs(n))throw Error(a(200));return js(e,n,null,t)},n.createRoot=function(e,n){if(!Gs(e))throw Error(a(299));var t=!1,r="",l=Ys;return null!==n&&void 0!==n&&(!0===n.unstable_strictMode&&(t=!0),void 0!==n.identifierPrefix&&(r=n.identifierPrefix),void 0!==n.onRecoverableError&&(l=n.onRecoverableError)),n=Vs(e,1,!1,null,0,t,0,r,l),e[hl]=n.current,$r(8===e.nodeType?e.parentNode:e),new qs(n)},n.findDOMNode=function(e){if(null==e)return null;if(1===e.nodeType)return e;var n=e._reactInternals;if(void 0===n){if("function"===typeof e.render)throw Error(a(188));throw e=Object.keys(e).join(","),Error(a(268,e))}return e=null===(e=He(n))?null:e.stateNode},n.flushSync=function(e){return cs(e)},n.hydrate=function(e,n,t){if(!Zs(n))throw Error(a(200));return ec(null,e,n,!0,t)},n.hydrateRoot=function(e,n,t){if(!Gs(e))throw Error(a(405));var r=null!=t&&t.hydratedSources||null,l=!1,o="",u=Ys;if(null!==t&&void 0!==t&&(!0===t.unstable_strictMode&&(l=!0),void 0!==t.identifierPrefix&&(o=t.identifierPrefix),void 0!==t.onRecoverableError&&(u=t.onRecoverableError)),n=Bs(n,null,e,1,null!=t?t:null,l,0,o,u),e[hl]=n.current,$r(e),r)for(e=0;e<r.length;e++)l=(l=(t=r[e])._getVersion)(t._source),null==n.mutableSourceEagerHydrationData?n.mutableSourceEagerHydrationData=[t,l]:n.mutableSourceEagerHydrationData.push(t,l);return new Xs(n)},n.render=function(e,n,t){if(!Zs(n))throw Error(a(200));return ec(null,e,n,!1,t)},n.unmountComponentAtNode=function(e){if(!Zs(e))throw Error(a(40));return!!e._reactRootContainer&&(cs((function(){ec(null,null,e,!1,(function(){e._reactRootContainer=null,e[hl]=null}))})),!0)},n.unstable_batchedUpdates=ss,n.unstable_renderSubtreeIntoContainer=function(e,n,t,r){if(!Zs(t))throw Error(a(200));if(null==e||void 0===e._reactInternals)throw Error(a(38));return ec(e,n,t,!1,r)},n.version="18.2.0-next-9e3b772b8-20220608"},17029:function(e,n,t){var r=t(28316);n.createRoot=r.createRoot,n.hydrateRoot=r.hydrateRoot},28316:function(e,n,t){!function e(){if("undefined"!==typeof __REACT_DEVTOOLS_GLOBAL_HOOK__&&"function"===typeof __REACT_DEVTOOLS_GLOBAL_HOOK__.checkDCE)try{__REACT_DEVTOOLS_GLOBAL_HOOK__.checkDCE(e)}catch(n){console.error(n)}}(),e.exports=t(52967)},10856:function(e,n,t){e.exports=t(88751)},11837:function(e,n,t){var r=t(2784),l=Symbol.for("react.element"),a=Symbol.for("react.fragment"),o=Object.prototype.hasOwnProperty,u=r.__SECRET_INTERNALS_DO_NOT_USE_OR_YOU_WILL_BE_FIRED.ReactCurrentOwner,i={key:!0,ref:!0,__self:!0,__source:!0};function s(e,n,t){var r,a={},s=null,c=null;for(r in void 0!==t&&(s=""+t),void 0!==n.key&&(s=""+n.key),void 0!==n.ref&&(c=n.ref),n)o.call(n,r)&&!i.hasOwnProperty(r)&&(a[r]=n[r]);if(e&&e.defaultProps)for(r in n=e.defaultProps)void 0===a[r]&&(a[r]=n[r]);return{$$typeof:l,type:e,key:s,ref:c,props:a,_owner:u.current}}n.Fragment=a,n.jsx=s,n.jsxs=s},83426:function(e,n){var t=Symbol.for("react.element"),r=Symbol.for("react.portal"),l=Symbol.for("react.fragment"),a=Symbol.for("react.strict_mode"),o=Symbol.for("react.profiler"),u=Symbol.for("react.provider"),i=Symbol.for("react.context"),s=Symbol.for("react.forward_ref"),c=Symbol.for("react.suspense"),f=Symbol.for("react.memo"),d=Symbol.for("react.lazy"),p=Symbol.iterator;var h={isMounted:function(){return!1},enqueueForceUpdate:function(){},enqueueReplaceState:function(){},enqueueSetState:function(){}},m=Object.assign,v={};function g(e,n,t){this.props=e,this.context=n,this.refs=v,this.updater=t||h}function y(){}function b(e,n,t){this.props=e,this.context=n,this.refs=v,this.updater=t||h}g.prototype.isReactComponent={},g.prototype.setState=function(e,n){if("object"!==typeof e&&"function"!==typeof e&&null!=e)throw Error("setState(...): takes an object of state variables to update or a function which returns an object of state variables.");this.updater.enqueueSetState(this,e,n,"setState")},g.prototype.forceUpdate=function(e){this.updater.enqueueForceUpdate(this,e,"forceUpdate")},y.prototype=g.prototype;var k=b.prototype=new y;k.constructor=b,m(k,g.prototype),k.isPureReactComponent=!0;var w=Array.isArray,S=Object.prototype.hasOwnProperty,E={current:null},_={key:!0,ref:!0,__self:!0,__source:!0};function x(e,n,r){var l,a={},o=null,u=null;if(null!=n)for(l in void 0!==n.ref&&(u=n.ref),void 0!==n.key&&(o=""+n.key),n)S.call(n,l)&&!_.hasOwnProperty(l)&&(a[l]=n[l]);var i=arguments.length-2;if(1===i)a.children=r;else if(1<i){for(var s=Array(i),c=0;c<i;c++)s[c]=arguments[c+2];a.children=s}if(e&&e.defaultProps)for(l in i=e.defaultProps)void 0===a[l]&&(a[l]=i[l]);return{$$typeof:t,type:e,key:o,ref:u,props:a,_owner:E.current}}function C(e){return"object"===typeof e&&null!==e&&e.$$typeof===t}var P=/\/+/g;function N(e,n){return"object"===typeof e&&null!==e&&null!=e.key?function(e){var n={"=":"=0",":":"=2"};return"$"+e.replace(/[=:]/g,(function(e){return n[e]}))}(""+e.key):n.toString(36)}function z(e,n,l,a,o){var u=typeof e;"undefined"!==u&&"boolean"!==u||(e=null);var i=!1;if(null===e)i=!0;else switch(u){case"string":case"number":i=!0;break;case"object":switch(e.$$typeof){case t:case r:i=!0}}if(i)return o=o(i=e),e=""===a?"."+N(i,0):a,w(o)?(l="",null!=e&&(l=e.replace(P,"$&/")+"/"),z(o,n,l,"",(function(e){return e}))):null!=o&&(C(o)&&(o=function(e,n){return{$$typeof:t,type:e.type,key:n,ref:e.ref,props:e.props,_owner:e._owner}}(o,l+(!o.key||i&&i.key===o.key?"":(""+o.key).replace(P,"$&/")+"/")+e)),n.push(o)),1;if(i=0,a=""===a?".":a+":",w(e))for(var s=0;s<e.length;s++){var c=a+N(u=e[s],s);i+=z(u,n,l,c,o)}else if(c=function(e){return null===e||"object"!==typeof e?null:"function"===typeof(e=p&&e[p]||e["@@iterator"])?e:null}(e),"function"===typeof c)for(e=c.call(e),s=0;!(u=e.next()).done;)i+=z(u=u.value,n,l,c=a+N(u,s++),o);else if("object"===u)throw n=String(e),Error("Objects are not valid as a React child (found: "+("[object Object]"===n?"object with keys {"+Object.keys(e).join(", ")+"}":n)+"). If you meant to render a collection of children, use an array instead.");return i}function T(e,n,t){if(null==e)return e;var r=[],l=0;return z(e,r,"","",(function(e){return n.call(t,e,l++)})),r}function L(e){if(-1===e._status){var n=e._result;(n=n()).then((function(n){0!==e._status&&-1!==e._status||(e._status=1,e._result=n)}),(function(n){0!==e._status&&-1!==e._status||(e._status=2,e._result=n)})),-1===e._status&&(e._status=0,e._result=n)}if(1===e._status)return e._result.default;throw e._result}var M={current:null},D={transition:null},R={ReactCurrentDispatcher:M,ReactCurrentBatchConfig:D,ReactCurrentOwner:E};n.Children={map:T,forEach:function(e,n,t){T(e,(function(){n.apply(this,arguments)}),t)},count:function(e){var n=0;return T(e,(function(){n++})),n},toArray:function(e){return T(e,(function(e){return e}))||[]},only:function(e){if(!C(e))throw Error("React.Children.only expected to receive a single React element child.");return e}},n.Component=g,n.Fragment=l,n.Profiler=o,n.PureComponent=b,n.StrictMode=a,n.Suspense=c,n.__SECRET_INTERNALS_DO_NOT_USE_OR_YOU_WILL_BE_FIRED=R,n.cloneElement=function(e,n,r){if(null===e||void 0===e)throw Error("React.cloneElement(...): The argument must be a React element, but you passed "+e+".");var l=m({},e.props),a=e.key,o=e.ref,u=e._owner;if(null!=n){if(void 0!==n.ref&&(o=n.ref,u=E.current),void 0!==n.key&&(a=""+n.key),e.type&&e.type.defaultProps)var i=e.type.defaultProps;for(s in n)S.call(n,s)&&!_.hasOwnProperty(s)&&(l[s]=void 0===n[s]&&void 0!==i?i[s]:n[s])}var s=arguments.length-2;if(1===s)l.children=r;else if(1<s){i=Array(s);for(var c=0;c<s;c++)i[c]=arguments[c+2];l.children=i}return{$$typeof:t,type:e.type,key:a,ref:o,props:l,_owner:u}},n.createContext=function(e){return(e={$$typeof:i,_currentValue:e,_currentValue2:e,_threadCount:0,Provider:null,Consumer:null,_defaultValue:null,_globalName:null}).Provider={$$typeof:u,_context:e},e.Consumer=e},n.createElement=x,n.createFactory=function(e){var n=x.bind(null,e);return n.type=e,n},n.createRef=function(){return{current:null}},n.forwardRef=function(e){return{$$typeof:s,render:e}},n.isValidElement=C,n.lazy=function(e){return{$$typeof:d,_payload:{_status:-1,_result:e},_init:L}},n.memo=function(e,n){return{$$typeof:f,type:e,compare:void 0===n?null:n}},n.startTransition=function(e){var n=D.transition;D.transition={};try{e()}finally{D.transition=n}},n.unstable_act=function(){throw Error("act(...) is not supported in production builds of React.")},n.useCallback=function(e,n){return M.current.useCallback(e,n)},n.useContext=function(e){return M.current.useContext(e)},n.useDebugValue=function(){},n.useDeferredValue=function(e){return M.current.useDeferredValue(e)},n.useEffect=function(e,n){return M.current.useEffect(e,n)},n.useId=function(){return M.current.useId()},n.useImperativeHandle=function(e,n,t){return M.current.useImperativeHandle(e,n,t)},n.useInsertionEffect=function(e,n){return M.current.useInsertionEffect(e,n)},n.useLayoutEffect=function(e,n){return M.current.useLayoutEffect(e,n)},n.useMemo=function(e,n){return M.current.useMemo(e,n)},n.useReducer=function(e,n,t){return M.current.useReducer(e,n,t)},n.useRef=function(e){return M.current.useRef(e)},n.useState=function(e){return M.current.useState(e)},n.useSyncExternalStore=function(e,n,t){return M.current.useSyncExternalStore(e,n,t)},n.useTransition=function(){return M.current.useTransition()},n.version="18.2.0"},2784:function(e,n,t){e.exports=t(83426)},52322:function(e,n,t){e.exports=t(11837)},46475:function(e,n){function t(e,n){var t=e.length;e.push(n);e:for(;0<t;){var r=t-1>>>1,l=e[r];if(!(0<a(l,n)))break e;e[r]=n,e[t]=l,t=r}}function r(e){return 0===e.length?null:e[0]}function l(e){if(0===e.length)return null;var n=e[0],t=e.pop();if(t!==n){e[0]=t;e:for(var r=0,l=e.length,o=l>>>1;r<o;){var u=2*(r+1)-1,i=e[u],s=u+1,c=e[s];if(0>a(i,t))s<l&&0>a(c,i)?(e[r]=c,e[s]=t,r=s):(e[r]=i,e[u]=t,r=u);else{if(!(s<l&&0>a(c,t)))break e;e[r]=c,e[s]=t,r=s}}}return n}function a(e,n){var t=e.sortIndex-n.sortIndex;return 0!==t?t:e.id-n.id}if("object"===typeof performance&&"function"===typeof performance.now){var o=performance;n.unstable_now=function(){return o.now()}}else{var u=Date,i=u.now();n.unstable_now=function(){return u.now()-i}}var s=[],c=[],f=1,d=null,p=3,h=!1,m=!1,v=!1,g="function"===typeof setTimeout?setTimeout:null,y="function"===typeof clearTimeout?clearTimeout:null,b="undefined"!==typeof setImmediate?setImmediate:null;function k(e){for(var n=r(c);null!==n;){if(null===n.callback)l(c);else{if(!(n.startTime<=e))break;l(c),n.sortIndex=n.expirationTime,t(s,n)}n=r(c)}}function w(e){if(v=!1,k(e),!m)if(null!==r(s))m=!0,D(S);else{var n=r(c);null!==n&&R(w,n.startTime-e)}}function S(e,t){m=!1,v&&(v=!1,y(C),C=-1),h=!0;var a=p;try{for(k(t),d=r(s);null!==d&&(!(d.expirationTime>t)||e&&!z());){var o=d.callback;if("function"===typeof o){d.callback=null,p=d.priorityLevel;var u=o(d.expirationTime<=t);t=n.unstable_now(),"function"===typeof u?d.callback=u:d===r(s)&&l(s),k(t)}else l(s);d=r(s)}if(null!==d)var i=!0;else{var f=r(c);null!==f&&R(w,f.startTime-t),i=!1}return i}finally{d=null,p=a,h=!1}}"undefined"!==typeof navigator&&void 0!==navigator.scheduling&&void 0!==navigator.scheduling.isInputPending&&navigator.scheduling.isInputPending.bind(navigator.scheduling);var E,_=!1,x=null,C=-1,P=5,N=-1;function z(){return!(n.unstable_now()-N<P)}function T(){if(null!==x){var e=n.unstable_now();N=e;var t=!0;try{t=x(!0,e)}finally{t?E():(_=!1,x=null)}}else _=!1}if("function"===typeof b)E=function(){b(T)};else if("undefined"!==typeof MessageChannel){var L=new MessageChannel,M=L.port2;L.port1.onmessage=T,E=function(){M.postMessage(null)}}else E=function(){g(T,0)};function D(e){x=e,_||(_=!0,E())}function R(e,t){C=g((function(){e(n.unstable_now())}),t)}n.unstable_IdlePriority=5,n.unstable_ImmediatePriority=1,n.unstable_LowPriority=4,n.unstable_NormalPriority=3,n.unstable_Profiling=null,n.unstable_UserBlockingPriority=2,n.unstable_cancelCallback=function(e){e.callback=null},n.unstable_continueExecution=function(){m||h||(m=!0,D(S))},n.unstable_forceFrameRate=function(e){0>e||125<e?console.error("forceFrameRate takes a positive int between 0 and 125, forcing frame rates higher than 125 fps is not supported"):P=0<e?Math.floor(1e3/e):5},n.unstable_getCurrentPriorityLevel=function(){return p},n.unstable_getFirstCallbackNode=function(){return r(s)},n.unstable_next=function(e){switch(p){case 1:case 2:case 3:var n=3;break;default:n=p}var t=p;p=n;try{return e()}finally{p=t}},n.unstable_pauseExecution=function(){},n.unstable_requestPaint=function(){},n.unstable_runWithPriority=function(e,n){switch(e){case 1:case 2:case 3:case 4:case 5:break;default:e=3}var t=p;p=e;try{return n()}finally{p=t}},n.unstable_scheduleCallback=function(e,l,a){var o=n.unstable_now();switch("object"===typeof a&&null!==a?a="number"===typeof(a=a.delay)&&0<a?o+a:o:a=o,e){case 1:var u=-1;break;case 2:u=250;break;case 5:u=1073741823;break;case 4:u=1e4;break;default:u=5e3}return e={id:f++,callback:l,priorityLevel:e,startTime:a,expirationTime:u=a+u,sortIndex:-1},a>o?(e.sortIndex=a,t(c,e),null===r(s)&&e===r(c)&&(v?(y(C),C=-1):v=!0,R(w,a-o))):(e.sortIndex=u,t(s,e),m||h||(m=!0,D(S))),e},n.unstable_shouldYield=z,n.unstable_wrapCallback=function(e){var n=p;return function(){var t=p;p=n;try{return e.apply(this,arguments)}finally{p=t}}}},14616:function(e,n,t){e.exports=t(46475)}}]);

==> figures/Wordtune_Editor_files/gtm.js <==

// Copyright 2012 Google Inc. All rights reserved.
(function(){

var data = {
"resource": {
  "version":"5",
  
  "macros":[{"function":"__e"},{"function":"__v","vtp_dataLayerVersion":2,"vtp_setDefaultValue":false,"vtp_name":"avatarPhotoUrl"},{"function":"__v","vtp_dataLayerVersion":2,"vtp_setDefaultValue":false,"vtp_name":"userId"},{"function":"__v","vtp_dataLayerVersion":2,"vtp_setDefaultValue":false,"vtp_name":"email"},{"function":"__u","vtp_component":"URL","vtp_enableMultiQueryKeys":false,"vtp_enableIgnoreEmptyQueryParam":false},{"function":"__u","vtp_component":"HOST","vtp_enableMultiQueryKeys":false,"vtp_enableIgnoreEmptyQueryParam":false},{"function":"__u","vtp_component":"PATH","vtp_enableMultiQueryKeys":false,"vtp_enableIgnoreEmptyQueryParam":false},{"function":"__f","vtp_component":"URL"},{"function":"__e"}],
  "tags":[{"function":"__cvt_96396213_3","metadata":["map"],"once_per_event":true,"vtp_method":"install","vtp_app_id":"fvs4terl","tag_id":5},{"function":"__cvt_96396213_3","metadata":["map"],"once_per_event":true,"vtp_avatar_image_url":["macro",1],"vtp_method":"update","vtp_user_id":["macro",2],"vtp_log_impression":false,"vtp_app_id":"fvs4terl","vtp_email":["macro",3],"tag_id":12}],
  "predicates":[{"function":"_eq","arg0":["macro",0],"arg1":"gtm.load"},{"function":"_eq","arg0":["macro",0],"arg1":"setUser"}],
  "rules":[[["if",0],["add",0]],[["if",1],["add",1]]]
},
"runtime":[[50,"__cvt_96396213_3",[46,"a"],[41,"bd"],[50,"n",[46,"bf"],[41,"bg"],[3,"bg",[2,[15,"l"],"reduce",[7,[51,"",[7,"bh","bi"],[41,"bj"],[22,[16,[15,"bf"],[15,"bi"]],[46,[3,"bj",[16,[15,"bf"],[15,"bi"]]],[22,[12,[15,"bi"],"avatar_image_url"],[46,[3,"bj",[8,"type","avatar","image_url",[16,[15,"bf"],[15,"bi"]]]],[3,"bi","avatar"]],[46,[22,[12,[15,"bi"],"company"],[46,[3,"bj",[30,["k",[16,[15,"bf"],[15,"bi"]],"attr_key","attr_value"],[8]]]]]]],[43,[15,"bh"],[15,"bi"],[15,"bj"]]]],[36,[15,"bh"]]],[8]]]],[36,[15,"bg"]]],[50,"o",[46,"bf"],[41,"bg","bh","bi","bj"],[3,"bg",["n",[15,"bf"]]],[22,[17,[15,"bf"],"app_id"],[46,[43,[15,"bg"],"app_id",[17,[15,"bf"],"app_id"]]]],[3,"bh",[30,["d","intercomSettings"],[8]]],[47,"bi",[15,"bg"],[46,[43,[15,"bh"],[15,"bi"],[16,[15,"bg"],[15,"bi"]]]]],[22,[17,[15,"bf"],"custom_attributes"],[46,[3,"bj",[30,["k",[17,[15,"bf"],"custom_attributes"],"attr_key","attr_value"],[8]]],[47,"bi",[15,"bj"],[46,[43,[15,"bh"],[15,"bi"],[16,[15,"bj"],[15,"bi"]]]]]]],["f","intercomSettings",[15,"bh"],true],[36,[15,"bh"]]],[50,"p",[46],["b","setPlaceholderEventQueue"],[52,"bf",[51,"",[7,"bg"],["e","Intercom.q.push",[15,"bg"]]]],["f","Intercom",[51,"",[7,"bg"],["bf",[15,"arguments"]]]],["f","Intercom.q",[7]]],[50,"q",[46],[41,"bf"],[3,"bf",["d","Intercom"]],[22,[21,[40,[15,"bf"]],"function"],[46,["p"],[3,"bf",["d","Intercom"]]]],[36,[15,"bf"]]],[50,"r",[46],[41,"bf"],[3,"bf",["d","Intercom"]],["b","Intercom loaded:",[15,"bf"]],[2,[15,"a"],"gtmOnSuccess",[7]]],[50,"s",[46],["b","Failed loading Intercom"],[2,[15,"a"],"gtmOnFailure",[7]]],[50,"t",[46,"bf"],["b","Updating Messenger settings"],["e","Intercom","reattach_activator"],["e","Intercom","update",[15,"bf"]]],[50,"u",[46],[41,"bf"],[3,"bf",[17,[15,"a"],"app_id"]],[22,[28,[15,"bf"]],[46,[2,[15,"a"],"gtmOnFailure",[7]],[36]]],[52,"bg",[0,"https://widget.intercom.io/widget/",["c",[15,"bf"]]]],["g",[15,"bg"],[15,"r"],[15,"s"],[15,"bg"]]],[50,"v",[46,"bf","bg"],["u"]],[50,"w",[46,"bf","bg"],["b","Updating Messenger settings: ",[15,"bg"]],[22,[17,[15,"a"],"log_impression"],[46,["bf",[17,[15,"a"],"method"],[15,"bg"]]],[46,["bf",[17,[15,"a"],"method"]]]],[2,[15,"a"],"gtmOnSuccess",[7]]],[50,"x",[46,"bf","bg"],[22,[28,[17,[15,"a"],"app_id"]],[46,["b","Boot failed - Workspace ID missing: ",[15,"bg"]],[2,[15,"a"],"gtmOnFailure",[7]],[36]]],["b","Booting Messenger, settings: ",[15,"bg"]],["bf",[17,[15,"a"],"method"],[15,"bg"]],[2,[15,"a"],"gtmOnSuccess",[7]]],[50,"y",[46,"bf","bg"],["b","Invoking method: ",[17,[15,"a"],"method"]],["bf",[17,[15,"a"],"method"]],[2,[15,"a"],"gtmOnSuccess",[7]]],[50,"z",[46,"bf","bg"],[22,[17,[15,"a"],"prepopulated_message"],[46,["bf",[17,[15,"a"],"method"],[17,[15,"a"],"prepopulated_message"]]],[46,["bf",[17,[15,"a"],"method"]]]],[2,[15,"a"],"gtmOnSuccess",[7]]],[50,"ba",[46,"bf","bg"],[41,"bh","bi","bj"],[3,"bh",[17,[15,"a"],"method"]],[3,"bi",[17,[15,"a"],"callback_event_name"]],["b","registering callback: ",[15,"bh"],[15,"bi"]],[22,[30,[28,[15,"bh"]],[28,[15,"bi"]]],[46,[2,[15,"a"],"gtmOnFailure",[7]],[36]]],[3,"bj",[51,"",[7,"bk"],[41,"bl"],["b","Callback fired: ",[15,"bh"],[15,"bi"]],[3,"bl",[8,"event",[15,"bi"]]],[22,[20,[15,"bh"],"onUnreadCountChange"],[46,[43,[15,"bl"],"intercom_unread_count",[15,"bk"]]]],["j",[15,"bl"]]]],["bf",[15,"bh"],[15,"bj"]],[2,[15,"a"],"gtmOnSuccess",[7]]],[50,"bb",[46,"bf","bg"],[41,"bh","bi"],[3,"bh",[17,[15,"a"],"event_name"]],[22,[28,[15,"bh"]],[46,[2,[15,"a"],"gtmOnFailure",[7]],[36]]],[3,"bi",[8]],[22,[17,[15,"a"],"event_attributes"],[46,[3,"bi",["k",[17,[15,"a"],"event_attributes"],"attr_key","attr_value"]]]],["bf",[17,[15,"a"],"method"],[15,"bh"],[15,"bi"]],[2,[15,"a"],"gtmOnSuccess",[7]]],[50,"bc",[46,"bf","bg"],[41,"bh"],[22,[28,[17,[15,"a"],"tour_id"]],[46,[2,[15,"a"],"gtmOnFailure",[7]],[36]]],[3,"bh",["h",[17,[15,"a"],"tour_id"]]],["b","startTour: ",[15,"bh"]],["bf",[17,[15,"a"],"method"],[15,"bh"]],[2,[15,"a"],"gtmOnSuccess",[7]]],[50,"be",[46],[41,"bg"],[41,"bf"],[3,"bf",["o",[15,"a"]]],[3,"bg",["q"]],[41,"bh"],[3,"bh",[16,[15,"bd"],[17,[15,"a"],"method"]]],[22,[28,[15,"bh"]],[46,[2,[15,"a"],"gtmOnFailure",[7]],[36]]],["bh",[15,"bg"],[15,"bf"]]],[52,"b",["require","logToConsole"]],[52,"c",["require","encodeUriComponent"]],[52,"d",["require","copyFromWindow"]],[52,"e",["require","callInWindow"]],[52,"f",["require","setInWindow"]],[52,"g",["require","injectScript"]],[52,"h",["require","makeInteger"]],[52,"i",["require","createQueue"]],[52,"j",["i","dataLayer"]],[52,"k",["require","makeTableMap"]],["b","data =",[15,"a"]],[52,"l",[7,"email","user_id","created_at","name","phone","unsubscribed_from_emails","language_override","avatar_image_url","user_hash","company","companies"]],[52,"m",[7,"created_at","monthly_spend","size"]],[3,"bd",[8,"install",[15,"v"],"update",[15,"w"],"boot",[15,"x"],"shutdown",[15,"y"],"hide",[15,"y"],"show",[15,"y"],"showMessages",[15,"y"],"showNewMessage",[15,"z"],"onShow",[15,"ba"],"onHide",[15,"ba"],"onUnreadCountChange",[15,"ba"],"trackEvent",[15,"bb"],"startTour",[15,"bc"]]],["be"]]]
,"permissions":{"__cvt_96396213_3":{"logging":{"environments":"debug"},"access_globals":{"keys":[{"key":"Intercom","read":true,"write":true,"execute":true},{"key":"intercomSettings","read":true,"write":true,"execute":false},{"key":"dataLayer","read":true,"write":true,"execute":true},{"key":"Intercom.q","read":true,"write":true,"execute":false},{"key":"Intercom.q.push","read":false,"write":false,"execute":true}]},"inject_script":{"urls":["https:\/\/widget.intercom.io\/widget\/*"]}}}
,"sandboxed_scripts":["__cvt_96396213_3"]



};


/*

 Copyright The Closure Library Authors.
 SPDX-License-Identifier: Apache-2.0
*/
var da,ea=function(a){var b=0;return function(){return b<a.length?{done:!1,value:a[b++]}:{done:!0}}},fa=function(a){return a.raw=a},ha="function"==typeof Object.create?Object.create:function(a){var b=function(){};b.prototype=a;return new b},ia;
if("function"==typeof Object.setPrototypeOf)ia=Object.setPrototypeOf;else{var ja;a:{var ka={a:!0},ma={};try{ma.__proto__=ka;ja=ma.a;break a}catch(a){}ja=!1}ia=ja?function(a,b){a.__proto__=b;if(a.__proto__!==b)throw new TypeError(a+" is not extensible");return a}:null}
var na=ia,pa=function(a,b){a.prototype=ha(b.prototype);a.prototype.constructor=a;if(na)na(a,b);else for(var c in b)if("prototype"!=c)if(Object.defineProperties){var d=Object.getOwnPropertyDescriptor(b,c);d&&Object.defineProperty(a,c,d)}else a[c]=b[c];a.Jl=b.prototype},qa=this||self,ra=function(a){return a};var sa=function(a,b){this.h=a;this.B=b};var ta=function(a){return"number"===typeof a&&0<=a&&isFinite(a)&&0===a%1||"string"===typeof a&&"-"!==a[0]&&a===""+parseInt(a,10)},ua=function(){this.D={};this.F=!1;this.N={}},va=function(a,b){var c=[],d;for(d in a.D)if(a.D.hasOwnProperty(d))switch(d=d.substr(5),b){case 1:c.push(d);break;case 2:c.push(a.get(d));break;case 3:c.push([d,a.get(d)])}return c};ua.prototype.get=function(a){return this.D["dust."+a]};ua.prototype.set=function(a,b){this.F||(a="dust."+a,this.N.hasOwnProperty(a)||(this.D[a]=b))};
ua.prototype.has=function(a){return this.D.hasOwnProperty("dust."+a)};var wa=function(a,b){b="dust."+b;a.F||a.N.hasOwnProperty(b)||delete a.D[b]};ua.prototype.Qb=function(){this.F=!0};ua.prototype.He=function(){return this.F};var xa=function(a){this.B=new ua;this.h=[];this.D=!1;a=a||[];for(var b in a)a.hasOwnProperty(b)&&(ta(b)?this.h[Number(b)]=a[Number(b)]:this.B.set(b,a[b]))};da=xa.prototype;da.toString=function(a){if(a&&0<=a.indexOf(this))return"";for(var b=[],c=0;c<this.h.length;c++){var d=this.h[c];null===d||void 0===d?b.push(""):d instanceof xa?(a=a||[],a.push(this),b.push(d.toString(a)),a.pop()):b.push(d.toString())}return b.join(",")};
da.set=function(a,b){if(!this.D)if("length"===a){if(!ta(b))throw Error("RangeError: Length property must be a valid integer.");this.h.length=Number(b)}else ta(a)?this.h[Number(a)]=b:this.B.set(a,b)};da.get=function(a){return"length"===a?this.length():ta(a)?this.h[Number(a)]:this.B.get(a)};da.length=function(){return this.h.length};da.Pb=function(){for(var a=va(this.B,1),b=0;b<this.h.length;b++)a.push(b+"");return new xa(a)};var ya=function(a,b){ta(b)?delete a.h[Number(b)]:wa(a.B,b)};da=xa.prototype;
da.pop=function(){return this.h.pop()};da.push=function(a){return this.h.push.apply(this.h,Array.prototype.slice.call(arguments))};da.shift=function(){return this.h.shift()};da.splice=function(a,b,c){return new xa(this.h.splice.apply(this.h,arguments))};da.unshift=function(a){return this.h.unshift.apply(this.h,Array.prototype.slice.call(arguments))};da.has=function(a){return ta(a)&&this.h.hasOwnProperty(a)||this.B.has(a)};da.Qb=function(){this.D=!0;Object.freeze(this.h);this.B.Qb()};da.He=function(){return this.D};var za=function(){this.quota={}};za.prototype.reset=function(){this.quota={}};var Aa=function(a,b){this.U=a;this.N=function(c,d,e){return c.apply(d,e)};this.D=b;this.B=new ua;this.h=this.F=void 0};Aa.prototype.add=function(a,b){Ba(this,a,b,!1)};var Ba=function(a,b,c,d){if(!a.B.He())if(d){var e=a.B;e.set(b,c);e.N["dust."+b]=!0}else a.B.set(b,c)};Aa.prototype.set=function(a,b){this.B.He()||(!this.B.has(a)&&this.D&&this.D.has(a)?this.D.set(a,b):this.B.set(a,b))};Aa.prototype.get=function(a){return this.B.has(a)?this.B.get(a):this.D?this.D.get(a):void 0};
Aa.prototype.has=function(a){return!!this.B.has(a)||!(!this.D||!this.D.has(a))};var Ca=function(a){var b=new Aa(a.U,a);a.F&&(b.F=a.F);b.N=a.N;b.h=a.h;return b};var Da=function(){},Ea=function(a){return"function"===typeof a},k=function(a){return"string"===typeof a},Ga=function(a){return"number"===typeof a&&!isNaN(a)},Ia=Array.isArray,Ka=function(a,b){if(a&&Ia(a))for(var c=0;c<a.length;c++)if(a[c]&&b(a[c]))return a[c]},La=function(a,b){if(!Ga(a)||!Ga(b)||a>b)a=0,b=2147483647;return Math.floor(Math.random()*(b-a+1)+a)},Na=function(a,b){for(var c=new Ma,d=0;d<a.length;d++)c.set(a[d],!0);for(var e=0;e<b.length;e++)if(c.get(b[e]))return!0;return!1},m=function(a,
b){for(var c in a)Object.prototype.hasOwnProperty.call(a,c)&&b(c,a[c])},Oa=function(a){return!!a&&("[object Arguments]"===Object.prototype.toString.call(a)||Object.prototype.hasOwnProperty.call(a,"callee"))},Pa=function(a){return Math.round(Number(a))||0},Qa=function(a){return"false"===String(a).toLowerCase()?!1:!!a},Ra=function(a){var b=[];if(Ia(a))for(var c=0;c<a.length;c++)b.push(String(a[c]));return b},Sa=function(a){return a?a.replace(/^\s+|\s+$/g,""):""},Ta=function(){return new Date(Date.now())},
Ua=function(){return Ta().getTime()},Ma=function(){this.prefix="gtm.";this.values={}};Ma.prototype.set=function(a,b){this.values[this.prefix+a]=b};Ma.prototype.get=function(a){return this.values[this.prefix+a]};
var Va=function(a,b,c){return a&&a.hasOwnProperty(b)?a[b]:c},Xa=function(a){var b=a;return function(){if(b){var c=b;b=void 0;try{c()}catch(d){}}}},Ya=function(a,b){for(var c in b)b.hasOwnProperty(c)&&(a[c]=b[c])},Za=function(a){for(var b in a)if(a.hasOwnProperty(b))return!0;return!1},$a=function(a,b){for(var c=[],d=0;d<a.length;d++)c.push(a[d]),c.push.apply(c,b[a[d]]||[]);return c},bb=function(a,b){var c=z;b=b||[];for(var d=c,e=0;e<a.length-1;e++){if(!d.hasOwnProperty(a[e]))return;d=d[a[e]];if(0<=
b.indexOf(d))return}return d},cb=function(a,b){for(var c={},d=c,e=a.split("."),f=0;f<e.length-1;f++)d=d[e[f]]={};d[e[e.length-1]]=b;return c},db=/^\w{1,9}$/,eb=function(a,b){a=a||{};b=b||",";var c=[];m(a,function(d,e){db.test(d)&&e&&c.push(d)});return c.join(b)},fb=function(a,b){function c(){++d===b&&(e(),e=null,c.done=!0)}var d=0,e=a;c.done=!1;return c};var gb=function(a,b){ua.call(this);this.U=a;this.eb=b};pa(gb,ua);gb.prototype.toString=function(){return this.U};gb.prototype.Pb=function(){return new xa(va(this,1))};gb.prototype.h=function(a,b){return this.eb.apply(new hb(this,a),Array.prototype.slice.call(arguments,1))};gb.prototype.B=function(a,b){try{return this.h.apply(this,Array.prototype.slice.call(arguments,0))}catch(c){}};
var jb=function(a,b){for(var c,d=0;d<b.length&&!(c=ib(a,b[d]),c instanceof sa);d++);return c},ib=function(a,b){try{var c=a.get(String(b[0]));if(!(c&&c instanceof gb))throw Error("Attempting to execute non-function "+b[0]+".");return c.h.apply(c,[a].concat(b.slice(1)))}catch(e){var d=a.F;d&&d(e,b.context?{id:b[0],line:b.context.line}:null);throw e;}},hb=function(a,b){this.B=a;this.h=b},E=function(a,b){return Ia(b)?ib(a.h,b):b},G=function(a){return a.B.U};var kb=function(){ua.call(this)};pa(kb,ua);kb.prototype.Pb=function(){return new xa(va(this,1))};var lb={map:function(a){for(var b=new kb,c=0;c<arguments.length-1;c+=2){var d=E(this,arguments[c])+"",e=E(this,arguments[c+1]);b.set(d,e)}return b},list:function(a){for(var b=new xa,c=0;c<arguments.length;c++){var d=E(this,arguments[c]);b.push(d)}return b},fn:function(a,b,c){var d=this.h,e=E(this,b);if(!(e instanceof xa))throw Error("Error: non-List value given for Fn argument names.");var f=Array.prototype.slice.call(arguments,2);return new gb(a,function(){return function(g){var h=Ca(d);void 0===
h.h&&(h.h=this.h.h);for(var l=Array.prototype.slice.call(arguments,0),n=0;n<l.length;n++)if(l[n]=E(this,l[n]),l[n]instanceof sa)return l[n];for(var p=e.get("length"),q=0;q<p;q++)q<l.length?h.add(e.get(q),l[q]):h.add(e.get(q),void 0);h.add("arguments",new xa(l));var r=jb(h,f);if(r instanceof sa)return"return"===r.h?r.B:r}}())},control:function(a,b){return new sa(a,E(this,b))},undefined:function(){}};var mb=function(){this.D=new za;this.h=new Aa(this.D)},nb=function(a,b,c){var d=new gb(b,c);d.Qb();a.h.set(b,d)},ob=function(a,b,c){lb.hasOwnProperty(b)&&nb(a,c||b,lb[b])};mb.prototype.execute=function(a,b){var c=Array.prototype.slice.call(arguments,0);return this.B(c)};mb.prototype.B=function(a){for(var b,c=0;c<arguments.length;c++)b=ib(this.h,arguments[c]);return b};mb.prototype.F=function(a,b){var c=Ca(this.h);c.h=a;for(var d,e=1;e<arguments.length;e++)d=d=ib(c,arguments[e]);return d};function pb(){for(var a=qb,b={},c=0;c<a.length;++c)b[a[c]]=c;return b}function rb(){var a="ABCDEFGHIJKLMNOPQRSTUVWXYZ";a+=a.toLowerCase()+"0123456789-_";return a+"."}var qb,sb;function tb(a){qb=qb||rb();sb=sb||pb();for(var b=[],c=0;c<a.length;c+=3){var d=c+1<a.length,e=c+2<a.length,f=a.charCodeAt(c),g=d?a.charCodeAt(c+1):0,h=e?a.charCodeAt(c+2):0,l=f>>2,n=(f&3)<<4|g>>4,p=(g&15)<<2|h>>6,q=h&63;e||(q=64,d||(p=64));b.push(qb[l],qb[n],qb[p],qb[q])}return b.join("")}
function ub(a){function b(l){for(;d<a.length;){var n=a.charAt(d++),p=sb[n];if(null!=p)return p;if(!/^[\s\xa0]*$/.test(n))throw Error("Unknown base64 encoding at char: "+n);}return l}qb=qb||rb();sb=sb||pb();for(var c="",d=0;;){var e=b(-1),f=b(0),g=b(64),h=b(64);if(64===h&&-1===e)return c;c+=String.fromCharCode(e<<2|f>>4);64!=g&&(c+=String.fromCharCode(f<<4&240|g>>2),64!=h&&(c+=String.fromCharCode(g<<6&192|h)))}};var vb={},wb=function(a,b){vb[a]=vb[a]||[];vb[a][b]=!0},xb=function(){delete vb.GA4_EVENT},yb=function(a){var b=vb[a];if(!b||0===b.length)return"";for(var c=[],d=0,e=0;e<b.length;e++)0===e%8&&0<e&&(c.push(String.fromCharCode(d)),d=0),b[e]&&(d|=1<<e%8);0<d&&c.push(String.fromCharCode(d));return tb(c.join("")).replace(/\.+$/,"")};var zb=Array.prototype.indexOf?function(a,b){return Array.prototype.indexOf.call(a,b,void 0)}:function(a,b){if("string"===typeof a)return"string"!==typeof b||1!=b.length?-1:a.indexOf(b,0);for(var c=0;c<a.length;c++)if(c in a&&a[c]===b)return c;return-1};var Ab,Bb=function(){if(void 0===Ab){var a=null,b=qa.trustedTypes;if(b&&b.createPolicy){try{a=b.createPolicy("goog#html",{createHTML:ra,createScript:ra,createScriptURL:ra})}catch(c){qa.console&&qa.console.error(c.message)}Ab=a}else Ab=a}return Ab};var Db=function(a,b){this.h=b===Cb?a:""};Db.prototype.toString=function(){return this.h+""};var Eb=function(a){return a instanceof Db&&a.constructor===Db?a.h:"type_error:TrustedResourceUrl"},Cb={},Fb=function(a){var b=a,c=Bb(),d=c?c.createScriptURL(b):b;return new Db(d,Cb)};var Gb=/^(?:(?:https?|mailto|ftp):|[^:/?#]*(?:[/?#]|$))/i;function Hb(){var a=qa.navigator;if(a){var b=a.userAgent;if(b)return b}return""}function Ib(a){return-1!=Hb().indexOf(a)};function Jb(){return Ib("Firefox")||Ib("FxiOS")}function Kb(){return(Ib("Chrome")||Ib("CriOS"))&&!Ib("Edge")||Ib("Silk")};var Lb={},Mb=function(a,b){this.h=b===Lb?a:""};Mb.prototype.toString=function(){return this.h.toString()};/*

 SPDX-License-Identifier: Apache-2.0
*/
var Nb={};var Ob=function(){},Pb=function(a){this.h=a};pa(Pb,Ob);Pb.prototype.toString=function(){return this.h};function Qb(a,b){if(void 0!==a.tagName){if("script"===a.tagName.toLowerCase())throw Error("");if("style"===a.tagName.toLowerCase())throw Error("");}a.innerHTML=b instanceof Mb&&b.constructor===Mb?b.h:"type_error:SafeHtml"}
function Rb(a,b){var c=[new Pb(Sb[0].toLowerCase(),Nb)];if(0===c.length)throw Error("");var d=c.map(function(f){var g;if(f instanceof Pb)g=f.h;else throw Error("");return g}),e=b.toLowerCase();if(d.every(function(f){return 0!==e.indexOf(f)}))throw Error('Attribute "'+b+'" does not match any of the allowed prefixes.');a.setAttribute(b,"true")};function Tb(a){var b=a=Ub(a),c=Bb(),d=c?c.createHTML(b):b;return new Mb(d,Lb)}function Ub(a){return null===a?"null":void 0===a?"undefined":a};var Vb={},z=window,I=document,Wb=navigator,Xb=I.currentScript&&I.currentScript.src,Yb=function(a,b){var c=z[a];z[a]=void 0===c?b:c;return z[a]},Zb=function(a,b){b&&(a.addEventListener?a.onload=b:a.onreadystatechange=function(){a.readyState in{loaded:1,complete:1}&&(a.onreadystatechange=null,b())})},$b={async:1,nonce:1,onerror:1,onload:1,src:1,type:1},ac={onload:1,src:1,width:1,height:1,style:1};function bc(a,b,c){b&&m(b,function(d,e){d=d.toLowerCase();c.hasOwnProperty(d)||a.setAttribute(d,e)})}
var cc=function(a,b,c,d,e){var f=I.createElement("script");bc(f,d,$b);f.type="text/javascript";f.async=!0;var g;g=Fb(Ub(a));f.src=Eb(g);var h,l,n,p=null==(n=(l=(f.ownerDocument&&f.ownerDocument.defaultView||window).document).querySelector)?void 0:n.call(l,"script[nonce]");(h=p?p.nonce||p.getAttribute("nonce")||"":"")&&f.setAttribute("nonce",h);Zb(f,b);c&&(f.onerror=c);if(e)e.appendChild(f);else{var q=I.getElementsByTagName("script")[0]||I.body||I.head;q.parentNode.insertBefore(f,q)}return f},dc=function(){if(Xb){var a=
Xb.toLowerCase();if(0===a.indexOf("https://"))return 2;if(0===a.indexOf("http://"))return 3}return 1},ec=function(a,b,c,d,e){var f;f=void 0===f?!0:f;var g=e,h=!1;g||(g=I.createElement("iframe"),h=!0);bc(g,c,ac);d&&m(d,function(n,p){g.dataset[n]=p});f&&(g.height="0",g.width="0",g.style.display="none",g.style.visibility="hidden");if(h){var l=I.body&&I.body.lastChild||I.body||I.head;l.parentNode.insertBefore(g,l)}Zb(g,b);void 0!==a&&(g.src=a);return g},fc=function(a,b,c){var d=new Image(1,1);d.onload=
function(){d.onload=null;b&&b()};d.onerror=function(){d.onerror=null;c&&c()};d.src=a},gc=function(a,b,c,d){a.addEventListener?a.addEventListener(b,c,!!d):a.attachEvent&&a.attachEvent("on"+b,c)},hc=function(a,b,c){a.removeEventListener?a.removeEventListener(b,c,!1):a.detachEvent&&a.detachEvent("on"+b,c)},J=function(a){z.setTimeout(a,0)},ic=function(a,b){return a&&b&&a.attributes&&a.attributes[b]?a.attributes[b].value:null},jc=function(a){var b=a.innerText||a.textContent||"";b&&" "!=b&&(b=b.replace(/^[\s\xa0]+|[\s\xa0]+$/g,
""));b&&(b=b.replace(/(\xa0+|\s{2,}|\n|\r\t)/g," "));return b},kc=function(a){var b=I.createElement("div");Qb(b,Tb("A<div>"+a+"</div>"));b=b.lastChild;for(var c=[];b.firstChild;)c.push(b.removeChild(b.firstChild));return c},lc=function(a,b,c){c=c||100;for(var d={},e=0;e<b.length;e++)d[b[e]]=!0;for(var f=a,g=0;f&&g<=c;g++){if(d[String(f.tagName).toLowerCase()])return f;f=f.parentElement}return null},mc=function(a){var b;try{b=Wb.sendBeacon&&Wb.sendBeacon(a)}catch(c){wb("TAGGING",15)}b||fc(a)},nc=function(a,
b){var c=a[b];c&&"string"===typeof c.animVal&&(c=c.animVal);return c},oc=function(){var a=z.performance;if(a&&Ea(a.now))return a.now()},pc=function(){return z.performance||void 0};var qc=function(a,b){return E(this,a)&&E(this,b)},rc=function(a,b){return E(this,a)===E(this,b)},sc=function(a,b){return E(this,a)||E(this,b)},tc=function(a,b){a=E(this,a);b=E(this,b);return-1<String(a).indexOf(String(b))},uc=function(a,b){a=String(E(this,a));b=String(E(this,b));return a.substring(0,b.length)===b},vc=function(a,b){a=E(this,a);b=E(this,b);switch(a){case "pageLocation":var c=z.location.href;b instanceof kb&&b.get("stripProtocol")&&(c=c.replace(/^https?:\/\//,""));return c}};var yc=function(){this.h=new mb;wc(this)};yc.prototype.execute=function(a){return this.h.B(a)};var wc=function(a){ob(a.h,"map");var b=function(c,d){nb(a.h,c,d)};b("and",qc);b("contains",tc);b("equals",rc);b("or",sc);b("startsWith",uc);b("variable",vc)};var zc=function(a){if(a instanceof zc)return a;this.Qa=a};zc.prototype.toString=function(){return String(this.Qa)};var Bc=function(a){ua.call(this);this.h=a;this.set("then",Ac(this));this.set("catch",Ac(this,!0));this.set("finally",Ac(this,!1,!0))};pa(Bc,kb);var Ac=function(a,b,c){b=void 0===b?!1:b;c=void 0===c?!1:c;return new gb("",function(d,e){b&&(e=d,d=void 0);c&&(e=d);d instanceof gb||(d=void 0);e instanceof gb||(e=void 0);var f=Ca(this.h),g=function(l){return function(n){return c?(l.h(f),a.h):l.h(f,n)}},h=a.h.then(d&&g(d),e&&g(e));return new Bc(h)})};/*
 jQuery (c) 2005, 2012 jQuery Foundation, Inc. jquery.org/license. */
var Cc=/\[object (Boolean|Number|String|Function|Array|Date|RegExp)\]/,Dc=function(a){if(null==a)return String(a);var b=Cc.exec(Object.prototype.toString.call(Object(a)));return b?b[1].toLowerCase():"object"},Ec=function(a,b){return Object.prototype.hasOwnProperty.call(Object(a),b)},Fc=function(a){if(!a||"object"!=Dc(a)||a.nodeType||a==a.window)return!1;try{if(a.constructor&&!Ec(a,"constructor")&&!Ec(a.constructor.prototype,"isPrototypeOf"))return!1}catch(c){return!1}for(var b in a);return void 0===
b||Ec(a,b)},K=function(a,b){var c=b||("array"==Dc(a)?[]:{}),d;for(d in a)if(Ec(a,d)){var e=a[d];"array"==Dc(e)?("array"!=Dc(c[d])&&(c[d]=[]),c[d]=K(e,c[d])):Fc(e)?(Fc(c[d])||(c[d]={}),c[d]=K(e,c[d])):c[d]=e}return c};var Hc=function(a,b,c){var d=[],e=[],f=function(h,l){for(var n=va(h,1),p=0;p<n.length;p++)l[n[p]]=g(h.get(n[p]))},g=function(h){var l=d.indexOf(h);if(-1<l)return e[l];if(h instanceof xa){var n=[];d.push(h);e.push(n);for(var p=h.Pb(),q=0;q<p.length();q++)n[p.get(q)]=g(h.get(p.get(q)));return n}if(h instanceof Bc)return h.h;if(h instanceof kb){var r={};d.push(h);e.push(r);f(h,r);return r}if(h instanceof gb){var u=function(){for(var v=Array.prototype.slice.call(arguments,0),w=0;w<v.length;w++)v[w]=Gc(v[w],
b,c);var y=new Aa(b?b.U:new za);b&&(y.h=b.h);return g(h.h.apply(h,[y].concat(v)))};d.push(h);e.push(u);f(h,u);return u}var t=!1;switch(c){case 1:t=!0;break;case 2:t=!1;break;case 3:t=!1;break;default:}if(h instanceof zc&&t)return h.Qa;switch(typeof h){case "boolean":case "number":case "string":case "undefined":return h;case "object":if(null===h)return null}};return g(a)},Gc=function(a,
b,c){var d=[],e=[],f=function(h,l){for(var n in h)h.hasOwnProperty(n)&&l.set(n,g(h[n]))},g=function(h){var l=d.indexOf(h);if(-1<l)return e[l];if(Ia(h)||Oa(h)){var n=new xa([]);d.push(h);e.push(n);for(var p in h)h.hasOwnProperty(p)&&n.set(p,g(h[p]));return n}if(Fc(h)){var q=new kb;d.push(h);e.push(q);f(h,q);return q}if("function"===typeof h){var r=new gb("",function(x){for(var A=Array.prototype.slice.call(arguments,0),B=0;B<A.length;B++)A[B]=Hc(E(this,A[B]),b,c);return g((0,this.h.N)(h,h,A))});d.push(h);
e.push(r);f(h,r);return r}var w=typeof h;if(null===h||"string"===w||"number"===w||"boolean"===w)return h;var y=!1;switch(c){case 1:y=
!0;break;case 2:y=!1;break;default:}if(void 0!==h&&y)return new zc(h)};return g(a)};var Ic=function(a){for(var b=[],c=0;c<a.length();c++)a.has(c)&&(b[c]=a.get(c));return b},Jc=function(a){if(void 0===a||Ia(a)||Fc(a))return!0;switch(typeof a){case "boolean":case "number":case "string":case "function":return!0}return!1};var Kc={supportedMethods:"concat every filter forEach hasOwnProperty indexOf join lastIndexOf map pop push reduce reduceRight reverse shift slice some sort splice unshift toString".split(" "),concat:function(a,b){for(var c=[],d=0;d<this.length();d++)c.push(this.get(d));for(var e=1;e<arguments.length;e++)if(arguments[e]instanceof xa)for(var f=arguments[e],g=0;g<f.length();g++)c.push(f.get(g));else c.push(arguments[e]);return new xa(c)},every:function(a,b){for(var c=this.length(),d=0;d<this.length()&&
d<c;d++)if(this.has(d)&&!b.h(a,this.get(d),d,this))return!1;return!0},filter:function(a,b){for(var c=this.length(),d=[],e=0;e<this.length()&&e<c;e++)this.has(e)&&b.h(a,this.get(e),e,this)&&d.push(this.get(e));return new xa(d)},forEach:function(a,b){for(var c=this.length(),d=0;d<this.length()&&d<c;d++)this.has(d)&&b.h(a,this.get(d),d,this)},hasOwnProperty:function(a,b){return this.has(b)},indexOf:function(a,b,c){var d=this.length(),e=void 0===c?0:Number(c);0>e&&(e=Math.max(d+e,0));for(var f=e;f<d;f++)if(this.has(f)&&
this.get(f)===b)return f;return-1},join:function(a,b){for(var c=[],d=0;d<this.length();d++)c.push(this.get(d));return c.join(b)},lastIndexOf:function(a,b,c){var d=this.length(),e=d-1;void 0!==c&&(e=0>c?d+c:Math.min(c,e));for(var f=e;0<=f;f--)if(this.has(f)&&this.get(f)===b)return f;return-1},map:function(a,b){for(var c=this.length(),d=[],e=0;e<this.length()&&e<c;e++)this.has(e)&&(d[e]=b.h(a,this.get(e),e,this));return new xa(d)},pop:function(){return this.pop()},push:function(a,b){return this.push.apply(this,
Array.prototype.slice.call(arguments,1))},reduce:function(a,b,c){var d=this.length(),e,f=0;if(void 0!==c)e=c;else{if(0===d)throw Error("TypeError: Reduce on List with no elements.");for(var g=0;g<d;g++)if(this.has(g)){e=this.get(g);f=g+1;break}if(g===d)throw Error("TypeError: Reduce on List with no elements.");}for(var h=f;h<d;h++)this.has(h)&&(e=b.h(a,e,this.get(h),h,this));return e},reduceRight:function(a,b,c){var d=this.length(),e,f=d-1;if(void 0!==c)e=c;else{if(0===d)throw Error("TypeError: ReduceRight on List with no elements.");
for(var g=1;g<=d;g++)if(this.has(d-g)){e=this.get(d-g);f=d-(g+1);break}if(g>d)throw Error("TypeError: ReduceRight on List with no elements.");}for(var h=f;0<=h;h--)this.has(h)&&(e=b.h(a,e,this.get(h),h,this));return e},reverse:function(){for(var a=Ic(this),b=a.length-1,c=0;0<=b;b--,c++)a.hasOwnProperty(b)?this.set(c,a[b]):ya(this,c);return this},shift:function(){return this.shift()},slice:function(a,b,c){var d=this.length();void 0===b&&(b=0);b=0>b?Math.max(d+b,0):Math.min(b,d);c=void 0===c?d:0>c?
Math.max(d+c,0):Math.min(c,d);c=Math.max(b,c);for(var e=[],f=b;f<c;f++)e.push(this.get(f));return new xa(e)},some:function(a,b){for(var c=this.length(),d=0;d<this.length()&&d<c;d++)if(this.has(d)&&b.h(a,this.get(d),d,this))return!0;return!1},sort:function(a,b){var c=Ic(this);void 0===b?c.sort():c.sort(function(e,f){return Number(b.h(a,e,f))});for(var d=0;d<c.length;d++)c.hasOwnProperty(d)?this.set(d,c[d]):ya(this,d);return this},splice:function(a,b,c,d){return this.splice.apply(this,Array.prototype.splice.call(arguments,
1,arguments.length-1))},toString:function(){return this.toString()},unshift:function(a,b){return this.unshift.apply(this,Array.prototype.slice.call(arguments,1))}};var Lc="charAt concat indexOf lastIndexOf match replace search slice split substring toLowerCase toLocaleLowerCase toString toUpperCase toLocaleUpperCase trim".split(" "),Mc=new sa("break"),Nc=new sa("continue"),Oc=function(a,b){return E(this,a)+E(this,b)},Pc=function(a,b){return E(this,a)&&E(this,b)},Qc=function(a,b,c){a=E(this,a);b=E(this,b);c=E(this,c);if(!(c instanceof xa))throw Error("Error: Non-List argument given to Apply instruction.");if(null===a||void 0===a)throw Error("TypeError: Can't read property "+
b+" of "+a+".");var d="number"===typeof a;if("boolean"===typeof a||d){if("toString"===b){if(d&&c.length()){var e=Hc(c.get(0));try{return a.toString(e)}catch(q){}}return a.toString()}throw Error("TypeError: "+a+"."+b+" is not a function.");}if("string"===typeof a){if(0<=Lc.indexOf(b)){var f=Hc(c);return Gc(a[b].apply(a,f),this.h)}throw Error("TypeError: "+b+" is not a function");}if(a instanceof xa){if(a.has(b)){var g=a.get(b);if(g instanceof gb){var h=Ic(c);h.unshift(this.h);return g.h.apply(g,h)}throw Error("TypeError: "+
b+" is not a function");}if(0<=Kc.supportedMethods.indexOf(b)){var l=Ic(c);l.unshift(this.h);return Kc[b].apply(a,l)}}if(a instanceof gb||a instanceof kb){if(a.has(b)){var n=a.get(b);if(n instanceof gb){var p=Ic(c);p.unshift(this.h);return n.h.apply(n,p)}throw Error("TypeError: "+b+" is not a function");}if("toString"===b)return a instanceof gb?a.U:a.toString();if("hasOwnProperty"===b)return a.has.apply(a,Ic(c))}if(a instanceof zc&&"toString"===b)return a.toString();throw Error("TypeError: Object has no '"+
b+"' property.");},Rc=function(a,b){a=E(this,a);if("string"!==typeof a)throw Error("Invalid key name given for assignment.");var c=this.h;if(!c.has(a))throw Error("Attempting to assign to undefined value "+b);var d=E(this,b);c.set(a,d);return d},Sc=function(a){var b=Ca(this.h),c=jb(b,Array.prototype.slice.apply(arguments));if(c instanceof sa)return c},Tc=function(){return Mc},Uc=function(a){for(var b=E(this,a),c=0;c<b.length;c++){var d=E(this,b[c]);if(d instanceof sa)return d}},Vc=function(a){for(var b=
this.h,c=0;c<arguments.length-1;c+=2){var d=arguments[c];if("string"===typeof d){var e=E(this,arguments[c+1]);Ba(b,d,e,!0)}}},Wc=function(){return Nc},Xc=function(a,b,c){var d=new xa;b=E(this,b);for(var e=0;e<b.length;e++)d.push(b[e]);var f=[51,a,d].concat(Array.prototype.splice.call(arguments,2,arguments.length-2));this.h.add(a,E(this,f))},Yc=function(a,b){return E(this,a)/E(this,b)},Zc=function(a,b){a=E(this,a);b=E(this,b);var c=a instanceof zc,d=b instanceof zc;return c||d?c&&d?a.Qa==b.Qa:!1:a==
b},$c=function(a){for(var b,c=0;c<arguments.length;c++)b=E(this,arguments[c]);return b};function ad(a,b,c,d){for(var e=0;e<b();e++){var f=a(c(e)),g=jb(f,d);if(g instanceof sa){if("break"===g.h)break;if("return"===g.h)return g}}}function bd(a,b,c){if("string"===typeof b)return ad(a,function(){return b.length},function(f){return f},c);if(b instanceof kb||b instanceof xa||b instanceof gb){var d=b.Pb(),e=d.length();return ad(a,function(){return e},function(f){return d.get(f)},c)}}
var cd=function(a,b,c){a=E(this,a);b=E(this,b);c=E(this,c);var d=this.h;return bd(function(e){d.set(a,e);return d},b,c)},dd=function(a,b,c){a=E(this,a);b=E(this,b);c=E(this,c);var d=this.h;return bd(function(e){var f=Ca(d);Ba(f,a,e,!0);return f},b,c)},ed=function(a,b,c){a=E(this,a);b=E(this,b);c=E(this,c);var d=this.h;return bd(function(e){var f=Ca(d);f.add(a,e);return f},b,c)},gd=function(a,b,c){a=E(this,a);b=E(this,b);c=E(this,c);var d=this.h;return fd(function(e){d.set(a,e);return d},b,c)},hd=
function(a,b,c){a=E(this,a);b=E(this,b);c=E(this,c);var d=this.h;return fd(function(e){var f=Ca(d);Ba(f,a,e,!0);return f},b,c)},id=function(a,b,c){a=E(this,a);b=E(this,b);c=E(this,c);var d=this.h;return fd(function(e){var f=Ca(d);f.add(a,e);return f},b,c)};
function fd(a,b,c){if("string"===typeof b)return ad(a,function(){return b.length},function(d){return b[d]},c);if(b instanceof xa)return ad(a,function(){return b.length()},function(d){return b.get(d)},c);throw new TypeError("The value is not iterable.");}
var jd=function(a,b,c,d){function e(p,q){for(var r=0;r<f.length();r++){var u=f.get(r);q.add(u,p.get(u))}}var f=E(this,a);if(!(f instanceof xa))throw Error("TypeError: Non-List argument given to ForLet instruction.");var g=this.h;d=E(this,d);var h=Ca(g);for(e(g,h);ib(h,b);){var l=jb(h,d);if(l instanceof sa){if("break"===l.h)break;if("return"===l.h)return l}var n=Ca(g);e(h,n);ib(n,c);h=n}},kd=function(a){a=E(this,a);var b=this.h,c=!1;if(c&&!b.has(a))throw new ReferenceError(a+" is not defined.");return b.get(a)},ld=function(a,b){var c;a=E(this,a);b=E(this,b);if(void 0===a||null===a)throw Error("TypeError: cannot access property of "+a+".");if(a instanceof kb||a instanceof xa||a instanceof gb)c=a.get(b);else if("string"===typeof a)"length"===b?c=a.length:ta(b)&&(c=a[b]);else if(a instanceof zc)return;return c},md=function(a,b){return E(this,a)>E(this,
b)},nd=function(a,b){return E(this,a)>=E(this,b)},od=function(a,b){a=E(this,a);b=E(this,b);a instanceof zc&&(a=a.Qa);b instanceof zc&&(b=b.Qa);return a===b},pd=function(a,b){return!od.call(this,a,b)},qd=function(a,b,c){var d=[];E(this,a)?d=E(this,b):c&&(d=E(this,c));var e=jb(this.h,d);if(e instanceof sa)return e},rd=function(a,b){return E(this,a)<E(this,b)},sd=function(a,b){return E(this,a)<=E(this,b)},td=function(a,b){return E(this,a)%E(this,b)},ud=function(a,b){return E(this,a)*E(this,b)},vd=function(a){return-E(this,
a)},wd=function(a){return!E(this,a)},xd=function(a,b){return!Zc.call(this,a,b)},yd=function(){return null},zd=function(a,b){return E(this,a)||E(this,b)},Ad=function(a,b){var c=E(this,a);E(this,b);return c},Bd=function(a){return E(this,a)},Cd=function(a){return Array.prototype.slice.apply(arguments)},Dd=function(a){return new sa("return",E(this,a))},Ed=function(a,b,c){a=E(this,a);b=E(this,b);c=E(this,c);if(null===a||void 0===a)throw Error("TypeError: Can't set property "+b+" of "+a+".");(a instanceof
gb||a instanceof xa||a instanceof kb)&&a.set(b,c);return c},Fd=function(a,b){return E(this,a)-E(this,b)},Gd=function(a,b,c){a=E(this,a);var d=E(this,b),e=E(this,c);if(!Ia(d)||!Ia(e))throw Error("Error: Malformed switch instruction.");for(var f,g=!1,h=0;h<d.length;h++)if(g||a===E(this,d[h]))if(f=E(this,e[h]),f instanceof sa){var l=f.h;if("break"===l)return;if("return"===l||"continue"===l)return f}else g=!0;if(e.length===d.length+1&&(f=E(this,e[e.length-1]),f instanceof sa&&("return"===f.h||"continue"===
f.h)))return f},Hd=function(a,b,c){return E(this,a)?E(this,b):E(this,c)},Id=function(a){a=E(this,a);return a instanceof gb?"function":typeof a},Jd=function(a){for(var b=this.h,c=0;c<arguments.length;c++){var d=arguments[c];"string"!==typeof d||b.add(d,void 0)}},Kd=function(a,b,c,d){var e=E(this,d);if(E(this,c)){var f=jb(this.h,e);if(f instanceof sa){if("break"===f.h)return;if("return"===f.h)return f}}for(;E(this,a);){var g=jb(this.h,e);if(g instanceof sa){if("break"===g.h)break;if("return"===g.h)return g}E(this,
b)}},Od=function(a){return~Number(E(this,a))},Pd=function(a,b){return Number(E(this,a))<<Number(E(this,b))},Qd=function(a,b){return Number(E(this,a))>>Number(E(this,b))},Rd=function(a,b){return Number(E(this,a))>>>Number(E(this,b))},Sd=function(a,b){return Number(E(this,a))&Number(E(this,b))},Td=function(a,b){return Number(E(this,a))^Number(E(this,b))},Ud=function(a,b){return Number(E(this,a))|Number(E(this,b))};var Wd=function(){this.h=new mb;Vd(this)};Wd.prototype.execute=function(a){return Xd(this.h.B(a))};
var Yd=function(a,b,c){return Xd(a.h.F(b,c))},Vd=function(a){var b=function(d,e){ob(a.h,d,String(e))};b("control",49);b("fn",51);b("list",7);b("map",8);b("undefined",44);var c=function(d,e){nb(a.h,String(d),e)};c(0,Oc);c(1,Pc);c(2,Qc);c(3,Rc);c(53,Sc);c(4,Tc);c(5,Uc);c(52,Vc);c(6,Wc);c(9,Uc);c(50,Xc);c(10,Yc);c(12,Zc);c(13,$c);c(47,cd);c(54,dd);c(55,ed);c(63,jd);c(64,gd);c(65,hd);c(66,id);c(15,kd);c(16,ld);c(17,ld);c(18,md);c(19,nd);c(20,od);c(21,pd);c(22,qd);c(23,rd);c(24,sd);c(25,td);c(26,ud);c(27,
vd);c(28,wd);c(29,xd);c(45,yd);c(30,zd);c(32,Ad);c(33,Ad);c(34,Bd);c(35,Bd);c(46,Cd);c(36,Dd);c(43,Ed);c(37,Fd);c(38,Gd);c(39,Hd);c(40,Id);c(41,Jd);c(42,Kd);c(58,Od);c(57,Pd);c(60,Qd);c(61,Rd);c(56,Sd);c(62,Td);c(59,Ud)};function Xd(a){if(a instanceof sa||a instanceof gb||a instanceof xa||a instanceof kb||a instanceof zc||null===a||void 0===a||"string"===typeof a||"number"===typeof a||"boolean"===typeof a)return a};var Zd=function(){var a=function(b){return{toString:function(){return b}}};return{Li:a("consent"),Fg:a("convert_case_to"),Gg:a("convert_false_to"),Hg:a("convert_null_to"),Ig:a("convert_true_to"),Jg:a("convert_undefined_to"),xl:a("debug_mode_metadata"),Wa:a("function"),Cf:a("instance_name"),Aj:a("live_only"),Bj:a("malware_disabled"),Cj:a("metadata"),Fj:a("original_activity_id"),Bl:a("original_vendor_template_id"),Al:a("once_on_load"),Ej:a("once_per_event"),Jh:a("once_per_load"),Dl:a("priority_override"),
El:a("respected_consent_types"),Nh:a("setup_tags"),Bb:a("tag_id"),Sh:a("teardown_tags")}}();var ue;
var ve=[],we=[],xe=[],ye=[],ze=[],Ae={},Be,Ce,Fe=function(){var a=Ee;Ce=Ce||a},Ge,He=function(a,b){var c={};c["function"]="__"+a;for(var d in b)b.hasOwnProperty(d)&&(c["vtp_"+d]=b[d]);return c},Ie=function(a,b){var c=a["function"],d=b&&b.event;if(!c)throw Error("Error: No function name given for function call.");var e=Ae[c],f={},g;for(g in a)a.hasOwnProperty(g)&&0===g.indexOf("vtp_")&&(e&&d&&d.Xh&&d.Xh(a[g]),f[void 0!==e?g:g.substr(4)]=a[g]);e&&d&&d.Wh&&(f.vtp_gtmCachedValues=d.Wh);if(b){if(null==
b.name){var h;a:{var l=b.index;if(null==l)h="";else{var n;switch(b.type){case 2:n=ve[l];break;case 1:n=ye[l];break;default:h="";break a}var p=n&&n[Zd.Cf];h=p?String(p):""}}b.name=h}e&&(f.vtp_gtmEntityIndex=b.index,f.vtp_gtmEntityName=b.name)}return void 0!==e?e(f):ue(c,f,b)},Ke=function(a,b,c){c=c||[];var d={},e;for(e in a)a.hasOwnProperty(e)&&(d[e]=Je(a[e],b,c));return d},Je=function(a,b,c){if(Ia(a)){var d;switch(a[0]){case "function_id":return a[1];case "list":d=[];for(var e=1;e<a.length;e++)d.push(Je(a[e],
b,c));return d;case "macro":var f=a[1];if(c[f])return;var g=ve[f];if(!g||b.Zf(g))return;c[f]=!0;var h=String(g[Zd.Cf]);try{var l=Ke(g,b,c);l.vtp_gtmEventId=b.id;b.priorityId&&(l.vtp_gtmPriorityId=b.priorityId);d=Ie(l,{event:b,index:f,type:2,name:h});Ge&&(d=Ge.Sj(d,l))}catch(x){b.ii&&b.ii(x,Number(f),h),d=!1}c[f]=!1;return d;case "map":d={};for(var n=1;n<a.length;n+=2)d[Je(a[n],b,c)]=Je(a[n+1],b,c);return d;case "template":d=[];for(var p=!1,q=1;q<a.length;q++){var r=Je(a[q],b,c);Ce&&(p=p||r===Ce.se);
d.push(r)}return Ce&&p?Ce.Uj(d):d.join("");case "escape":d=Je(a[1],b,c);if(Ce&&Ia(a[1])&&"macro"===a[1][0]&&Ce.wk(a))return Ce.Pk(d);d=String(d);for(var u=2;u<a.length;u++)$d[a[u]]&&(d=$d[a[u]](d));return d;case "tag":var t=a[1];if(!ye[t])throw Error("Unable to resolve tag reference "+t+".");return d={ci:a[2],index:t};case "zb":var v={arg0:a[2],arg1:a[3],ignore_case:a[5]};v["function"]=a[1];var w=Le(v,b,c),y=!!a[4];return y||2!==w?y!==(1===w):null;default:throw Error("Attempting to expand unknown Value type: "+
a[0]+".");}}return a},Le=function(a,b,c){try{return Be(Ke(a,b,c))}catch(d){JSON.stringify(a)}return 2};var Me=function(a,b,c){var d;d=Error.call(this);this.message=d.message;"stack"in d&&(this.stack=d.stack);this.B=a;this.h=c};pa(Me,Error);function Ne(a,b){if(Ia(a)){Object.defineProperty(a,"context",{value:{line:b[0]}});for(var c=1;c<a.length;c++)Ne(a[c],b[c])}};var Oe=function(a,b){var c;c=Error.call(this);this.message=c.message;"stack"in c&&(this.stack=c.stack);this.Lk=a;this.B=b;this.h=[]};pa(Oe,Error);var Qe=function(){return function(a,b){a instanceof Oe||(a=new Oe(a,Pe));b&&a.h.push(b);throw a;}};function Pe(a){if(!a.length)return a;a.push({id:"main",line:0});for(var b=a.length-1;0<b;b--)Ga(a[b].id)&&a.splice(b++,1);for(var c=a.length-1;0<c;c--)a[c].line=a[c-1].line;a.splice(0,1);return a};var Te=function(a){function b(r){for(var u=0;u<r.length;u++)d[r[u]]=!0}for(var c=[],d=[],e=Re(a),f=0;f<we.length;f++){var g=we[f],h=Se(g,e);if(h){for(var l=g.add||[],n=0;n<l.length;n++)c[l[n]]=!0;b(g.block||[])}else null===h&&b(g.block||[]);}for(var p=[],q=0;q<ye.length;q++)c[q]&&!d[q]&&(p[q]=!0);return p},Se=function(a,b){for(var c=a["if"]||[],d=0;d<c.length;d++){var e=b(c[d]);if(0===e)return!1;if(2===e)return null}for(var f=
a.unless||[],g=0;g<f.length;g++){var h=b(f[g]);if(2===h)return null;if(1===h)return!1}return!0},Re=function(a){var b=[];return function(c){void 0===b[c]&&(b[c]=Le(xe[c],a));return b[c]}};var Ue={Sj:function(a,b){b[Zd.Fg]&&"string"===typeof a&&(a=1==b[Zd.Fg]?a.toLowerCase():a.toUpperCase());b.hasOwnProperty(Zd.Hg)&&null===a&&(a=b[Zd.Hg]);b.hasOwnProperty(Zd.Jg)&&void 0===a&&(a=b[Zd.Jg]);b.hasOwnProperty(Zd.Ig)&&!0===a&&(a=b[Zd.Ig]);b.hasOwnProperty(Zd.Gg)&&!1===a&&(a=b[Zd.Gg]);return a}};var Ve=function(){this.h={}};function We(a,b,c,d){if(a)for(var e=0;e<a.length;e++){var f=void 0,g="A policy function denied the permission request";try{f=a[e].call(void 0,b,c,d),g+="."}catch(h){g="string"===typeof h?g+(": "+h):h instanceof Error?g+(": "+h.message):g+"."}if(!f)throw new Me(c,d,g);}}function Xe(a,b,c){return function(){var d=arguments[0];if(d){var e=a.h[d],f=a.h.all;if(e||f){var g=c.apply(void 0,Array.prototype.slice.call(arguments,0));We(e,b,d,g);We(f,b,d,g)}}}};var $e=function(){var a=data.permissions||{},b=L.H,c=this;this.B=new Ve;this.h={};var d={},e=Xe(this.B,b,function(){var f=arguments[0];return f&&d[f]?d[f].apply(void 0,Array.prototype.slice.call(arguments,0)):{}});m(a,function(f,g){var h={};m(g,function(l,n){var p=Ye(l,n);h[l]=p.assert;d[l]||(d[l]=p.ba)});c.h[f]=function(l,n){var p=h[l];if(!p)throw Ze(l,{},"The requested permission "+l+" is not configured.");var q=Array.prototype.slice.call(arguments,0);p.apply(void 0,q);e.apply(void 0,q)}})},bf=
function(a){return af.h[a]||function(){}};function Ye(a,b){var c=He(a,b);c.vtp_permissionName=a;c.vtp_createPermissionError=Ze;try{return Ie(c)}catch(d){return{assert:function(e){throw new Me(e,{},"Permission "+e+" is unknown.");},ba:function(){for(var e={},f=0;f<arguments.length;++f)e["arg"+(f+1)]=arguments[f];return e}}}}function Ze(a,b,c){return new Me(a,b,c)};var cf=!1;var df={};df.wl=Qa('');df.Xj=Qa('');var ef=cf,ff=df.Xj,gf=df.wl;
var yf=function(a,b){return a.length&&b.length&&a.lastIndexOf(b)===a.length-b.length},zf=function(a,b){var c="*"===b.charAt(b.length-1)||"/"===b||"/*"===b;yf(b,"/*")&&(b=b.slice(0,-2));yf(b,"?")&&(b=b.slice(0,-1));var d=b.split("*");if(!c&&1===d.length)return a===d[0];for(var e=-1,f=0;f<d.length;f++){var g=d[f];if(g){e=a.indexOf(g,e);if(-1===e||0===f&&0!==e)return!1;e+=g.length}}if(c||e===a.length)return!0;var h=d[d.length-1];return a.lastIndexOf(h)===a.length-h.length},Af=/^[a-z0-9-]+$/i,Bf=/^https:\/\/(\*\.|)((?:[a-z0-9-]+\.)+[a-z0-9-]+)\/(.*)$/i,
Df=function(a,b){var c;if(!(c=!Cf(a))){var d;a:{var e=a.hostname.split(".");if(2>e.length)d=!1;else{for(var f=0;f<e.length;f++)if(!Af.exec(e[f])){d=!1;break a}d=!0}}c=!d}if(c)return!1;for(var g=0;g<b.length;g++){var h;var l=a,n=b[g];if(!Bf.exec(n))throw Error("Invalid Wildcard");var p=n.slice(8),q=p.slice(0,p.indexOf("/")),r;var u=l.hostname,t=q;if(0!==t.indexOf("*."))r=u.toLowerCase()===t.toLowerCase();else{t=t.slice(2);var v=u.toLowerCase().indexOf(t.toLowerCase());r=-1===v?!1:u.length===t.length?
!0:u.length!==t.length+v?!1:"."===u[v-1]}if(r){var w=p.slice(p.indexOf("/"));h=zf(l.pathname+l.search,w)?!0:!1}else h=!1;if(h)return!0}return!1},Cf=function(a){return"https:"===a.protocol&&(!a.port||"443"===a.port)};var Ef=/^[1-9a-zA-Z_-][1-9a-c][1-9a-v]\d$/;function Ff(a,b){return"0123456789abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ-_"[a<<2|b]};var Gf=/^([a-z][a-z0-9]*):(!|\?)(\*|string|boolean|number|Fn|DustMap|List|OpaqueValue)$/i,Hf={Fn:"function",DustMap:"Object",List:"Array"},M=function(a,b,c){for(var d=0;d<b.length;d++){var e=Gf.exec(b[d]);if(!e)throw Error("Internal Error in "+a);var f=e[1],g="!"===e[2],h=e[3],l=c[d];if(null==l){if(g)throw Error("Error in "+a+". Required argument "+f+" not supplied.");}else if("*"!==h){var n=typeof l;l instanceof gb?n="Fn":l instanceof xa?n="List":l instanceof kb?n="DustMap":l instanceof zc&&(n="OpaqueValue");
if(n!=h)throw Error("Error in "+a+". Argument "+f+" has type "+(Hf[n]||n)+", which does not match required type "+(Hf[h]||h)+".");}}};function If(a){return""+a}
function Jf(a,b){var c=[];return c};var Kf=function(a,b){var c=new gb(a,function(){for(var d=Array.prototype.slice.call(arguments,0),e=0;e<d.length;e++)d[e]=E(this,d[e]);return b.apply(this,d)});c.Qb();return c},Lf=function(a,b){var c=new kb,d;for(d in b)if(b.hasOwnProperty(d)){var e=b[d];Ea(e)?c.set(d,Kf(a+"_"+d,e)):(Ga(e)||k(e)||"boolean"===typeof e)&&c.set(d,e)}c.Qb();return c};var Mf=function(a,b){M(G(this),["apiName:!string","message:?string"],arguments);var c={},d=new kb;return d=Lf("AssertApiSubject",c)};var Nf=function(a,b){M(G(this),["actual:?*","message:?string"],arguments);if(a instanceof Bc)throw Error("Argument actual cannot have type Promise. Assertions on asynchronous code aren't supported.");var c={},d=new kb;return d=Lf("AssertThatSubject",c)};function Of(a){return function(){for(var b=[],c=this.h,d=0;d<arguments.length;++d)b.push(Hc(arguments[d],c));return Gc(a.apply(null,b))}}var Sf=function(){for(var a=Math,b=Pf,c={},d=0;d<b.length;d++){var e=b[d];a.hasOwnProperty(e)&&(c[e]=Of(a[e].bind(a)))}return c};var Tf=function(a){var b;return b};var Uf=function(a){var b;return b};var Vf=function(a){return encodeURI(a)};var Wf=function(a){return encodeURIComponent(a)};var Xf=function(a){M(G(this),["message:?string"],arguments);};var Yf=function(a,b){M(G(this),["min:!number","max:!number"],arguments);return La(a,b)};var P=function(a,b,c){var d=a.h.h;if(!d)throw Error("Missing program state.");d.Qj.apply(null,Array.prototype.slice.call(arguments,1))};var Zf=function(){P(this,"read_container_data");var a=new kb;a.set("containerId",'GTM-MG4JKWC');a.set("version",'5');a.set("environmentName",'');a.set("debugMode",ef);a.set("previewMode",gf);a.set("environmentMode",ff);a.Qb();return a};var $f=function(){return(new Date).getTime()};var ag=function(a){if(null===a)return"null";if(a instanceof xa)return"array";if(a instanceof gb)return"function";if(a instanceof zc){a=a.Qa;if(void 0===a.constructor||void 0===a.constructor.name){var b=String(a);return b.substring(8,b.length-1)}return String(a.constructor.name)}return typeof a};var bg=function(a){function b(c){return function(d){try{return c(d)}catch(e){(ef||gf)&&a.call(this,e.message)}}}return{parse:b(function(c){return Gc(JSON.parse(c))}),stringify:b(function(c){return JSON.stringify(Hc(c))})}};var cg=function(a){return Pa(Hc(a,this.h))};var dg=function(a){return Number(Hc(a,this.h))};var eg=function(a){return null===a?"null":void 0===a?"undefined":a.toString()};var fg=function(a,b,c){var d=null,e=!1;M(G(this),["tableObj:!List","keyColumnName:!string","valueColumnName:!string"],arguments);d=new kb;for(var f=0;f<a.length();f++){var g=a.get(f);g instanceof kb&&g.has(b)&&g.has(c)&&(d.set(g.get(b),g.get(c)),e=!0)}return e?d:null};var Pf="floor ceil round max min abs pow sqrt".split(" ");var gg=function(){var a={};return{jk:function(b){return a.hasOwnProperty(b)?a[b]:void 0},ml:function(b,c){a[b]=c},reset:function(){a={}}}},hg=function(a,b){return function(){var c=Array.prototype.slice.call(arguments,0);c.unshift(b);return gb.prototype.h.apply(a,c)}},ig=function(a,b){M(G(this),["apiName:!string","mock:?*"],arguments);};var jg={};
jg.keys=function(a){return new xa};
jg.values=function(a){return new xa};
jg.entries=function(a){return new xa};
jg.freeze=function(a){return a};jg.delete=function(a,b){return!1};var lg=function(){this.h={};this.B={};};lg.prototype.get=function(a,b){var c=this.h.hasOwnProperty(a)?this.h[a]:void 0;return c};
lg.prototype.add=function(a,b,c){if(this.h.hasOwnProperty(a))throw"Attempting to add a function which already exists: "+a+".";if(this.B.hasOwnProperty(a))throw"Attempting to add an API with an existing private API name: "+a+".";this.h[a]=c?void 0:Ea(b)?Kf(a,b):Lf(a,b)};function mg(a,b){var c=void 0;return c};function ng(){var a={};return a};var pg=function(a){return og?I.querySelectorAll(a):null},qg=function(a,b){if(!og)return null;if(Element.prototype.closest)try{return a.closest(b)}catch(e){return null}var c=Element.prototype.matches||Element.prototype.webkitMatchesSelector||Element.prototype.mozMatchesSelector||Element.prototype.msMatchesSelector||Element.prototype.oMatchesSelector,d=a;if(!I.documentElement.contains(d))return null;do{try{if(c.call(d,b))return d}catch(e){break}d=d.parentElement||d.parentNode}while(null!==d&&1===d.nodeType);
return null},rg=!1;if(I.querySelectorAll)try{var sg=I.querySelectorAll(":root");sg&&1==sg.length&&sg[0]==I.documentElement&&(rg=!0)}catch(a){}var og=rg;var S=function(a){wb("GTM",a)};var T={g:{K:"ad_storage",W:"analytics_storage",Re:"region",Bg:"consent_updated",Se:"wait_for_update",Pi:"app_remove",Qi:"app_store_refund",Ri:"app_store_subscription_cancel",Si:"app_store_subscription_convert",Ti:"app_store_subscription_renew",Kg:"add_payment_info",Lg:"add_shipping_info",Gc:"add_to_cart",Hc:"remove_from_cart",Mg:"view_cart",Yb:"begin_checkout",Ic:"select_item",Gb:"view_item_list",Zb:"select_promotion",Hb:"view_promotion",Ha:"purchase",Jc:"refund",Ia:"view_item",Ng:"add_to_wishlist",
Ui:"first_open",Vi:"first_visit",Ea:"gtag.config",Ja:"gtag.get",Wi:"in_app_purchase",Kc:"page_view",Xi:"session_start",Xe:"user_engagement",ac:"gclid",oa:"ads_data_redaction",da:"allow_ad_personalization_signals",Ye:"allow_custom_scripts",Yi:"allow_display_features",Nd:"allow_enhanced_conversions",Ib:"allow_google_signals",Fa:"allow_interest_groups",Od:"auid",Zi:"auto_detection_enabled",Jb:"aw_remarketing",Ze:"aw_remarketing_only",Pd:"discount",Qd:"aw_feed_country",Rd:"aw_feed_language",ja:"items",
Sd:"aw_merchant_id",Og:"aw_basket_type",Td:"campaign_content",Ud:"campaign_id",Vd:"campaign_medium",Wd:"campaign_name",Lc:"campaign",Xd:"campaign_source",Yd:"campaign_term",ub:"client_id",aj:"content_group",bj:"content_type",Ka:"conversion_cookie_prefix",Mc:"conversion_id",xa:"conversion_linker",Nc:"conversion_api",vb:"cookie_domain",Ra:"cookie_expires",wb:"cookie_flags",Oc:"cookie_name",af:"cookie_path",ib:"cookie_prefix",bc:"cookie_update",Pc:"country",sa:"currency",Zd:"customer_lifetime_value",
Qc:"custom_map",cj:"debug_mode",fa:"developer_id",dj:"disable_merchant_reported_purchases",ej:"dc_custom_params",fj:"dc_natural_search",bf:"dynamic_event_settings",gj:"affiliation",Pg:"checkout_option",Qg:"checkout_step",ij:"coupon",cf:"item_list_name",df:"list_name",jj:"promotions",ae:"shipping",Rg:"tax",be:"engagement_time_msec",Rc:"enhanced_client_id",Sc:"enhanced_conversions",Sg:"enhanced_conversions_automatic_settings",ce:"estimated_delivery_date",ef:"euid_logged_in_state",cc:"event_callback",
fc:"event_developer_id_string",Tg:"event",de:"event_settings",ee:"event_timeout",kj:"experiments",ff:"firebase_id",fe:"first_party_collection",he:"_x_20",Kb:"_x_19",Ug:"fledge",Vg:"flight_error_code",Wg:"flight_error_message",Xg:"gac_gclid",ie:"gac_wbraid",Yg:"gac_wbraid_multiple_conversions",hf:"ga_restrict_domain",jf:"ga_temp_client_id",Zg:"gdpr_applies",ah:"geo_granularity",xb:"value_callback",jb:"value_key",yl:"google_ono",kb:"google_signals",Tc:"google_tld",je:"groups",bh:"gsa_experiment_id",
dh:"iframe_state",ke:"ignore_referrer",kf:"internal_traffic_results",me:"is_legacy_loaded",eh:"is_passthrough",Sa:"language",lf:"legacy_developer_id_string",ya:"linker",ic:"accept_incoming",Lb:"decorate_forms",V:"domains",jc:"url_position",fh:"method",Uc:"new_customer",gh:"non_interaction",lj:"optimize_id",Vc:"page_path",Ua:"page_referrer",kc:"page_title",hh:"passengers",ih:"phone_conversion_callback",mj:"phone_conversion_country_code",jh:"phone_conversion_css_class",nj:"phone_conversion_ids",kh:"phone_conversion_number",
lh:"phone_conversion_options",mh:"quantity",Wc:"redact_device_info",nf:"redact_enhanced_user_id",oj:"redact_ga_client_id",pj:"redact_user_id",ne:"referral_exclusion_definition",Mb:"restricted_data_processing",qj:"retoken",nh:"screen_name",Nb:"screen_resolution",rj:"search_term",La:"send_page_view",Ob:"send_to",Xc:"session_duration",oe:"session_engaged",pf:"session_engaged_time",yb:"session_id",pe:"session_number",Yc:"delivery_postal_code",ph:"temporary_client_id",sj:"tracking_id",qf:"traffic_type",
Va:"transaction_id",za:"transport_url",qh:"trip_type",Zc:"update",zb:"url_passthrough",rf:"_user_agent_architecture",sf:"_user_agent_bitness",tf:"_user_agent_full_version_list",uf:"_user_agent_mobile",vf:"_user_agent_model",wf:"_user_agent_platform",xf:"_user_agent_platform_version",rh:"_user_agent_wait",yf:"_user_agent_wow64",va:"user_data",sh:"user_data_auto_latency",th:"user_data_auto_meta",uh:"user_data_auto_multi",vh:"user_data_auto_selectors",wh:"user_data_auto_status",xh:"user_data_mode",zf:"user_data_settings",
Aa:"user_id",Ma:"user_properties",yh:"us_privacy_string",qa:"value",qe:"wbraid",zh:"wbraid_multiple_conversions",Fh:"_host_name",Gh:"_in_page_command",Hh:"_is_passthrough_cid",Ih:"non_personalized_ads",ed:"_sst_parameters",hb:"conversion_label",Ta:"page_location",hc:"global_developer_id_string",oh:"tc_privacy_string"}},Qg={},Rg=Object.freeze((Qg[T.g.da]=1,Qg[T.g.Nd]=1,Qg[T.g.Ib]=1,Qg[T.g.ja]=1,Qg[T.g.vb]=1,Qg[T.g.Ra]=1,Qg[T.g.wb]=1,Qg[T.g.Oc]=1,Qg[T.g.af]=1,Qg[T.g.ib]=1,Qg[T.g.bc]=1,Qg[T.g.Qc]=1,
Qg[T.g.fa]=1,Qg[T.g.bf]=1,Qg[T.g.cc]=1,Qg[T.g.de]=1,Qg[T.g.ee]=1,Qg[T.g.fe]=1,Qg[T.g.hf]=1,Qg[T.g.kb]=1,Qg[T.g.Tc]=1,Qg[T.g.je]=1,Qg[T.g.kf]=1,Qg[T.g.me]=1,Qg[T.g.ya]=1,Qg[T.g.nf]=1,Qg[T.g.ne]=1,Qg[T.g.Mb]=1,Qg[T.g.La]=1,Qg[T.g.Ob]=1,Qg[T.g.Xc]=1,Qg[T.g.pf]=1,Qg[T.g.Yc]=1,Qg[T.g.za]=1,Qg[T.g.Zc]=1,Qg[T.g.zf]=1,Qg[T.g.Ma]=1,Qg[T.g.ed]=1,Qg));Object.freeze([T.g.Ta,T.g.Ua,T.g.kc,T.g.Sa,T.g.nh,T.g.Aa,T.g.ff,T.g.aj]);
var Sg={},Tg=Object.freeze((Sg[T.g.Pi]=1,Sg[T.g.Qi]=1,Sg[T.g.Ri]=1,Sg[T.g.Si]=1,Sg[T.g.Ti]=1,Sg[T.g.Ui]=1,Sg[T.g.Vi]=1,Sg[T.g.Wi]=1,Sg[T.g.Xi]=1,Sg[T.g.Xe]=1,Sg)),Ug={},Vg=Object.freeze((Ug[T.g.Kg]=1,Ug[T.g.Lg]=1,Ug[T.g.Gc]=1,Ug[T.g.Hc]=1,Ug[T.g.Mg]=1,Ug[T.g.Yb]=1,Ug[T.g.Ic]=1,Ug[T.g.Gb]=1,Ug[T.g.Zb]=1,Ug[T.g.Hb]=1,Ug[T.g.Ha]=1,Ug[T.g.Jc]=1,Ug[T.g.Ia]=1,Ug[T.g.Ng]=1,Ug)),Wg=Object.freeze([T.g.da,T.g.Ib,T.g.bc]),Xg=Object.freeze([].concat(Wg)),Yg=Object.freeze([T.g.Ra,T.g.ee,T.g.Xc,T.g.pf,T.g.be]),
Zg=Object.freeze([].concat(Yg)),$g={},ah=($g[T.g.K]="1",$g[T.g.W]="2",$g),bh={},ch=Object.freeze((bh[T.g.da]=1,bh[T.g.Nd]=1,bh[T.g.Fa]=1,bh[T.g.Jb]=1,bh[T.g.Ze]=1,bh[T.g.Pd]=1,bh[T.g.Qd]=1,bh[T.g.Rd]=1,bh[T.g.ja]=1,bh[T.g.Sd]=1,bh[T.g.Ka]=1,bh[T.g.xa]=1,bh[T.g.vb]=1,bh[T.g.Ra]=1,bh[T.g.wb]=1,bh[T.g.ib]=1,bh[T.g.sa]=1,bh[T.g.Zd]=1,bh[T.g.fa]=1,bh[T.g.dj]=1,bh[T.g.Sc]=1,bh[T.g.ce]=1,bh[T.g.ff]=1,bh[T.g.fe]=1,bh[T.g.me]=1,bh[T.g.Sa]=1,bh[T.g.Uc]=1,bh[T.g.Ta]=1,bh[T.g.Ua]=1,bh[T.g.ih]=1,bh[T.g.jh]=1,
bh[T.g.kh]=1,bh[T.g.lh]=1,bh[T.g.Mb]=1,bh[T.g.La]=1,bh[T.g.Ob]=1,bh[T.g.Yc]=1,bh[T.g.Va]=1,bh[T.g.za]=1,bh[T.g.Zc]=1,bh[T.g.zb]=1,bh[T.g.va]=1,bh[T.g.Aa]=1,bh[T.g.qa]=1,bh));Object.freeze(T.g);var dh={},eh=z.google_tag_manager=z.google_tag_manager||{},fh=Math.random();dh.oc="3260";dh.dd=Number("0")||0;dh.ka="dataLayer";dh.Ni="ChAIgIqInwYQ66fC75+Zl6J6EiQAyq99fp7d5OelZ/5jF2NcK4PHwNut62gYO05j0SQZAzT8VX4aAmX8";var gh={__cl:!0,__ecl:!0,__ehl:!0,__evl:!0,__fal:!0,__fil:!0,__fsl:!0,__hl:!0,__jel:!0,__lcl:!0,__sdl:!0,__tl:!0,__ytl:!0},hh={__paused:!0,__tg:!0},ih;for(ih in gh)gh.hasOwnProperty(ih)&&(hh[ih]=!0);var jh=Qa(""),kh,lh=!1;
kh=lh;var mh,nh=!1;mh=nh;var oh,ph=!1;oh=ph;var qh,rh=!1;qh=rh;dh.Md="www.googletagmanager.com";
var sh=""+dh.Md+(kh?"/gtag/js":"/gtm.js"),th=null,uh=null,vh={},wh={},xh={},yh=function(){var a=eh.sequence||1;eh.sequence=a+1;return a};dh.Mi="";var zh="";dh.we=zh;var Ah=new Ma,Bh={},Ch={},Fh={name:dh.ka,set:function(a,b){K(cb(a,b),Bh);Dh()},get:function(a){return Eh(a,2)},reset:function(){Ah=new Ma;Bh={};Dh()}},Eh=function(a,b){return 2!=b?Ah.get(a):Nh(a)},Nh=function(a,b){var c=a.split(".");b=b||[];for(var d=Bh,e=0;e<c.length;e++){if(null===d)return!1;if(void 0===d)break;d=d[c[e]];if(-1!==b.indexOf(d))return}return d},Oh=function(a,b){Ch.hasOwnProperty(a)||(Ah.set(a,b),K(cb(a,b),Bh),Dh())},Ph=function(){for(var a=["gtm.allowlist","gtm.blocklist","gtm.whitelist",
"gtm.blacklist","tagTypeBlacklist"],b=0;b<a.length;b++){var c=a[b],d=Eh(c,1);if(Ia(d)||Fc(d))d=K(d);Ch[c]=d}},Dh=function(a){m(Ch,function(b,c){Ah.set(b,c);K(cb(b),Bh);K(cb(b,c),Bh);a&&delete Ch[b]})},Qh=function(a,b){var c,d=1!==(void 0===b?2:b)?Nh(a):Ah.get(a);"array"===Dc(d)||"object"===Dc(d)?c=K(d):c=d;return c};var Rh,Sh=!1;function Th(){Sh=!0;Rh=Rh||{}}var Uh=function(a){Sh||Th();return Rh[a]};var Vh=function(){var a=z.screen;return{width:a?a.width:0,height:a?a.height:0}},Wh=function(a){if(I.hidden)return!0;var b=a.getBoundingClientRect();if(b.top==b.bottom||b.left==b.right||!z.getComputedStyle)return!0;var c=z.getComputedStyle(a,null);if("hidden"===c.visibility)return!0;for(var d=a,e=c;d;){if("none"===e.display)return!0;var f=e.opacity,g=e.filter;if(g){var h=g.indexOf("opacity(");0<=h&&(g=g.substring(h+8,g.indexOf(")",h)),"%"==g.charAt(g.length-1)&&(g=g.substring(0,g.length-1)),f=Math.min(g,
f))}if(void 0!==f&&0>=f)return!0;(d=d.parentElement)&&(e=z.getComputedStyle(d,null))}return!1};var ei=/:[0-9]+$/,fi=/^\d+\.fls\.doubleclick\.net$/,gi=function(a,b,c,d){for(var e=[],f=a.split("&"),g=0;g<f.length;g++){var h=f[g].split("=");if(decodeURIComponent(h[0]).replace(/\+/g," ")===b){var l=h.slice(1).join("=");if(!c)return d?l:decodeURIComponent(l).replace(/\+/g," ");e.push(d?l:decodeURIComponent(l).replace(/\+/g," "))}}return c?e:void 0},ji=function(a,b,c,d,e){b&&(b=String(b).toLowerCase());if("protocol"===b||"port"===b)a.protocol=hi(a.protocol)||hi(z.location.protocol);"port"===b?a.port=
String(Number(a.hostname?a.port:z.location.port)||("http"===a.protocol?80:"https"===a.protocol?443:"")):"host"===b&&(a.hostname=(a.hostname||z.location.hostname).replace(ei,"").toLowerCase());return ii(a,b,c,d,e)},ii=function(a,b,c,d,e){var f,g=hi(a.protocol);b&&(b=String(b).toLowerCase());switch(b){case "url_no_fragment":f=ki(a);break;case "protocol":f=g;break;case "host":f=a.hostname.replace(ei,"").toLowerCase();if(c){var h=/^www\d*\./.exec(f);h&&h[0]&&(f=f.substr(h[0].length))}break;case "port":f=
String(Number(a.port)||("http"===g?80:"https"===g?443:""));break;case "path":a.pathname||a.hostname||wb("TAGGING",1);f="/"===a.pathname.substr(0,1)?a.pathname:"/"+a.pathname;var l=f.split("/");0<=(d||[]).indexOf(l[l.length-1])&&(l[l.length-1]="");f=l.join("/");break;case "query":f=a.search.replace("?","");e&&(f=gi(f,e,!1));break;case "extension":var n=a.pathname.split(".");f=1<n.length?n[n.length-1]:"";f=f.split("/")[0];break;case "fragment":f=a.hash.replace("#","");break;default:f=a&&a.href}return f},
hi=function(a){return a?a.replace(":","").toLowerCase():""},ki=function(a){var b="";if(a&&a.href){var c=a.href.indexOf("#");b=0>c?a.href:a.href.substr(0,c)}return b},li=function(a){var b=I.createElement("a");a&&(b.href=a);var c=b.pathname;"/"!==c[0]&&(a||wb("TAGGING",1),c="/"+c);var d=b.hostname.replace(ei,"");return{href:b.href,protocol:b.protocol,host:b.host,hostname:d,pathname:c,search:b.search,hash:b.hash,port:b.port}},mi=function(a){function b(n){var p=n.split("=")[0];return 0>d.indexOf(p)?n:
p+"=0"}function c(n){return n.split("&").map(b).filter(function(p){return void 0!==p}).join("&")}var d="gclid dclid gbraid wbraid gclaw gcldc gclha gclgf gclgb _gl".split(" "),e=li(a),f=a.split(/[?#]/)[0],g=e.search,h=e.hash;"?"===g[0]&&(g=g.substring(1));"#"===h[0]&&(h=h.substring(1));g=c(g);h=c(h);""!==g&&(g="?"+g);""!==h&&(h="#"+h);var l=""+f+g+h;"/"===l[l.length-1]&&(l=l.substring(0,l.length-1));return l},ni=function(a){var b=li(z.location.href),c=ji(b,"host",!1);if(c&&c.match(fi)){var d=ji(b,
"path").split(a+"=");if(1<d.length)return d[1].split(";")[0].split("?")[0]}};var oi={};var Mi={Mf:"US",ri:"US-PA"};var Ni=new function(a,b){this.h=a;this.defaultValue=void 0===b?!1:b}(1933);var Oi=function(a){Oi[" "](a);return a};Oi[" "]=function(){};var Qi=function(){var a=Pi,b="Xf";if(a.Xf&&a.hasOwnProperty(b))return a.Xf;var c=new a;return a.Xf=c};var Pi=function(){var a={};this.h=function(){var b=Ni.h,c=Ni.defaultValue;return null!=a[b]?a[b]:c};this.B=function(){a[Ni.h]=!0}};var Ri=[];function Si(){var a=Yb("google_tag_data",{});a.ics||(a.ics={entries:{},set:Ti,update:Ui,addListener:Vi,notifyListeners:Wi,active:!1,usedDefault:!1,usedUpdate:!1,accessedDefault:!1,accessedAny:!1,wasSetLate:!1});return a.ics}
function Ti(a,b,c,d,e,f){var g=Si();g.usedDefault||!g.accessedDefault&&!g.accessedAny||(g.wasSetLate=!0);g.active=!0;g.usedDefault=!0;if(void 0!=b){var h=g.entries,l=h[a]||{},n=l.region,p=c&&k(c)?c.toUpperCase():void 0;d=d.toUpperCase();e=e.toUpperCase();if(""===d||p===e||(p===d?n!==e:!p&&!n)){var q=!!(f&&0<f&&void 0===l.update),r={region:p,initial:"granted"===b,update:l.update,quiet:q};if(""!==d||!1!==l.initial)h[a]=r;q&&z.setTimeout(function(){h[a]===r&&r.quiet&&(r.quiet=!1,Xi(a),Wi(),wb("TAGGING",
2))},f)}}}function Ui(a,b){var c=Si();c.usedDefault||c.usedUpdate||!c.accessedAny||(c.wasSetLate=!0);c.active=!0;c.usedUpdate=!0;if(void 0!=b){var d=Yi(c,a),e=c.entries,f=e[a]=e[a]||{};f.update="granted"===b;var g=Yi(c,a);f.quiet?(f.quiet=!1,Xi(a)):g!==d&&Xi(a)}}function Vi(a,b){Ri.push({Lf:a,dk:b})}function Xi(a){for(var b=0;b<Ri.length;++b){var c=Ri[b];Ia(c.Lf)&&-1!==c.Lf.indexOf(a)&&(c.mi=!0)}}
function Wi(a,b){for(var c=0;c<Ri.length;++c){var d=Ri[c];if(d.mi){d.mi=!1;try{d.dk({consentEventId:a,consentPriorityId:b})}catch(e){}}}}function Yi(a,b){var c=a.entries[b]||{};return void 0!==c.update?c.update:c.initial}
var Zi=function(a){var b=Si();b.accessedAny=!0;return Yi(b,a)},$i=function(a){var b=Si();b.accessedDefault=!0;return(b.entries[a]||{}).initial},aj=function(a){var b=Si();b.accessedAny=!0;return!(b.entries[a]||{}).quiet},bj=function(){if(!Qi().h())return!1;var a=Si();a.accessedAny=!0;return a.active},cj=function(){var a=Si();a.accessedDefault=!0;return a.usedDefault},dj=function(a,b){Si().addListener(a,b)},ej=function(a,b){Si().notifyListeners(a,b)},fj=function(a,b){function c(){for(var e=0;e<b.length;e++)if(!aj(b[e]))return!0;
return!1}if(c()){var d=!1;dj(b,function(e){d||c()||(d=!0,a(e))})}else a({})},gj=function(a,b){function c(){for(var f=[],g=0;g<d.length;g++){var h=d[g];!1===Zi(h)||e[h]||(f.push(h),e[h]=!0)}return f}var d=k(b)?[b]:b,e={};c().length!==d.length&&dj(d,function(f){var g=c();0<g.length&&(f.Lf=g,a(f))})};function hj(){}function ij(){};function jj(a){for(var b=[],c=0;c<kj.length;c++){var d=a(kj[c]);b[c]=!0===d?"1":!1===d?"0":"-"}return b.join("")}
var kj=[T.g.K,T.g.W],lj=function(a){var b=a[T.g.Re];b&&S(40);var c=a[T.g.Se];c&&S(41);for(var d=Ia(b)?b:[b],e={Cc:0};e.Cc<d.length;e={Cc:e.Cc},++e.Cc)m(a,function(f){return function(g,h){if(g!==T.g.Re&&g!==T.g.Se){var l=d[f.Cc],n=Mi.Mf,p=Mi.ri;Si().set(g,h,l,n,p,c)}}}(e))},mj=function(a,b){m(a,function(c,d){Si().update(c,d)});ej(b.eventId,b.priorityId)},nj=function(a){var b=Zi(a);return void 0!=b?b:!0},oj=function(){return"G1"+jj(Zi)},pj=function(a,b){dj(a,b)},qj=function(a,b){gj(a,b)},rj=function(a,
b){fj(a,b)};var sj=function(a){var b=1,c,d,e;if(a)for(b=0,d=a.length-1;0<=d;d--)e=a.charCodeAt(d),b=(b<<6&268435455)+e+(e<<14),c=b&266338304,b=0!==c?b^c>>21:b;return b};var tj=function(a,b,c){for(var d=[],e=b.split(";"),f=0;f<e.length;f++){var g=e[f].split("="),h=g[0].replace(/^\s*|\s*$/g,"");if(h&&h==a){var l=g.slice(1).join("=").replace(/^\s*|\s*$/g,"");l&&c&&(l=decodeURIComponent(l));d.push(l)}}return d};var uj=function(a,b){var c=function(){};c.prototype=a.prototype;var d=new c;a.apply(d,Array.prototype.slice.call(arguments,1));return d},vj=function(a){var b=a;return function(){if(b){var c=b;b=null;c()}}};function wj(a){return"null"!==a.origin};var zj=function(a,b,c,d){return xj(d)?tj(a,String(b||yj()),c):[]},Cj=function(a,b,c,d,e){if(xj(e)){var f=Aj(a,d,e);if(1===f.length)return f[0].id;if(0!==f.length){f=Bj(f,function(g){return g.Ce},b);if(1===f.length)return f[0].id;f=Bj(f,function(g){return g.yd},c);return f[0]?f[0].id:void 0}}};function Dj(a,b,c,d){var e=yj(),f=window;wj(f)&&(f.document.cookie=a);var g=yj();return e!=g||void 0!=c&&0<=zj(b,g,!1,d).indexOf(c)}
var Hj=function(a,b,c,d){function e(w,y,x){if(null==x)return delete h[y],w;h[y]=x;return w+"; "+y+"="+x}function f(w,y){if(null==y)return delete h[y],w;h[y]=!0;return w+"; "+y}if(!xj(c.qb))return 2;var g;void 0==b?g=a+"=deleted; expires="+(new Date(0)).toUTCString():(c.encode&&(b=encodeURIComponent(b)),b=Ej(b),g=a+"="+b);var h={};g=e(g,"path",c.path);var l;c.expires instanceof Date?l=c.expires.toUTCString():null!=c.expires&&(l=""+c.expires);g=e(g,"expires",l);g=e(g,"max-age",c.Hk);g=e(g,"samesite",
c.Zk);c.bl&&(g=f(g,"secure"));var n=c.domain;if(n&&"auto"===n.toLowerCase()){for(var p=Fj(),q=void 0,r=!1,u=0;u<p.length;++u){var t="none"!==p[u]?p[u]:void 0,v=e(g,"domain",t);v=f(v,c.flags);try{d&&d(a,h)}catch(w){q=w;continue}r=!0;if(!Gj(t,c.path)&&Dj(v,a,b,c.qb))return 0}if(q&&!r)throw q;return 1}n&&"none"!==n.toLowerCase()&&(g=e(g,"domain",n));g=f(g,c.flags);d&&d(a,h);return Gj(n,c.path)?1:Dj(g,a,b,c.qb)?0:1},Ij=function(a,b,c){null==c.path&&(c.path="/");c.domain||(c.domain="auto");return Hj(a,
b,c)};function Bj(a,b,c){for(var d=[],e=[],f,g=0;g<a.length;g++){var h=a[g],l=b(h);l===c?d.push(h):void 0===f||l<f?(e=[h],f=l):l===f&&e.push(h)}return 0<d.length?d:e}function Aj(a,b,c){for(var d=[],e=zj(a,void 0,void 0,c),f=0;f<e.length;f++){var g=e[f].split("."),h=g.shift();if(!b||-1!==b.indexOf(h)){var l=g.shift();l&&(l=l.split("-"),d.push({id:g.join("."),Ce:1*l[0]||1,yd:1*l[1]||1}))}}return d}
var Ej=function(a){a&&1200<a.length&&(a=a.substring(0,1200));return a},Jj=/^(www\.)?google(\.com?)?(\.[a-z]{2})?$/,Kj=/(^|\.)doubleclick\.net$/i,Gj=function(a,b){return Kj.test(window.document.location.hostname)||"/"===b&&Jj.test(a)},yj=function(){return wj(window)?window.document.cookie:""},Fj=function(){var a=[],b=window.document.location.hostname.split(".");if(4===b.length){var c=b[b.length-1];if(parseInt(c,10).toString()===c)return["none"]}for(var d=b.length-2;0<=d;d--)a.push(b.slice(d).join("."));
var e=window.document.location.hostname;Kj.test(e)||Jj.test(e)||a.push("none");return a},xj=function(a){if(!Qi().h()||!a||!bj())return!0;if(!aj(a))return!1;var b=Zi(a);return null==b?!0:!!b};var Lj=function(a){var b=Math.round(2147483647*Math.random());return a?String(b^sj(a)&2147483647):String(b)},Mj=function(a){return[Lj(a),Math.round(Ua()/1E3)].join(".")},Pj=function(a,b,c,d,e){var f=Nj(b);return Cj(a,f,Oj(c),d,e)},Qj=function(a,b,c,d){var e=""+Nj(c),f=Oj(d);1<f&&(e+="-"+f);return[b,e,a].join(".")},Nj=function(a){if(!a)return 1;a=0===a.indexOf(".")?a.substr(1):a;return a.split(".").length},Oj=function(a){if(!a||"/"===a)return 1;"/"!==a[0]&&(a="/"+a);"/"!==a[a.length-1]&&(a+="/");return a.split("/").length-
1};function Rj(a,b,c,d){var e,f=Number(null!=a.Db?a.Db:void 0);0!==f&&(e=new Date((b||Ua())+1E3*(f||7776E3)));return{path:a.path,domain:a.domain,flags:a.flags,encode:!!c,expires:e,qb:d}};var Sj;var Wj=function(){var a=Tj,b=Uj,c=Vj(),d=function(g){a(g.target||g.srcElement||{})},e=function(g){b(g.target||g.srcElement||{})};if(!c.init){gc(I,"mousedown",d);gc(I,"keyup",d);gc(I,"submit",e);var f=HTMLFormElement.prototype.submit;HTMLFormElement.prototype.submit=function(){b(this);f.call(this)};c.init=!0}},Xj=function(a,b,c,d,e){var f={callback:a,domains:b,fragment:2===c,placement:c,forms:d,sameHost:e};Vj().decorators.push(f)},Yj=function(a,b,c){for(var d=Vj().decorators,e={},f=0;f<d.length;++f){var g=
d[f],h;if(h=!c||g.forms)a:{var l=g.domains,n=a,p=!!g.sameHost;if(l&&(p||n!==I.location.hostname))for(var q=0;q<l.length;q++)if(l[q]instanceof RegExp){if(l[q].test(n)){h=!0;break a}}else if(0<=n.indexOf(l[q])||p&&0<=l[q].indexOf(n)){h=!0;break a}h=!1}if(h){var r=g.placement;void 0==r&&(r=g.fragment?2:1);r===b&&Ya(e,g.callback())}}return e};function Vj(){var a=Yb("google_tag_data",{}),b=a.gl;b&&b.decorators||(b={decorators:[]},a.gl=b);return b};var Zj=/(.*?)\*(.*?)\*(.*)/,ak=/^https?:\/\/([^\/]*?)\.?cdn\.ampproject\.org\/?(.*)/,bk=/^(?:www\.|m\.|amp\.)+/,ck=/([^?#]+)(\?[^#]*)?(#.*)?/;function dk(a){return new RegExp("(.*?)(^|&)"+a+"=([^&]*)&?(.*)")}var fk=function(a){var b=[],c;for(c in a)if(a.hasOwnProperty(c)){var d=a[c];void 0!==d&&d===d&&null!==d&&"[object Object]"!==d.toString()&&(b.push(c),b.push(tb(String(d))))}var e=b.join("*");return["1",ek(e),e].join("*")};
function ek(a,b){var c=[Wb.userAgent,(new Date).getTimezoneOffset(),Wb.userLanguage||Wb.language,Math.floor(Ua()/60/1E3)-(void 0===b?0:b),a].join("*"),d;if(!(d=Sj)){for(var e=Array(256),f=0;256>f;f++){for(var g=f,h=0;8>h;h++)g=g&1?g>>>1^3988292384:g>>>1;e[f]=g}d=e}Sj=d;for(var l=4294967295,n=0;n<c.length;n++)l=l>>>8^Sj[(l^c.charCodeAt(n))&255];return((l^-1)>>>0).toString(36)}
function gk(){return function(a){var b=li(z.location.href),c=b.search.replace("?",""),d=gi(c,"_gl",!1,!0)||"";a.query=hk(d)||{};var e=ji(b,"fragment").match(dk("_gl"));a.fragment=hk(e&&e[3]||"")||{}}}function ik(a,b){var c=dk(a).exec(b),d=b;if(c){var e=c[2],f=c[4];d=c[1];f&&(d=d+e+f)}return d}
var jk=function(a,b){b||(b="_gl");var c=ck.exec(a);if(!c)return"";var d=c[1],e=ik(b,(c[2]||"").slice(1)),f=ik(b,(c[3]||"").slice(1));e.length&&(e="?"+e);f.length&&(f="#"+f);return""+d+e+f},kk=function(a){var b=gk(),c=Vj();c.data||(c.data={query:{},fragment:{}},b(c.data));var d={},e=c.data;e&&(Ya(d,e.query),a&&Ya(d,e.fragment));return d},hk=function(a){try{var b=lk(a,3);if(void 0!==b){for(var c={},d=b?b.split("*"):[],e=0;e+1<d.length;e+=2){var f=d[e],g=ub(d[e+1]);c[f]=g}wb("TAGGING",6);return c}}catch(h){wb("TAGGING",
8)}};function lk(a,b){if(a){var c;a:{for(var d=a,e=0;3>e;++e){var f=Zj.exec(d);if(f){c=f;break a}d=decodeURIComponent(d)}c=void 0}var g=c;if(g&&"1"===g[1]){var h=g[3],l;a:{for(var n=g[2],p=0;p<b;++p)if(n===ek(h,p)){l=!0;break a}l=!1}if(l)return h;wb("TAGGING",7)}}}
function mk(a,b,c,d){function e(p){p=ik(a,p);var q=p.charAt(p.length-1);p&&"&"!==q&&(p+="&");return p+n}d=void 0===d?!1:d;var f=ck.exec(c);if(!f)return"";var g=f[1],h=f[2]||"",l=f[3]||"",n=a+"="+b;d?l="#"+e(l.substring(1)):h="?"+e(h.substring(1));return""+g+h+l}
function nk(a,b){var c="FORM"===(a.tagName||"").toUpperCase(),d=Yj(b,1,c),e=Yj(b,2,c),f=Yj(b,3,c);if(Za(d)){var g=fk(d);c?ok("_gl",g,a):pk("_gl",g,a,!1)}if(!c&&Za(e)){var h=fk(e);pk("_gl",h,a,!0)}for(var l in f)if(f.hasOwnProperty(l))a:{var n=l,p=f[l],q=a;if(q.tagName){if("a"===q.tagName.toLowerCase()){pk(n,p,q);break a}if("form"===q.tagName.toLowerCase()){ok(n,p,q);break a}}"string"==typeof q&&mk(n,p,q)}}
function pk(a,b,c,d){if(c.href){var e=mk(a,b,c.href,void 0===d?!1:d);Gb.test(e)&&(c.href=e)}}
function ok(a,b,c){if(c&&c.action){var d=(c.method||"").toLowerCase();if("get"===d){for(var e=c.childNodes||[],f=!1,g=0;g<e.length;g++){var h=e[g];if(h.name===a){h.setAttribute("value",b);f=!0;break}}if(!f){var l=I.createElement("input");l.setAttribute("type","hidden");l.setAttribute("name",a);l.setAttribute("value",b);c.appendChild(l)}}else if("post"===d){var n=mk(a,b,c.action);Gb.test(n)&&(c.action=n)}}}
function Tj(a){try{var b;a:{for(var c=a,d=100;c&&0<d;){if(c.href&&c.nodeName.match(/^a(?:rea)?$/i)){b=c;break a}c=c.parentNode;d--}b=null}var e=b;if(e){var f=e.protocol;"http:"!==f&&"https:"!==f||nk(e,e.hostname)}}catch(g){}}function Uj(a){try{if(a.action){var b=ji(li(a.action),"host");nk(a,b)}}catch(c){}}
var qk=function(a,b,c,d){Wj();Xj(a,b,"fragment"===c?2:1,!!d,!1)},rk=function(a,b){Wj();Xj(a,[ii(z.location,"host",!0)],b,!0,!0)},sk=function(){var a=I.location.hostname,b=ak.exec(I.referrer);if(!b)return!1;var c=b[2],d=b[1],e="";if(c){var f=c.split("/"),g=f[1];e="s"===g?decodeURIComponent(f[2]):decodeURIComponent(g)}else if(d){if(0===d.indexOf("xn--"))return!1;e=d.replace(/-/g,".").replace(/\.\./g,"-")}var h=a.replace(bk,""),l=e.replace(bk,""),n;if(!(n=h===l)){var p="."+l;n=h.substring(h.length-p.length,
h.length)===p}return n},tk=function(a,b){return!1===a?!1:a||b||sk()};var uk={},vk=function(a){return void 0==uk[a]?!1:uk[a]};var wk=["1"],xk={},yk={},Dk=function(a,b){b=void 0===b?!0:b;var c=zk(a.prefix);if(!xk[c])if(Ak(c,a.path,a.domain)){if(vk("enable_auid_cross_domain")){var d=yk[zk(a.prefix)];Bk(a,d?d.id:void 0,d?d.fg:void 0)}}else{if(vk("enable_auid_fl_iframe")){var e=ni("auiddc");if(e){wb("TAGGING",17);xk[c]=e;return}}if(b){var f=zk(a.prefix),g=Mj();if(0===Ck(f,g,a)){var h=Yb("google_tag_data",{});h._gcl_au||(h._gcl_au=g)}Ak(c,a.path,a.domain)}}};
function Bk(a,b,c){var d=zk(a.prefix),e=xk[d];if(e){var f=e.split(".");if(2===f.length){var g=Number(f[1])||0;if(g){var h=e;b&&(h=e+"."+b+"."+(c?c:Math.floor(Ua()/1E3)));Ck(d,h,a,1E3*g)}}}}function Ck(a,b,c,d){var e=Qj(b,"1",c.domain,c.path),f=Rj(c,d);f.qb="ad_storage";return Ij(a,e,f)}function Ak(a,b,c){var d=Pj(a,b,c,wk,"ad_storage");if(!d)return!1;Ek(a,d);return!0}
function Ek(a,b){var c=b.split(".");5===c.length?(xk[a]=c.slice(0,2).join("."),yk[a]={id:c.slice(2,4).join("."),fg:Number(c[4])||0}):3===c.length?yk[a]={id:c.slice(0,2).join("."),fg:Number(c[2])||0}:xk[a]=b}function zk(a){return(a||"_gcl")+"_au"}function Fk(a){bj()||a();fj(function(){Zi("ad_storage")&&a();gj(a,"ad_storage")},["ad_storage"])}
function Gk(a){var b=kk(!0),c=zk(a.prefix);Fk(function(){var d=b[c];if(d){Ek(c,d);var e=1E3*Number(xk[c].split(".")[1]);if(e){wb("TAGGING",16);var f=Rj(a,e);f.qb="ad_storage";var g=Qj(d,"1",a.domain,a.path);Ij(c,g,f)}}})}function Hk(a,b,c,d){d=d||{};var e=function(){var f=zk(d.prefix),g={},h=Pj(f,d.path,d.domain,wk,"ad_storage");if(!h)return g;g[f]=h;return g};Fk(function(){qk(e,a,b,c)})};var Ik=[];Ik[7]=!0;Ik[9]=!0;Ik[27]=!0;
Ik[11]=!0;Ik[13]=!0;Ik[15]=!0;
Ik[25]=!0;
Ik[36]=!0;
Ik[38]=!0;Ik[43]=!0;Ik[45]=!0;
a:{for(var Jk,Kk,Lk=0;Jk===Kk;)if(Jk=Math.floor(2*Math.random()),Kk=Math.floor(2*Math.random()),Lk++,20<Lk)break a;Jk?Ik[46]=!0:Ik[47]=!0}Ik[52]=!0;
Ik[57]=!0;Ik[60]=!0;
Ik[61]=!0;Ik[65]=!0;

Ik[68]=!0;Ik[69]=!0;
Ik[72]=!0;var V=function(a){return!!Ik[a]};var Mk=function(){eh.dedupe_gclid||(eh.dedupe_gclid=""+Mj());return eh.dedupe_gclid};var Nk=function(){var a=!1;return a};var L={H:"GTM-MG4JKWC",fb:"96396213"},Ok={ki:"GTM-MG4JKWC",li:"GTM-MG4JKWC"};L.Df=Qa("");
var Pk=function(){return Ok.ki?Ok.ki.split("|"):[L.H]},Qk=function(){return Ok.li?Ok.li.split("|"):[]},Rk=function(){this.container={};this.destination={};this.canonical={}},Tk=function(){for(var a=Sk(),b=Pk(),c=0;c<b.length;c++){var d=a.container[b[c]];!d||Ga(d)?a.container[b[c]]={state:2}:d.state=2}for(var e=Qk(),f=0;f<e.length;f++){var g=a.destination[e[f]];g&&0===g.state&&S(93);g?g.state=2:a.destination[e[f]]={state:2}}a.canonical[L.fb]=2},Uk=function(a){return!!Sk().container[a]},Vk=function(){var a=
Sk().container,b;for(b in a)if(a.hasOwnProperty(b)){var c=a[b];if(Ga(c)){if(1===c)return!0}else if(1===c.state)return!0}return!1},Wk=function(){var a={};m(Sk().destination,function(b,c){0===c.state&&(a[b]=c)});return a};function Sk(){var a=eh.tidr;a||(a=new Rk,eh.tidr=a);return a}var Xk={"":"n",UA:"u",AW:"a",DC:"d",G:"e",GF:"f",GT:"t",HA:"h",MC:"m",GTM:"g",OPT:"o"},Yk={UA:1,AW:2,DC:3,G:4,GF:5,GT:12,GTM:14,HA:6,MC:7},Zk=function(a){var b=L.H.split("-"),c=b[0].toUpperCase();if(V(45)){var d={};d.Vj=L.H;d.Wk=dh.dd;d.Yk=dh.oc;d.Fk=L.Df?2:1;kh?(d.Me=Yk[c],d.Me||(d.Me=0)):d.Me=qh?13:10;oh?d.hg=1:Nk()?d.hg=2:d.hg=3;var e;var f=d.Me,g=d.hg;void 0===f?e="":(g||(g=0),e=""+Ff(1,1)+"0123456789abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ-_"[f<<2|g]);var h=d.Fl,l=4+e+(h?""+Ff(2,
1)+"0123456789abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ-_"[h]:""),n,p=d.Yk;n=p&&Ef.test(p)?""+Ff(3,2)+p:"";var q,r=d.Wk;q=r?""+Ff(4,1)+"0123456789abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ-_"[r]:"";var u;var t=d.Vj;if(t&&a){var v=t.split("-"),w=v[0].toUpperCase();if("GTM"!==w&&"OPT"!==w)u="";else{var y=v[1];u=""+Ff(5,3)+"0123456789abcdefghijklmnopqrstuvwxyzABCDEFGHIJKLMNOPQRSTUVWXYZ-_"[1+y.length]+(d.Fk||0)+y}}else u="";return l+n+q+u}var x=Xk[c]||"i",A=a&&"GTM"===c?b[1]:"OPT"===
c?b[1]:"",B="w";kh&&(B=Nk()?"s":"o");mh?("w"===B&&(B="x"),"o"===B&&(B="q")):oh?("w"===B&&(B="y"),"o"===B&&(B="r")):qh&&(B="z");return"2"+B+x+(4===dh.oc.length?dh.oc.slice(1):dh.oc)+A};function $k(a,b){if(""===a)return b;var c=Number(a);return isNaN(c)?b:c};var al=function(a,b,c){a.addEventListener&&a.addEventListener(b,c,!1)};function bl(){return Ib("iPhone")&&!Ib("iPod")&&!Ib("iPad")}function cl(){bl()||Ib("iPad")||Ib("iPod")};Ib("Opera");Ib("Trident")||Ib("MSIE");Ib("Edge");!Ib("Gecko")||-1!=Hb().toLowerCase().indexOf("webkit")&&!Ib("Edge")||Ib("Trident")||Ib("MSIE")||Ib("Edge");-1!=Hb().toLowerCase().indexOf("webkit")&&!Ib("Edge")&&Ib("Mobile");Ib("Macintosh");Ib("Windows");Ib("Linux")||Ib("CrOS");var dl=qa.navigator||null;dl&&(dl.appVersion||"").indexOf("X11");Ib("Android");bl();Ib("iPad");Ib("iPod");cl();Hb().toLowerCase().indexOf("kaios");var el=function(a,b,c,d){for(var e=b,f=c.length;0<=(e=a.indexOf(c,e))&&e<d;){var g=a.charCodeAt(e-1);if(38==g||63==g){var h=a.charCodeAt(e+f);if(!h||61==h||38==h||35==h)return e}e+=f+1}return-1},fl=/#|$/,gl=function(a,b){var c=a.search(fl),d=el(a,0,b,c);if(0>d)return null;var e=a.indexOf("&",d);if(0>e||e>c)e=c;d+=b.length+1;return decodeURIComponent(a.slice(d,-1!==e?e:0).replace(/\+/g," "))},hl=/[?&]($|#)/,il=function(a,b,c){for(var d,e=a.search(fl),f=0,g,h=[];0<=(g=el(a,f,b,e));)h.push(a.substring(f,
g)),f=Math.min(a.indexOf("&",g)+1||e,e);h.push(a.slice(f));d=h.join("").replace(hl,"$1");var l,n=null!=c?"="+encodeURIComponent(String(c)):"";var p=b+n;if(p){var q,r=d.indexOf("#");0>r&&(r=d.length);var u=d.indexOf("?"),t;0>u||u>r?(u=r,t=""):t=d.substring(u+1,r);q=[d.slice(0,u),t,d.slice(r)];var v=q[1];q[1]=p?v?v+"&"+p:p:v;l=q[0]+(q[1]?"?"+q[1]:"")+q[2]}else l=d;return l};var jl=function(a,b){if(a)for(var c in a)Object.prototype.hasOwnProperty.call(a,c)&&b(a[c],c,a)};function kl(a){if(!a||!I.head)return null;var b=ll("META");I.head.appendChild(b);b.httpEquiv="origin-trial";b.content=a;return b}
var Dl=function(){if(z.top==z)return 0;var a=z.location.ancestorOrigins;if(a)return a[a.length-1]==z.location.origin?1:2;var b;var c=z.top;try{var d;if(d=!!c&&null!=c.location.href)b:{try{Oi(c.foo);d=!0;break b}catch(e){}d=!1}b=d}catch(e){b=!1}return b?1:2},ll=function(a,b){b=void 0===b?document:b;return b.createElement(String(a).toLowerCase())};function El(a,b,c,d){d=void 0===d?!1:d;a.google_image_requests||(a.google_image_requests=[]);var e=ll("IMG",a.document);if(c){var f=function(){if(c){var g=a.google_image_requests,h=zb(g,e);0<=h&&Array.prototype.splice.call(g,h,1)}e.removeEventListener&&e.removeEventListener("load",f,!1);e.removeEventListener&&e.removeEventListener("error",f,!1)};al(e,"load",f);al(e,"error",f)}d&&(e.attributionsrc="");e.src=b;a.google_image_requests.push(e)}
var Gl=function(a){var b;b=void 0===b?!1:b;var c="https://pagead2.googlesyndication.com/pagead/gen_204?id=tcfe";jl(a,function(d,e){d&&(c+="&"+e+"="+encodeURIComponent(d))});Fl(c,b)},Fl=function(a,b){var c=window,d;b=void 0===b?!1:b;d=void 0===d?!1:d;if(c.fetch){var e={keepalive:!0,credentials:"include",redirect:"follow",method:"get",mode:"no-cors"};d&&(e.mode="cors",e.headers={"Attribution-Reporting-Eligible":"event-source"});c.fetch(a,e)}else El(c,a,void 0===b?!1:b,void 0===d?!1:d)};var Hl=function(){};var Il=function(a){void 0!==a.addtlConsent&&"string"!==typeof a.addtlConsent&&(a.addtlConsent=void 0);void 0!==a.gdprApplies&&"boolean"!==typeof a.gdprApplies&&(a.gdprApplies=void 0);return void 0!==a.tcString&&"string"!==typeof a.tcString||void 0!==a.listenerId&&"number"!==typeof a.listenerId?2:a.cmpStatus&&"error"!==a.cmpStatus?0:3},Jl=function(a,b){b=void 0===b?{}:b;this.B=a;this.h=null;this.N={};this.eb=0;var c;this.U=null!=(c=b.ql)?c:500;var d;this.F=null!=(d=b.Gl)?d:!1;this.D=null};pa(Jl,Hl);
Jl.prototype.addEventListener=function(a){var b=this,c={internalBlockOnErrors:this.F},d=vj(function(){return a(c)}),e=0;-1!==this.U&&(e=setTimeout(function(){c.tcString="tcunavailable";c.internalErrorState=1;d()},this.U));var f=function(g,h){clearTimeout(e);g?(c=g,c.internalErrorState=Il(c),c.internalBlockOnErrors=b.F,h&&0===c.internalErrorState||(c.tcString="tcunavailable",h||(c.internalErrorState=3))):(c.tcString="tcunavailable",c.internalErrorState=3);a(c)};try{Kl(this,"addEventListener",f)}catch(g){c.tcString=
"tcunavailable",c.internalErrorState=3,e&&(clearTimeout(e),e=0),d()}};Jl.prototype.removeEventListener=function(a){a&&a.listenerId&&Kl(this,"removeEventListener",null,a.listenerId)};
var Ml=function(a,b,c){var d;d=void 0===d?"755":d;var e;a:{if(a.publisher&&a.publisher.restrictions){var f=a.publisher.restrictions[b];if(void 0!==f){e=f[void 0===d?"755":d];break a}}e=void 0}var g=e;if(0===g)return!1;var h=c;2===c?(h=0,2===g&&(h=1)):3===c&&(h=1,1===g&&(h=0));var l;if(0===h)if(a.purpose&&a.vendor){var n=Ll(a.vendor.consents,void 0===d?"755":d);l=n&&"1"===b&&a.purposeOneTreatment&&"CH"===a.publisherCC?!0:n&&Ll(a.purpose.consents,b)}else l=!0;else l=1===h?a.purpose&&a.vendor?Ll(a.purpose.legitimateInterests,
b)&&Ll(a.vendor.legitimateInterests,void 0===d?"755":d):!0:!0;return l},Ll=function(a,b){return!(!a||!a[b])},Kl=function(a,b,c,d){c||(c=function(){});if("function"===typeof a.B.__tcfapi){var e=a.B.__tcfapi;e(b,2,c,d)}else if(Nl(a)){Ol(a);var f=++a.eb;a.N[f]=c;if(a.h){var g={};a.h.postMessage((g.__tcfapiCall={command:b,version:2,callId:f,parameter:d},g),"*")}}else c({},!1)},Nl=function(a){if(a.h)return a.h;var b;a:{for(var c=a.B,d=0;50>d;++d){var e;try{e=!(!c.frames||!c.frames.__tcfapiLocator)}catch(h){e=
!1}if(e){b=c;break a}var f;b:{try{var g=c.parent;if(g&&g!=c){f=g;break b}}catch(h){}f=null}if(!(c=f))break}b=null}a.h=b;return a.h},Ol=function(a){a.D||(a.D=function(b){try{var c;c=("string"===typeof b.data?JSON.parse(b.data):b.data).__tcfapiReturn;a.N[c.callId](c.returnValue,c.success)}catch(d){}},al(a.B,"message",a.D))},Pl=function(a){if(!1===a.gdprApplies)return!0;void 0===a.internalErrorState&&(a.internalErrorState=Il(a));return"error"===a.cmpStatus||0!==a.internalErrorState?a.internalBlockOnErrors?
(Gl({e:String(a.internalErrorState)}),!1):!0:"loaded"!==a.cmpStatus||"tcloaded"!==a.eventStatus&&"useractioncomplete"!==a.eventStatus?!1:!0};var Ql={1:0,3:0,4:0,7:3,9:3,10:3},Rl=$k('',500);function Sl(){var a=eh.tcf||{};return eh.tcf=a}
var Wl=function(){var a=Sl(),b=new Jl(z,{ql:-1});if(!0===z.gtag_enable_tcf_support&&!a.active&&("function"===typeof z.__tcfapi||"function"===typeof b.B.__tcfapi||null!=Nl(b))){a.active=!0;a.Ie={};Tl();a.tcString="tcunavailable";try{b.addEventListener(function(c){if(0!==c.internalErrorState)Ul(a),Vl(a);else{var d;a.gdprApplies=c.gdprApplies;if(!1===c.gdprApplies){var e={},f;for(f in Ql)Ql.hasOwnProperty(f)&&(e[f]=!0);d=e;b.removeEventListener(c)}else if("tcloaded"===c.eventStatus||"useractioncomplete"===
c.eventStatus||"cmpuishown"===c.eventStatus){var g={},h;for(h in Ql)if(Ql.hasOwnProperty(h))if("1"===h){var l,n=c,p=!0;p=void 0===p?!1:p;l=Pl(n)?!1===n.gdprApplies||"tcunavailable"===n.tcString||void 0===n.gdprApplies&&!p||"string"!==typeof n.tcString||!n.tcString.length?!0:Ml(n,"1",0):!1;g["1"]=l}else g[h]=Ml(c,h,Ql[h]);d=g}d&&(a.tcString=c.tcString||"tcempty",a.Ie=d,Vl(a))}})}catch(c){Ul(a),Vl(a)}}};function Ul(a){a.type="e";a.tcString="tcunavailable"}
function Tl(){var a={},b=(a.ad_storage="denied",a.wait_for_update=Rl,a);lj(b)}function Vl(a){var b={},c=(b.ad_storage=a.Ie["1"]?"granted":"denied",b);mj(c,{eventId:0},{gdprApplies:a?a.gdprApplies:void 0,tcString:Xl()})}var Xl=function(){var a=Sl();return a.active?a.tcString||"":""},Yl=function(){var a=Sl();return a.active&&void 0!==a.gdprApplies?a.gdprApplies?"1":"0":""},Zl=function(a){if(!Ql.hasOwnProperty(String(a)))return!0;var b=Sl();return b.active&&b.Ie?!!b.Ie[String(a)]:!0};var $l=function(a){var b=String(a[Zd.Wa]||"").replace(/_/g,"");0===b.indexOf("cvt")&&(b="cvt");return b};var am=["L","S","Y"],bm=["S","E"],cm={sampleRate:"0.005000",Hi:"",Gi:Number("5"),Fi:Number("")},dm=0<=I.location.search.indexOf("?gtm_latency=")||0<=I.location.search.indexOf("&gtm_latency="),em;
if(!(em=dm)){var fm=Math.random(),gm=cm.sampleRate;em=fm<gm}var hm=em,im="https://www.googletagmanager.com/a?id="+L.H+"&cv=5",jm={label:L.H+" Container",children:[{label:"Initialization",children:[]}]};function km(){return[im,"&v=3&t=t","&pid="+La(),"&rv="+dh.oc].join("")}var lm=km();function mm(){lm=km()}
var nm={},om="",pm="",qm="",rm="",sm=[],tm="",um={},vm=!1,wm={},xm={},ym={},zm="",Am=void 0,Bm={},Cm={},Dm=void 0,Em=5;0<cm.Gi&&(Em=cm.Gi);var Fm=function(a,b){for(var c=0,d=[],e=0;e<a;++e)d.push(0);return{xk:function(){return c<a?!1:Ua()-d[c%a]<b},Tk:function(){var f=c++%a;d[f]=Ua()}}}(Em,1E3),Gm=1E3,Hm="";
function Im(a){var b=Am;if(void 0===b)return"";var c=yb("GTM"),d=yb("TAGGING"),e=yb("HEALTH"),f=lm,g=nm[b]?"":"&es=1",h=Bm[b],l=Jm(b),n=Km(),p=om,q=pm,r=zm,u=Lm(a),t=qm,v=rm,w;return[f,g,h,l,c?"&u="+c:"",d?"&ut="+d:"",e?"&h="+e:"",n,p,q,r,u,t,v,w,tm?"&dl="+encodeURIComponent(tm):"",0<sm.length?"&tdp="+sm.join("."):"",dh.dd?
"&x="+dh.dd:"","&z=0"].join("")}function Nm(){Dm&&(z.clearTimeout(Dm),Dm=void 0);if(void 0!==Am&&(!nm[Am]||om||pm))if(Cm[Am]||Fm.xk()||0>=Gm--)S(1),Cm[Am]=!0;else{Fm.Tk();var a=Im(!0);fc(a);if(rm||tm&&0<sm.length){var b=a.replace("/a?","/td?");fc(b)}nm[Am]=!0;tm=rm=qm=zm=pm=om="";sm=[]}}function Om(){Dm||(Dm=z.setTimeout(Nm,500))}function Pm(a){return a.match(/^(gtm|gtag)\./)?encodeURIComponent(a):"*"}function Qm(){2022<=Im().length&&Nm()}
function Km(){return"&tc="+ye.filter(function(a){return a}).length}
var Sm=function(a,b){if(hm&&!Cm[a]&&Am!==a){Nm();Am=a;qm=om="";Bm[a]="&e="+Pm(b)+"&eid="+a;Om();}},Tm=function(a,b,c,d){if(hm&&b){var e=$l(b),f=c+e;if(!Cm[a]){a!==Am&&(Nm(),Am=a);om=om?om+"."+f:"&tr="+f;var g=b["function"];if(!g)throw Error("Error: No function name given for function call.");var h=(Ae[g]?"1":"2")+e;qm=qm?qm+"."+h:"&ti="+h;Om();Qm()}}},Um=function(a,b,c){if(hm&&a&&a[Zd.Bb]){var d=b+"."+a[Zd.Bb];
ym[d]=c;"html"==$l(a)&&Hm==d&&(om+=":"+Math.floor(c))}};
function Lm(a){}
function Jm(a){}
var an=function(a,b,c){if(hm&&void 0!==a&&!Cm[a]){a!==Am&&(Nm(),Am=a);var d=c+b;pm=pm?pm+"."+d:"&epr="+d;Om();Qm()}},bn=function(a,b,c){},Mm=void 0;var cn=function(a){for(var b=[],c=0,d=0;d<a.length;d++){var e=a.charCodeAt(d);128>e?b[c++]=e:(2048>e?b[c++]=e>>6|192:(55296==(e&64512)&&d+1<a.length&&56320==(a.charCodeAt(d+1)&64512)?(e=65536+((e&1023)<<10)+(a.charCodeAt(++d)&1023),b[c++]=e>>18|240,b[c++]=e>>12&63|128):b[c++]=e>>12|224,b[c++]=e>>6&63|128),b[c++]=e&63|128)}return b};Jb();bl()||Ib("iPod");Ib("iPad");!Ib("Android")||Kb()||Jb()||Ib("Opera")||Ib("Silk");Kb();!Ib("Safari")||Kb()||Ib("Coast")||Ib("Opera")||Ib("Edge")||Ib("Edg/")||Ib("OPR")||Jb()||Ib("Silk")||Ib("Android")||cl();var dn={},en=null,fn=function(a){for(var b=[],c=0,d=0;d<a.length;d++){var e=a.charCodeAt(d);255<e&&(b[c++]=e&255,e>>=8);b[c++]=e}var f=4;void 0===f&&(f=0);if(!en){en={};for(var g="ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz0123456789".split(""),h=["+/=","+/","-_=","-_.","-_"],l=0;5>l;l++){var n=g.concat(h[l].split(""));dn[l]=n;for(var p=0;p<n.length;p++){var q=n[p];void 0===en[q]&&(en[q]=p)}}}for(var r=dn[f],u=Array(Math.floor(b.length/3)),t=r[64]||"",v=0,w=0;v<b.length-2;v+=3){var y=b[v],
x=b[v+1],A=b[v+2],B=r[y>>2],C=r[(y&3)<<4|x>>4],D=r[(x&15)<<2|A>>6],H=r[A&63];u[w++]=""+B+C+D+H}var F=0,N=t;switch(b.length-v){case 2:F=b[v+1],N=r[(F&15)<<2]||t;case 1:var Q=b[v];u[w]=""+r[Q>>2]+r[(Q&3)<<4|F>>4]+N+t}return u.join("")};var gn="platform platformVersion architecture model uaFullVersion bitness fullVersionList wow64".split(" ");function hn(a){var b;return null!=(b=a.google_tag_data)?b:a.google_tag_data={}}function jn(){var a=z.google_tag_data,b;if(null!=a&&a.uach){var c=a.uach,d=Object.assign({},c);c.fullVersionList&&(d.fullVersionList=c.fullVersionList.slice(0));b=d}else b=null;return b}function kn(){var a,b;return null!=(b=null==(a=z.google_tag_data)?void 0:a.uach_promise)?b:null}
function ln(a){var b,c;return"function"===typeof(null==(b=a.navigator)?void 0:null==(c=b.userAgentData)?void 0:c.getHighEntropyValues)}function mn(){var a=z;if(!ln(a))return null;var b=hn(a);if(b.uach_promise)return b.uach_promise;var c=a.navigator.userAgentData.getHighEntropyValues(gn).then(function(d){null!=b.uach||(b.uach=d);return d});return b.uach_promise=c};var sn=function(a){for(var b=[],c=I.cookie.split(";"),d=new RegExp("^\\s*"+(a||"_gac")+"_(UA-\\d+-\\d+)=\\s*(.+?)\\s*$"),e=0;e<c.length;e++){var f=c[e].match(d);f&&b.push({yg:f[1],value:f[2],timestamp:Number(f[2].split(".")[1])||0})}b.sort(function(g,h){return h.timestamp-g.timestamp});return b};
function tn(a,b){var c=sn(a),d={};if(!c||!c.length)return d;for(var e=0;e<c.length;e++){var f=c[e].value.split(".");if(!("1"!==f[0]||b&&3>f.length||!b&&3!==f.length)&&Number(f[1])){d[c[e].yg]||(d[c[e].yg]=[]);var g={version:f[0],timestamp:1E3*Number(f[1]),ia:f[2]};b&&3<f.length&&(g.labels=f.slice(3));d[c[e].yg].push(g)}}return d};var un=/^\w+$/,vn=/^[\w-]+$/,wn={aw:"_aw",dc:"_dc",gf:"_gf",ha:"_ha",gp:"_gp",gb:"_gb"},xn=function(){if(!Qi().h()||!bj())return!0;var a=Zi("ad_storage");return null==a?!0:!!a},yn=function(a,b){aj("ad_storage")?xn()?a():gj(a,"ad_storage"):b?wb("TAGGING",3):fj(function(){yn(a,!0)},["ad_storage"])},An=function(a){return zn(a).map(function(b){return b.ia})},zn=function(a){var b=[];if(!wj(z)||!I.cookie)return b;var c=zj(a,I.cookie,void 0,"ad_storage");if(!c||0==c.length)return b;for(var d={},e=0;e<c.length;d=
{Hd:d.Hd},e++){var f=Bn(c[e]);if(null!=f){var g=f,h=g.version;d.Hd=g.ia;var l=g.timestamp,n=g.labels,p=Ka(b,function(q){return function(r){return r.ia===q.Hd}}(d));p?(p.timestamp=Math.max(p.timestamp,l),p.labels=Cn(p.labels,n||[])):b.push({version:h,ia:d.Hd,timestamp:l,labels:n})}}b.sort(function(q,r){return r.timestamp-q.timestamp});return Dn(b)};function Cn(a,b){for(var c={},d=[],e=0;e<a.length;e++)c[a[e]]=!0,d.push(a[e]);for(var f=0;f<b.length;f++)c[b[f]]||d.push(b[f]);return d}
function En(a){return a&&"string"==typeof a&&a.match(un)?a:"_gcl"}
var Gn=function(){var a=li(z.location.href),b=ji(a,"query",!1,void 0,"gclid"),c=ji(a,"query",!1,void 0,"gclsrc"),d=ji(a,"query",!1,void 0,"wbraid"),e=ji(a,"query",!1,void 0,"dclid");if(!b||!c||!d){var f=a.hash.replace("#","");b=b||gi(f,"gclid",!1);c=c||gi(f,"gclsrc",!1);d=d||gi(f,"wbraid",!1)}return Fn(b,c,e,d)},Fn=function(a,b,c,d){var e={},f=function(g,h){e[h]||(e[h]=[]);e[h].push(g)};e.gclid=a;e.gclsrc=b;e.dclid=c;void 0!==d&&vn.test(d)&&(e.gbraid=d,f(d,"gb"));if(void 0!==a&&a.match(vn))switch(b){case void 0:f(a,
"aw");break;case "aw.ds":f(a,"aw");f(a,"dc");break;case "ds":f(a,"dc");break;case "3p.ds":f(a,"dc");break;case "gf":f(a,"gf");break;case "ha":f(a,"ha")}c&&f(c,"dc");return e},In=function(a){var b=Gn();yn(function(){Hn(b,!1,a)})};
function Hn(a,b,c,d,e){function f(w,y){var x=Jn(w,g);x&&(Ij(x,y,h),l=!0)}c=c||{};e=e||[];var g=En(c.prefix);d=d||Ua();var h=Rj(c,d,!0);h.qb="ad_storage";var l=!1,n=Math.round(d/1E3),p=function(w){var y=["GCL",n,w];0<e.length&&y.push(e.join("."));return y.join(".")};a.aw&&f("aw",p(a.aw[0]));a.dc&&f("dc",p(a.dc[0]));a.gf&&f("gf",p(a.gf[0]));a.ha&&f("ha",p(a.ha[0]));a.gp&&f("gp",p(a.gp[0]));if(!l&&a.gb){var q=a.gb[0],r=Jn("gb",g),u=!1;if(!b)for(var t=zn(r),v=0;v<t.length;v++)t[v].ia===q&&t[v].labels&&
0<t[v].labels.length&&(u=!0);u||f("gb",p(q))}}
var Ln=function(a,b){var c=kk(!0);yn(function(){for(var d=En(b.prefix),e=0;e<a.length;++e){var f=a[e];if(void 0!==wn[f]){var g=Jn(f,d),h=c[g];if(h){var l=Math.min(Kn(h),Ua()),n;b:{var p=l;if(wj(z))for(var q=zj(g,I.cookie,void 0,"ad_storage"),r=0;r<q.length;++r)if(Kn(q[r])>p){n=!0;break b}n=!1}if(!n){var u=Rj(b,l,!0);u.qb="ad_storage";Ij(g,h,u)}}}}Hn(Fn(c.gclid,c.gclsrc),!1,b)})},Jn=function(a,b){var c=wn[a];if(void 0!==c)return b+c},Kn=function(a){return 0!==Mn(a.split(".")).length?1E3*(Number(a.split(".")[1])||
0):0};function Bn(a){var b=Mn(a.split("."));return 0===b.length?null:{version:b[0],ia:b[2],timestamp:1E3*(Number(b[1])||0),labels:b.slice(3)}}function Mn(a){return 3>a.length||"GCL"!==a[0]&&"1"!==a[0]||!/^\d+$/.test(a[1])||!vn.test(a[2])?[]:a}
var Nn=function(a,b,c,d,e){if(Ia(b)&&wj(z)){var f=En(e),g=function(){for(var h={},l=0;l<a.length;++l){var n=Jn(a[l],f);if(n){var p=zj(n,I.cookie,void 0,"ad_storage");p.length&&(h[n]=p.sort()[p.length-1])}}return h};yn(function(){qk(g,b,c,d)})}},Dn=function(a){return a.filter(function(b){return vn.test(b.ia)})},On=function(a,b){if(wj(z)){for(var c=En(b.prefix),d={},e=0;e<a.length;e++)wn[a[e]]&&(d[a[e]]=wn[a[e]]);yn(function(){m(d,function(f,g){var h=zj(c+g,I.cookie,void 0,"ad_storage");h.sort(function(u,
t){return Kn(t)-Kn(u)});if(h.length){var l=h[0],n=Kn(l),p=0!==Mn(l.split(".")).length?l.split(".").slice(3):[],q={},r;r=0!==Mn(l.split(".")).length?l.split(".")[2]:void 0;q[f]=[r];Hn(q,!0,b,n,p)}})})}};function Pn(a,b){for(var c=0;c<b.length;++c)if(a[b[c]])return!0;return!1}
var Qn=function(a){function b(e,f,g){g&&(e[f]=g)}if(bj()){var c=Gn();if(Pn(c,a)){var d={};b(d,"gclid",c.gclid);b(d,"dclid",c.dclid);b(d,"gclsrc",c.gclsrc);b(d,"wbraid",c.gbraid);rk(function(){return d},3);rk(function(){var e={};return e._up="1",e},1)}}},Rn=function(a,b,c,d){var e=[];c=c||{};if(!xn())return e;var f=zn(a);if(!f.length)return e;for(var g=0;g<f.length;g++)-1===(f[g].labels||[]).indexOf(b)?e.push(0):e.push(1);if(d)return e;if(1!==e[0]){var h=f[0],l=f[0].timestamp,n=[h.version,Math.round(l/
1E3),h.ia].concat(h.labels||[],[b]).join("."),p=Rj(c,l,!0);p.qb="ad_storage";Ij(a,n,p)}return e};function Sn(a,b){var c=En(b),d=Jn(a,c);if(!d)return 0;for(var e=zn(d),f=0,g=0;g<e.length;g++)f=Math.max(f,e[g].timestamp);return f}function Tn(a){var b=0,c;for(c in a)for(var d=a[c],e=0;e<d.length;e++)b=Math.max(b,Number(d[e].timestamp));return b}var Un=function(a){var b=Math.max(Sn("aw",a),Tn(xn()?tn():{}));return Math.max(Sn("gb",a),Tn(xn()?tn("_gac_gb",!0):{}))>b};var Zn=/[A-Z]+/,$n=/\s/,ao=function(a){if(k(a)){a=Sa(a);var b=a.indexOf("-");if(!(0>b)){var c=a.substring(0,b);if(Zn.test(c)){for(var d=a.substring(b+1).split("/"),e=0;e<d.length;e++)if(!d[e]||$n.test(d[e])&&("AW"!==c||1!==e))return;return{id:a,prefix:c,X:c+"-"+d[0],O:d}}}}},co=function(a){for(var b={},c=0;c<a.length;++c){var d=ao(a[c]);d&&(b[d.id]=d)}bo(b);var e=[];m(b,function(f,g){e.push(g)});return e};
function bo(a){var b=[],c;for(c in a)if(a.hasOwnProperty(c)){var d=a[c];"AW"===d.prefix&&d.O[1]&&b.push(d.X)}for(var e=0;e<b.length;++e)delete a[b[e]]};var eo=function(a,b,c,d){var e=dc(),f;if(1===e)a:{var g=sh;g=g.toLowerCase();for(var h="https://"+g,l="http://"+g,n=1,p=I.getElementsByTagName("script"),q=0;q<p.length&&100>q;q++){var r=p[q].src;if(r){r=r.toLowerCase();if(0===r.indexOf(l)){f=3;break a}1===n&&0===r.indexOf(h)&&(n=2)}}f=n}else f=e;return(2===f||d||"http:"!=z.location.protocol?a:b)+c};var qo=function(a,b,c){this.target=a;this.eventName=b;this.s=c;this.C={};this.metadata=K(c.eventMetadata||{});this.M=!1},ro=function(a,b,c){var d=U(a.s,b);void 0!==d?a.C[b]=d:void 0!==c&&(a.C[b]=c)},so=function(a,b,c){var d=Uh(a.target.X);return d&&d.hasOwnProperty(b)?d[b]:c};function to(a){return{getDestinationId:function(){return a.target.X},getEventName:function(){return a.eventName},setEventName:function(b){return void(a.eventName=b)},getHitData:function(b){return a.C[b]},setHitData:function(b,c){return void(a.C[b]=c)},setHitDataIfNotDefined:function(b,c){void 0===a.C[b]&&(a.C[b]=c)},copyToHitData:function(b,c){ro(a,b,c)},getMetadata:function(b){return a.metadata[b]},setMetadata:function(b,c){return void(a.metadata[b]=c)},abort:function(){return void(a.M=!0)},getProcessedEvent:function(){return a},
getFromEventContext:function(b){return U(a.s,b)}}};var Lo=function(a,b,c,d,e,f,g,h,l,n,p,q){this.eventId=a;this.priorityId=b;this.h=c;this.N=d;this.B=e;this.F=f;this.U=g;this.D=h;this.eventMetadata=l;this.aa=n;this.Z=p;this.J=q},U=function(a,b,c){if(void 0!==a.h[b])return a.h[b];if(void 0!==a.N[b])return a.N[b];if(void 0!==a.B[b])return a.B[b];hm&&Mo(a,a.F[b],a.U[b])&&(S(71),S(79));return void 0!==a.F[b]?a.F[b]:void 0!==a.D[b]?a.D[b]:c},No=function(a){function b(g){for(var h=Object.keys(g),l=0;l<h.length;++l)c[h[l]]=1}var c={};b(a.h);b(a.N);b(a.B);
b(a.F);if(hm)for(var d=Object.keys(a.U),e=0;e<d.length;e++){var f=d[e];if("event"!==f&&"gtm"!==f&&"tagTypeBlacklist"!==f&&!c.hasOwnProperty(f)){S(71);S(80);break}}return Object.keys(c)},Oo=function(a,b,c){function d(l){Fc(l)&&m(l,function(n,p){f=!0;e[n]=p})}var e={},f=!1;c&&1!==c||(d(a.D[b]),d(a.F[b]),d(a.B[b]),d(a.N[b]));c&&2!==c||d(a.h[b]);if(hm){var g=f,h=e;e={};f=!1;c&&1!==c||(d(a.D[b]),d(a.U[b]),d(a.B[b]),d(a.N[b]));c&&2!==c||d(a.h[b]);if(f!==g||Mo(a,e,h))S(71),S(81);f=g;e=h}return f?e:void 0},
Po=function(a){var b=[T.g.Lc,T.g.Td,T.g.Ud,T.g.Vd,T.g.Wd,T.g.Xd,T.g.Yd],c={},d=!1,e=function(h){for(var l=0;l<b.length;l++)void 0!==h[b[l]]&&(c[b[l]]=h[b[l]],d=!0);return d};if(e(a.h)||e(a.N)||e(a.B))return c;e(a.F);if(hm){var f=c,g=d;c={};d=!1;e(a.U);Mo(a,c,f)&&(S(71),S(82));c=f;d=g}if(d)return c;e(a.D);return c},Mo=function(a,b,c){if(!hm)return!1;try{if(b===c)return!1;var d=Dc(b);if(d!==Dc(c)||!(Fc(b)&&Fc(c)||"array"===d))return!0;if("array"===d){if(b.length!==c.length)return!0;for(var e=0;e<b.length;e++)if(Mo(a,
b[e],c[e]))return!0}else{for(var f in c)if(!b.hasOwnProperty(f))return!0;for(var g in b)if(!c.hasOwnProperty(g)||Mo(a,b[g],c[g]))return!0}}catch(h){S(72)}return!1},Qo=function(a,b){this.vj=a;this.wj=b;this.F={};this.Dh={};this.h={};this.N={};this.B={};this.bd={};this.D={};this.Fc=function(){};this.eb=function(){};this.U=!1},Ro=function(a,b){a.F=b;return a},So=function(a,b){a.Dh=b;return a},To=function(a,b){a.h=b;return a},Uo=function(a,b){a.N=b;return a},Vo=function(a,b){a.B=b;return a},Wo=function(a,
b){a.bd=b;return a},Xo=function(a,b){a.D=b||{};return a},Yo=function(a,b){a.Fc=b;return a},Zo=function(a,b){a.eb=b;return a},$o=function(a){a.U=!0;return a},ap=function(a){return new Lo(a.vj,a.wj,a.F,a.Dh,a.h,a.N,a.B,a.bd,a.D,a.Fc,a.eb,a.U)};function fp(){return"attribution-reporting"}function gp(a){var b;b=void 0===b?document:b;var c;return!(null==(c=b.featurePolicy)||!c.allowedFeatures().includes(a))};var hp=!1;function ip(){if(gp("join-ad-interest-group")&&Ea(Wb.joinAdInterestGroup))return!0;hp||(kl('A751Xsk4ZW3DVQ8WZng2Dk5s3YzAyqncTzgv+VaE6wavgTY0QHkDvUTET1o7HanhuJO8lgv1Vvc88Ij78W1FIAAAAAB7eyJvcmlnaW4iOiJodHRwczovL3d3dy5nb29nbGV0YWdtYW5hZ2VyLmNvbTo0NDMiLCJmZWF0dXJlIjoiUHJpdmFjeVNhbmRib3hBZHNBUElzIiwiZXhwaXJ5IjoxNjgwNjUyNzk5LCJpc1RoaXJkUGFydHkiOnRydWV9'),hp=!0);return gp("join-ad-interest-group")&&Ea(Wb.joinAdInterestGroup)}
function jp(a,b){var c=void 0;try{c=I.querySelector('iframe[data-tagging-id="'+b+'"]')}catch(e){}if(c){var d=Number(c.dataset.loadTime);if(d&&6E4>Ua()-d){wb("TAGGING",9);return}}else try{if(50<=I.querySelectorAll('iframe[allow="join-ad-interest-group"][data-tagging-id*="-"]').length){wb("TAGGING",10);return}}catch(e){}ec(a,void 0,{allow:"join-ad-interest-group"},{taggingId:b,loadTime:Ua()},c)}function kp(){return V(60)?"https://td.doubleclick.net":"https://googleads.g.doubleclick.net"};var lp=RegExp("^UA-\\d+-\\d+%3A[\\w-]+(?:%2C[\\w-]+)*(?:%3BUA-\\d+-\\d+%3A[\\w-]+(?:%2C[\\w-]+)*)*$"),mp=/^~?[\w-]+(?:\.~?[\w-]+)*$/,np=/^\d+\.fls\.doubleclick\.net$/,op=/;gac=([^;?]+)/,pp=/;gacgb=([^;?]+)/,qp=/;gclaw=([^;?]+)/,rp=/;gclgb=([^;?]+)/;
function sp(a,b){if(np.test(I.location.host)){var c=I.location.href.match(b);return c&&2==c.length&&c[1].match(lp)?decodeURIComponent(c[1]):""}var d=[],e;for(e in a){for(var f=[],g=a[e],h=0;h<g.length;h++)f.push(g[h].ia);d.push(e+":"+f.join(","))}return 0<d.length?d.join(";"):""}
var tp=function(a,b,c){var d=xn()?tn("_gac_gb",!0):{},e=[],f=!1,g;for(g in d){var h=Rn("_gac_gb_"+g,a,b,c);f=f||0!==h.length&&h.some(function(l){return 1===l});e.push(g+":"+h.join(","))}return{gk:f?e.join(";"):"",fk:sp(d,pp)}};function up(a,b,c){if(np.test(I.location.host)){var d=I.location.href.match(c);if(d&&2==d.length&&d[1].match(mp))return[{ia:d[1]}]}else return zn((a||"_gcl")+b);return[]}
var vp=function(a){return up(a,"_aw",qp).map(function(b){return b.ia}).join(".")},wp=function(a){return up(a,"_gb",rp).map(function(b){return b.ia}).join(".")},xp=function(a,b){var c=Rn((b&&b.prefix||"_gcl")+"_gb",a,b);return 0===c.length||c.every(function(d){return 0===d})?"":c.join(".")};var yp=function(){if(Ea(z.__uspapi)){var a="";try{z.__uspapi("getUSPData",1,function(b,c){if(c&&b){var d=b.uspString;d&&RegExp("^[\\da-zA-Z-]{1,20}$").test(d)&&(a=d)}})}catch(b){}return a}};var iq={I:{Ag:"ads_conversion_hit",Te:"container_execute_start",Dg:"container_setup_end",Ue:"container_setup_start",Cg:"container_execute_end",Eg:"container_yield_end",Ve:"container_yield_start",Ah:"event_execute_end",Bh:"event_setup_end",ad:"event_setup_start",Ch:"ga4_conversion_hit",nc:"page_load",Cl:"pageview",Ab:"snippet_load",Oh:"tag_callback_error",Ph:"tag_callback_failure",Qh:"tag_callback_success",Rh:"tag_execute_end",qc:"tag_execute_start"}};var jq=!1,kq="L S Y E TC HTC".split(" "),lq=["S","E"],mq=["TS","TE"];
var Jq=function(a,b,c,d,e,f){var g={};return g},Kq=function(a){var b=!1;return b},Lq=function(a,b){},Mq=function(){var a={};return a},Cq=function(){var a={};return a},Nq=function(){},Oq=function(a,b,c){},Pq=function(a){pc()&&pc().mark(L.H+"_"+a+"_start")},Qq=function(a){if(pc()){var b=pc(),c=L.H+"_"+
a+"_start",d=L.H+"_"+a+"_duration";b.measure(d,c);var e=pc().getEntriesByName(d)[0];b.clearMarks(c);b.clearMeasures(d);var f=eh._p||{};void 0===f[a]&&(f[a]=e.duration,eh._p=f);return e.duration}},Rq=function(){var a=Jq("PAGEVIEW");if(uq(a.lb,"mark")[0]){var b=pc();b.clearMarks(a.lb);b.clearMeasures("GTM-"+iq.I.nc+":to:PAGEVIEW")}var c=Jq(iq.I.nc);Kq(a)&&Lq(a,c)};var Sq=function(a,b){var c=z,d,e=c.GooglebQhCsO;e||(e={},c.GooglebQhCsO=e);d=e;if(d[a])return!1;d[a]=[];d[a][0]=b;return!0};var Tq=function(a,b){var c=gl(a,"fmt");if(b){var d=gl(a,"random"),e=gl(a,"label")||"";if(!d)return!1;var f=fn(decodeURIComponent(e.replace(/\+/g," "))+":"+decodeURIComponent(d.replace(/\+/g," ")));if(!Sq(f,b))return!1}c&&4!=c&&(a=il(a,"rfmt",c));var g=il(a,"fmt",4);cc(g,function(){z.google_noFurtherRedirects&&b&&b.call&&(z.google_noFurtherRedirects=null,b())},void 0,void 0,I.getElementsByTagName("script")[0].parentElement||void 0);return!0};var ir=function(){this.h={}},jr=function(a,b,c){null!=c&&(a.h[b]=c)},kr=function(a){return Object.keys(a.h).map(function(b){return encodeURIComponent(b)+"="+encodeURIComponent(a.h[b])}).join("&")},mr=function(a,b,c,d){};function or(a,b){if(a){var c=""+a;0!==c.indexOf("http://")&&0!==c.indexOf("https://")&&(c="https://"+c);"/"===c[c.length-1]&&(c=c.substring(0,c.length-1));return li(""+c+b).href}}function pr(){return!!dh.we&&"SGTM_TOKEN"!==dh.we.split("@@").join("")};var rr=function(a,b,c,d){if(!qr()&&!Uk(a)){var e=c?"/gtag/js":"/gtm.js",f="?id="+encodeURIComponent(a)+"&l="+dh.ka,g=0===a.indexOf("GTM-");g||(f+="&cx=c");var h=pr();h&&(f+="&sign="+dh.we);var l=mh||oh?or(b,e+f):void 0;if(!l){var n=dh.Md+e;h&&Xb&&g&&(n=Xb.replace(/^(?:https?:\/\/)?/i,"").split(/[?#]/)[0]);l=eo("https://","http://",n+f)}Sk().container[a]={state:1,context:d};cc(l)}},sr=function(a,b,c){var d;if(d=!qr()){var e=Sk().destination[a];d=!(e&&e.state)}if(d)if(Vk())Sk().destination[a]={state:0,
transportUrl:b,context:c},S(91);else{var f="/gtag/destination?id="+encodeURIComponent(a)+"&l="+dh.ka+"&cx=c";pr()&&(f+="&sign="+dh.we);var g=mh||oh?or(b,f):void 0;g||(g=eo("https://","http://",dh.Md+f));Sk().destination[a]={state:1,context:c};cc(g)}};function qr(){if(Nk()){return!0}return!1};var tr=new RegExp(/^(.*\.)?(google|youtube|blogger|withgoogle)(\.com?)?(\.[a-z]{2})?\.?$/),ur={cl:["ecl"],customPixels:["nonGooglePixels"],ecl:["cl"],ehl:["hl"],hl:["ehl"],html:["customScripts","customPixels","nonGooglePixels","nonGoogleScripts","nonGoogleIframes"],customScripts:["html","customPixels","nonGooglePixels","nonGoogleScripts","nonGoogleIframes"],nonGooglePixels:[],nonGoogleScripts:["nonGooglePixels"],nonGoogleIframes:["nonGooglePixels"]},vr={cl:["ecl"],customPixels:["customScripts","html"],
ecl:["cl"],ehl:["hl"],hl:["ehl"],html:["customScripts"],customScripts:["html"],nonGooglePixels:["customPixels","customScripts","html","nonGoogleScripts","nonGoogleIframes"],nonGoogleScripts:["customScripts","html"],nonGoogleIframes:["customScripts","html","nonGoogleScripts"]},wr="google customPixels customScripts html nonGooglePixels nonGoogleScripts nonGoogleIframes".split(" "),zr=function(a){var b=Eh("gtm.allowlist")||Eh("gtm.whitelist");b&&S(9);kh&&(b=["google","gtagfl","lcl","zone"]);xr()&&(kh?
S(116):S(117),yr&&(b=[],window.console&&window.console.log&&window.console.log("GTM blocked. See go/13687728.")));var c=b&&$a(Ra(b),ur),d=Eh("gtm.blocklist")||Eh("gtm.blacklist");d||(d=Eh("tagTypeBlacklist"))&&S(3);d?S(8):d=[];xr()&&(d=Ra(d),d.push("nonGooglePixels","nonGoogleScripts","sandboxedScripts"));0<=Ra(d).indexOf("google")&&S(2);var e=d&&$a(Ra(d),vr),f={};return function(g){var h=g&&g[Zd.Wa];if(!h||"string"!=typeof h)return!0;h=h.replace(/^_*/,"");if(void 0!==f[h])return f[h];var l=wh[h]||
[],n=a(h,l);if(b){var p;if(p=n)a:{if(0>c.indexOf(h))if(l&&0<l.length)for(var q=0;q<l.length;q++){if(0>c.indexOf(l[q])){S(11);p=!1;break a}}else{p=!1;break a}p=!0}n=p}var r=!1;if(d){var u=0<=e.indexOf(h);if(u)r=u;else{var t=Na(e,l||[]);t&&S(10);r=t}}var v=!n||r;v||!(0<=l.indexOf("sandboxedScripts"))||c&&-1!==c.indexOf("sandboxedScripts")||(v=Na(e,wr));return f[h]=v}},yr=!1;
var xr=function(){return tr.test(z.location&&z.location.hostname)};var Ar={initialized:11,complete:12,interactive:13},Br={},Cr=Object.freeze((Br[T.g.La]=!0,Br)),Dr=0<=I.location.search.indexOf("?gtm_diagnostics=")||0<=I.location.search.indexOf("&gtm_diagnostics="),Fr=function(a,b,c){if(hm&&"config"===a&&!(1<ao(b).O.length)){var d,e=Yb("google_tag_data",{});e.td||(e.td={});d=e.td;var f=K(c.F);K(c.h,f);var g=[],h;for(h in d){var l=Er(d[h],f);l.length&&(Dr&&console.log(l),g.push(h))}if(g.length){if(g.length){var n=b+"*"+g.join(".");rm=rm?rm+"!"+n:"&tdc="+n}wb("TAGGING",
Ar[I.readyState]||14)}d[b]=f}};function Gr(a,b){var c={},d;for(d in b)b.hasOwnProperty(d)&&(c[d]=!0);for(var e in a)a.hasOwnProperty(e)&&(c[e]=!0);return c}function Er(a,b,c,d){c=void 0===c?{}:c;d=void 0===d?"":d;if(a===b)return[];var e=function(q,r){var u=r[q];return void 0===u?Cr[q]:u},f;for(f in Gr(a,b)){var g=(d?d+".":"")+f,h=e(f,a),l=e(f,b),n="object"===Dc(h)||"array"===Dc(h),p="object"===Dc(l)||"array"===Dc(l);if(n&&p)Er(h,l,c,g);else if(n||p||h!==l)c[g]=!0}return Object.keys(c)};var Hr=!1,Ir=0,Jr=[];function Kr(a){if(!Hr){var b=I.createEventObject,c="complete"==I.readyState,d="interactive"==I.readyState;if(!a||"readystatechange"!=a.type||c||!b&&d){Hr=!0;for(var e=0;e<Jr.length;e++)J(Jr[e])}Jr.push=function(){for(var f=0;f<arguments.length;f++)J(arguments[f]);return 0}}}function Lr(){if(!Hr&&140>Ir){Ir++;try{I.documentElement.doScroll("left"),Kr()}catch(a){z.setTimeout(Lr,50)}}}var Mr=function(a){Hr?a():Jr.push(a)};var Or=function(a,b,c){return{entityType:a,indexInOriginContainer:b,nameInOriginContainer:c,originContainerId:L.H}};var Qr=function(a,b){this.h=!1;this.F=[];this.N={tags:[]};this.U=!1;this.B=this.D=0;Pr(this,a,b)},Rr=function(a,b,c,d){if(hh.hasOwnProperty(b)||"__zone"===b)return-1;var e={};Fc(d)&&(e=K(d,e));e.id=c;e.status="timeout";return a.N.tags.push(e)-1},Sr=function(a,b,c,d){var e=a.N.tags[b];e&&(e.status=c,e.executionTime=d)},Tr=function(a){if(!a.h){for(var b=a.F,c=0;c<b.length;c++)b[c]();a.h=!0;a.F.length=0}},Pr=function(a,b,c){void 0!==b&&a.ye(b);c&&z.setTimeout(function(){return Tr(a)},Number(c))};
Qr.prototype.ye=function(a){var b=this,c=Xa(function(){return J(function(){a(L.H,b.N)})});this.h?c():this.F.push(c)};var Ur=function(a){a.D++;return Xa(function(){a.B++;a.U&&a.B>=a.D&&Tr(a)})},Vr=function(a){a.U=!0;a.B>=a.D&&Tr(a)};var Wr={},Xr=function(){return z.GoogleAnalyticsObject&&z[z.GoogleAnalyticsObject]},Yr=!1;
function as(){return z.GoogleAnalyticsObject||"ga"}
var bs=function(a){},cs=function(a,b){return function(){var c=Xr(),d=c&&c.getByName&&c.getByName(a);if(d){var e=d.get("sendHitTask");d.set("sendHitTask",function(f){var g=f.get("hitPayload"),h=f.get("hitCallback"),l=0>g.indexOf("&tid="+b);l&&(f.set("hitPayload",g.replace(/&tid=UA-[0-9]+-[0-9]+/,"&tid="+b),!0),f.set("hitCallback",void 0,!0));e(f);l&&(f.set("hitPayload",
g,!0),f.set("hitCallback",h,!0),f.set("_x_19",void 0,!0),e(f))})}}};function hs(a,b,c,d){var e=ye[a],f=is(a,b,c,d);if(!f)return null;var g=Je(e[Zd.Nh],c,[]);if(g&&g.length){var h=g[0];f=hs(h.index,{aa:f,Z:1===h.ci?b.terminate:f,terminate:b.terminate},c,d)}return f}
function is(a,b,c,d){function e(){if(f[Zd.Bj])h();else{var w=Ke(f,c,[]),y=w[Zd.Li];if(null!=y)for(var x=0;x<y.length;x++)if(!nj(y[x])){h();return}var A=Rr(c.Cb,String(f[Zd.Wa]),Number(f[Zd.Bb]),w[Zd.Cj]),B=!1;w.vtp_gtmOnSuccess=function(){if(!B){B=!0;var F=Ua()-H;Tm(c.id,ye[a],"5",F);Sr(c.Cb,A,"success",F);V(70)&&Oq(c,f,iq.I.Qh);g()}};w.vtp_gtmOnFailure=function(){if(!B){B=!0;var F=Ua()-H;Tm(c.id,ye[a],"6",F);Sr(c.Cb,A,"failure",F);V(70)&&Oq(c,f,iq.I.Ph);h()}};w.vtp_gtmTagId=f.tag_id;w.vtp_gtmEventId=
c.id;c.priorityId&&(w.vtp_gtmPriorityId=c.priorityId);Tm(c.id,f,"1");var C=function(){var F=Ua()-H;Tm(c.id,f,"7",F);Sr(c.Cb,A,"exception",F);V(70)&&Oq(c,f,iq.I.Oh);B||(B=!0,h())};if(V(70)){var D=Jq(iq.I.qc,L.H,c.id,Number(f[Zd.Bb]),c.name,$l(f));Kq(D)}var H=Ua();try{Ie(w,{event:c,index:a,type:1})}catch(F){C(F)}V(70)&&Oq(c,f,iq.I.Rh)}}var f=ye[a],g=b.aa,h=b.Z,l=b.terminate;if(c.Zf(f))return null;var n=Je(f[Zd.Sh],c,[]);if(n&&n.length){var p=n[0],q=hs(p.index,{aa:g,Z:h,terminate:l},c,d);if(!q)return null;g=q;h=2===p.ci?l:q}if(f[Zd.Jh]||f[Zd.Ej]){var r=f[Zd.Jh]?ze:c.nl,u=g,t=h;if(!r[a]){e=Xa(e);var v=js(a,r,e);g=
v.aa;h=v.Z}return function(){r[a](u,t)}}return e}function js(a,b,c){var d=[],e=[];b[a]=ks(d,e,c);return{aa:function(){b[a]=ls;for(var f=0;f<d.length;f++)d[f]()},Z:function(){b[a]=ms;for(var f=0;f<e.length;f++)e[f]()}}}function ks(a,b,c){return function(d,e){a.push(d);b.push(e);c()}}function ls(a){a()}function ms(a,b){b()};var os=function(a,b){return 1===arguments.length?ns("set",a):ns("set",a,b)},ps=function(a,b){return 1===arguments.length?ns("config",a):ns("config",a,b)},qs=function(a,b,c){c=c||{};c[T.g.Ob]=a;return ns("event",b,c)};function ns(a){return arguments}var rs=function(){this.h=[];this.B=[]};rs.prototype.enqueue=function(a,b,c){var d=this.h.length+1;a["gtm.uniqueEventId"]=b;a["gtm.priorityId"]=d;c.eventId=b;c.fromContainerExecution=!0;c.priorityId=d;var e={message:a,notBeforeEventId:b,priorityId:d,messageContext:c};this.h.push(e);for(var f=0;f<this.B.length;f++)try{this.B[f](e)}catch(g){}};rs.prototype.listen=function(a){this.B.push(a)};
rs.prototype.get=function(){for(var a={},b=0;b<this.h.length;b++){var c=this.h[b],d=a[c.notBeforeEventId];d||(d=[],a[c.notBeforeEventId]=d);d.push(c)}return a};rs.prototype.prune=function(a){for(var b=[],c=[],d=0;d<this.h.length;d++){var e=this.h[d];e.notBeforeEventId===a?b.push(e):c.push(e)}this.h=c;return b};var ts=function(a,b,c){ss().enqueue(a,b,c)},vs=function(){var a=us;ss().listen(a)};function ss(){var a=eh.mb;a||(a=new rs,eh.mb=a);return a}var Ds=function(a){var b=eh.zones;return b?b.getIsAllowedFn(Pk(),a):function(){return!0}},Es=function(a){var b=eh.zones;return b?b.isActive(Pk(),a):!0};var Hs=function(a,b){for(var c=[],d=0;d<ye.length;d++)if(a[d]){var e=ye[d];var f=Ur(b.Cb);try{var g=hs(d,{aa:f,Z:f,terminate:f},b,d);if(g){var h=c,l=h.push,n=d,p=e["function"];if(!p)throw"Error: No function name given for function call.";var q=Ae[p];l.call(h,{zi:n,ni:q?q.priorityOverride||0:0,execute:g})}else Fs(d,b),f()}catch(u){f()}}c.sort(Gs);for(var r=0;r<c.length;r++)c[r].execute();return 0<c.length};function Gs(a,b){var c,d=b.ni,e=a.ni;c=d>e?1:d<e?-1:0;var f;if(0!==c)f=c;else{var g=a.zi,h=b.zi;f=g>h?1:g<h?-1:0}return f}
function Fs(a,b){if(hm){var c=function(d){var e=b.Zf(ye[d])?"3":"4",f=Je(ye[d][Zd.Nh],b,[]);f&&f.length&&c(f[0].index);Tm(b.id,ye[d],e);var g=Je(ye[d][Zd.Sh],b,[]);g&&g.length&&c(g[0].index)};c(a)}}var Ks=!1,Is;
var Qs=function(a){var b=Ua(),c=a["gtm.uniqueEventId"],d=a["gtm.priorityId"],e=a.event;if(V(70)){var f=Jq(iq.I.ad,L.H,c,void 0,e);Kq(f)}if("gtm.js"===e){if(Ks)return!1;Ks=!0;}var l,n=!1;if(Es(c))l=Ds(c);else{if("gtm.js"!==e&&"gtm.init"!==e&&"gtm.init_consent"!==e)return!1;n=!0;l=Ds(Number.MAX_SAFE_INTEGER)}Sm(c,
e);var p=a.eventCallback,q=a.eventTimeout,r={id:c,priorityId:d,name:e,Zf:zr(l),nl:[],ii:function(){S(6);wb("HEALTH",0)},Wh:Ms(),Xh:Ns(c),Cb:new Qr(function(){if(V(70)){var x=Jq(iq.I.Ah,L.H,c,void 0,e);if(Kq(x)){var A=Jq(iq.I.ad,L.H,c,void 0,e);Lq(x,A)}if("gtm.load"===e){var B=Jq(iq.I.Cg,L.H);if(Kq(B)){var C=Jq(iq.I.Te,L.H);Lq(B,C)}Nq();}}p&&p.apply(p,[].slice.call(arguments,0))},q)},u=Te(r);n&&(u=Os(u));if(V(70)){var t=Jq(iq.I.Bh,L.H,c,void 0,e);if(Kq(t)){var v=Jq(iq.I.ad,L.H,c,void 0,e);Lq(t,v)}}var w=Hs(u,r),y=!1;Vr(r.Cb);"gtm.js"!==e&&"gtm.sync"!==e||bs(L.H);return Ps(u,w)||y};function Ns(a){return function(b){hm&&(Jc(b)||bn(a,"input",b))}}function Ms(){var a={};a.event=Qh("event",1);a.ecommerce=Qh("ecommerce",1);a.gtm=Qh("gtm");a.eventModel=Qh("eventModel");return a}
function Os(a){for(var b=[],c=0;c<a.length;c++)if(a[c]){var d=String(ye[c][Zd.Wa]);if(gh[d]||void 0!==ye[c][Zd.Fj]||xh[d])b[c]=!0;V(58)||0!==ye[c][Zd.Wa].indexOf("__ccd")&&0!==ye[c][Zd.Wa].indexOf("__ogt")&&"__set_product_settings"!==ye[c][Zd.Wa]||(b[c]=!0)}return b}function Ps(a,b){if(!b)return b;for(var c=0;c<a.length;c++)if(a[c]&&ye[c]&&!hh[String(ye[c][Zd.Wa])])return!0;return!1}var Ss=function(a,b,c,d){Rs.push("event",[b,a],c,d)},Ts=function(a,b,c,d){Rs.push("get",[a,b],c,d)},Us=function(){this.status=1;this.N={};this.h={};this.B={};this.U=null;this.F={};this.D=!1},Vs=function(a,b,c,d){var e=Ua();this.type=a;this.B=e;this.ca=b||"";this.h=c;this.messageContext=d},Ws=function(){this.B={};this.D={};this.h=[]},Xs=function(a,b){var c=ao(b);return a.B[c.X]=a.B[c.X]||new Us},Ys=function(a,b,c,d){if(d.ca){var e=Xs(a,d.ca),f=e.U;if(f){var g=K(c),h=K(e.N[d.ca]),l=K(e.F),n=K(e.h),
p=K(a.D),q={};if(hm)try{q=K(Bh)}catch(v){S(72)}var r=ao(d.ca).prefix,u=function(v){an(d.messageContext.eventId,r,v);var w=g[T.g.cc];w&&J(w)},t=ap(Zo(Yo(Xo(Vo(Uo(Wo(To(So(Ro(new Qo(d.messageContext.eventId,d.messageContext.priorityId),g),h),l),n),p),q),d.messageContext.eventMetadata),function(){if(u){var v=u;u=void 0;v("2")}}),function(){if(u){var v=u;u=void 0;v("3")}}));try{an(d.messageContext.eventId,r,"1"),Fr(d.type,d.ca,t),f(d.ca,b,d.B,t)}catch(v){an(d.messageContext.eventId,r,"4")}}}};
Ws.prototype.register=function(a,b,c){var d=Xs(this,a);3!==d.status&&(d.U=b,d.status=3,c&&(K(d.h,c),d.h=c),this.flush())};Ws.prototype.push=function(a,b,c,d){if(void 0!==c){if(!ao(c))return;if(c){var e=ao(c);e&&1===Xs(this,c).status&&(Xs(this,c).status=2,this.push("require",[{}],e.X,{}))}Xs(this,c).D&&(d.deferrable=!1)}this.h.push(new Vs(a,c,b,d));d.deferrable||this.flush()};
Ws.prototype.flush=function(a){for(var b=this,c=[],d=!1,e={};this.h.length;){var f=this.h[0];if(f.messageContext.deferrable)!f.ca||Xs(this,f.ca).D?(f.messageContext.deferrable=!1,this.h.push(f)):c.push(f),this.h.shift();else{var g=void 0;switch(f.type){case "require":g=Xs(this,f.ca);if(3!==g.status&&!a){this.h.push.apply(this.h,c);return}break;case "set":m(f.h[0],function(r,u){K(cb(r,u),b.D)});break;case "config":g=Xs(this,f.ca);e.rb={};m(f.h[0],function(r){return function(u,t){K(cb(u,t),r.rb)}}(e));
var h=!!e.rb[T.g.Zc];delete e.rb[T.g.Zc];var l=ao(f.ca),n=l.X===l.id;h||(n?g.F={}:g.N[f.ca]={});g.D&&h||Ys(this,T.g.Ea,e.rb,f);g.D=!0;n?K(e.rb,g.F):(K(e.rb,g.N[f.ca]),S(70));d=!0;break;case "event":g=Xs(this,f.ca);e.Gd={};m(f.h[0],function(r){return function(u,t){K(cb(u,t),r.Gd)}}(e));Ys(this,f.h[1],e.Gd,f);break;case "get":g=Xs(this,f.ca);var p={},q=(p[T.g.jb]=f.h[0],p[T.g.xb]=f.h[1],p);Ys(this,T.g.Ja,q,f)}this.h.shift();Zs(this,f)}e={rb:e.rb,Gd:e.Gd}}this.h.push.apply(this.h,c);d&&this.flush()};
var Zs=function(a,b){if("require"!==b.type)if(b.ca)for(var c=Xs(a,b.ca).B[b.type]||[],d=0;d<c.length;d++)c[d]();else for(var e in a.B)if(a.B.hasOwnProperty(e)){var f=a.B[e];if(f&&f.B)for(var g=f.B[b.type]||[],h=0;h<g.length;h++)g[h]()}},$s=function(a,b){var c=Rs,d=K(b);K(Xs(c,a).h,d);Xs(c,a).h=d},Rs=new Ws;var af;var qt={},Et={},Ft=function(a){for(var b=[],c=[],d={},e=0;e<a.length;d={Ld:d.Ld,Id:d.Id},e++){var f=a[e];if(0<=f.indexOf("-"))d.Ld=ao(f),d.Ld&&(Ka(Qk(),function(p){return function(q){return p.Ld.X===q}}(d))?b.push(f):c.push(f));else{var g=qt[f]||[];d.Id={};g.forEach(function(p){return function(q){return p.Id[q]=!0}}(d));for(var h=Pk(),l=0;l<h.length;l++)if(d.Id[h[l]]){b=b.concat(Qk());break}var n=Et[f]||[];n.length&&(b=b.concat(n))}}return{Gk:b,Jk:c}},Gt=function(a){m(qt,function(b,c){var d=c.indexOf(a);
0<=d&&c.splice(d,1)})},Ht=function(a){m(Et,function(b,c){var d=c.indexOf(a);0<=d&&c.splice(d,1)})};var It="HA GF G UA AW DC MC".split(" "),Jt=!1,Kt=!1;function Lt(a,b){a.hasOwnProperty("gtm.uniqueEventId")||Object.defineProperty(a,"gtm.uniqueEventId",{value:yh()});b.eventId=a["gtm.uniqueEventId"];b.priorityId=a["gtm.priorityId"];return{eventId:b.eventId,priorityId:b.priorityId}}
var Mt={config:function(a,b){var c=Lt(a,b);if(!(2>a.length)&&k(a[1])){var d={};if(2<a.length){if(void 0!=a[2]&&!Fc(a[2])||3<a.length)return;d=a[2]}var e=ao(a[1]);if(e){Sm(c.eventId,"gtag.config");var f=e.X,g=e.id!==f;if(g?-1===Qk().indexOf(f):-1===Pk().indexOf(f)){if(!V(61)||!d[T.g.me]){var h=d[T.g.za]||Rs.D[T.g.za];g?sr(f,h,{source:2,fromContainerExecution:b.fromContainerExecution}):rr(f,h,!0,{source:2,fromContainerExecution:b.fromContainerExecution})}}else{if(jh&&!g&&!d[T.g.Zc]){var l=Kt;Kt=!0;
if(l)return}Jt||S(43);if(!b.noTargetGroup)if(g){Ht(e.id);var n=e.id,p=d[T.g.je]||"default";p=String(p).split(",");for(var q=0;q<p.length;q++){var r=Et[p[q]]||[];Et[p[q]]=r;0>r.indexOf(n)&&r.push(n)}}else{Gt(e.id);var u=e.id,t=d[T.g.je]||"default";t=t.toString().split(",");for(var v=0;v<t.length;v++){var w=qt[t[v]]||[];qt[t[v]]=w;0>w.indexOf(u)&&w.push(u)}}delete d[T.g.je];var y=b.eventMetadata||{};y.hasOwnProperty("is_external_event")||(y.is_external_event=!b.fromContainerExecution);b.eventMetadata=
y;delete d[T.g.cc];for(var x=g?[e.id]:Qk(),A=0;A<x.length;A++){var B=K(b);Rs.push("config",[d],x[A],B)}}}}},consent:function(a,b){if(3===a.length){S(39);var c=Lt(a,b),d=a[1];"default"===d?lj(a[2]):"update"===d&&mj(a[2],c)}},event:function(a,b){var c=a[1];if(!(2>a.length)&&k(c)){var d;if(2<a.length){if(!Fc(a[2])&&void 0!=a[2]||3<a.length)return;d=a[2]}var e=d,f={},g=(f.event=c,f);e&&(g.eventModel=K(e),e[T.g.cc]&&(g.eventCallback=e[T.g.cc]),e[T.g.ee]&&(g.eventTimeout=e[T.g.ee]));var h=Lt(a,b),l=h.eventId,
n=h.priorityId;g["gtm.uniqueEventId"]=l;n&&(g["gtm.priorityId"]=n);if("optimize.callback"===c)return g.eventModel=g.eventModel||{},g;var p;var q=d,r=q&&q[T.g.Ob];void 0===r&&(r=Eh(T.g.Ob,2),void 0===r&&(r="default"));if(k(r)||Ia(r)){var u=r.toString().replace(/\s+/g,"").split(","),t=Ft(u),v=t.Gk,w=t.Jk;if(w.length)for(var y=q&&q[T.g.za]||Rs.D[T.g.za],x=0;x<w.length;x++){var A=ao(w[x]);A&&sr(A.X,y,{source:3,fromContainerExecution:b.fromContainerExecution})}p=co(v)}else p=void 0;var B=p;if(B){Sm(l,
c);for(var C=[],D=0;D<B.length;D++){var H=B[D],F=K(b);if(-1!==It.indexOf(H.prefix)){var N=K(d),Q=F.eventMetadata||{};Q.hasOwnProperty("is_external_event")||(Q.is_external_event=!F.fromContainerExecution);F.eventMetadata=Q;delete N[T.g.cc];Ss(c,N,H.id,F)}C.push(H.id)}g.eventModel=g.eventModel||{};0<B.length?g.eventModel[T.g.Ob]=C.join():delete g.eventModel[T.g.Ob];Jt||S(43);return b.noGtmEvent?void 0:g}}},get:function(a,b){S(53);if(4===a.length&&k(a[1])&&k(a[2])&&Ea(a[3])){var c=ao(a[1]),d=String(a[2]),
e=a[3];if(c){Jt||S(43);var f=Rs.D[T.g.za];if(!Ka(Qk(),function(h){return c.X===h}))sr(c.X,f,{source:4,fromContainerExecution:b.fromContainerExecution});else if(-1!==It.indexOf(c.prefix)){Lt(a,b);var g={};hj(K((g[T.g.jb]=d,g[T.g.xb]=e,g)));Ts(d,function(h){J(function(){return e(h)})},c.id,b)}}}},js:function(a,b){if(2==a.length&&a[1].getTime){Jt=!0;var c=Lt(a,b),d=c.eventId,e=c.priorityId,f={};return f.event="gtm.js",f["gtm.start"]=a[1].getTime(),f["gtm.uniqueEventId"]=d,f["gtm.priorityId"]=e,f}},policy:function(a){if(3===
a.length&&k(a[1])&&Ea(a[2])){var b=a[1],c=a[2],d=af.B;d.h[b]?d.h[b].push(c):d.h[b]=[c];if(S(74),"all"===a[1]){S(75);var e=!1;try{e=a[2](L.H,"unknown",{})}catch(f){}e||S(76)}}else{S(73);}},set:function(a,b){var c;2==a.length&&Fc(a[1])?c=K(a[1]):3==a.length&&k(a[1])&&
(c={},Fc(a[2])||Ia(a[2])?c[a[1]]=K(a[2]):c[a[1]]=a[2]);if(c){var d=Lt(a,b),e=d.eventId,f=d.priorityId;K(c);var g=K(c);Rs.push("set",[g],void 0,b);c["gtm.uniqueEventId"]=e;f&&(c["gtm.priorityId"]=f);V(30)&&delete c.event;b.overwriteModelFields=!0;return c}}},Nt={policy:!0};var Ot=function(a){var b=z[dh.ka].hide;if(b&&void 0!==b[a]&&b.end){b[a]=!1;var c=!0,d;for(d in b)if(b.hasOwnProperty(d)&&!0===b[d]){c=!1;break}c&&(b.end(),b.end=null)}},Pt=function(a){var b=z[dh.ka],c=b&&b.hide;c&&c.end&&(c[a]=!0)};var Qt=!1,Rt=[];function St(){if(!Qt){Qt=!0;for(var a=0;a<Rt.length;a++)J(Rt[a])}}var Tt=function(a){Qt?J(a):Rt.push(a)};var ju=function(a){if(iu(a))return a;this.Qa=a};ju.prototype.getUntrustedMessageValue=function(){return this.Qa};var iu=function(a){return!a||"object"!==Dc(a)||Fc(a)?!1:"getUntrustedMessageValue"in a};ju.prototype.getUntrustedMessageValue=ju.prototype.getUntrustedMessageValue;var ku=0,lu={},mu=[],nu=[],ou=!1,pu=!1;function qu(a,b){return a.messageContext.eventId-b.messageContext.eventId||a.messageContext.priorityId-b.messageContext.priorityId}var ru=function(a){return z[dh.ka].push(a)},su=function(a,b,c){a.eventCallback=b;c&&(a.eventTimeout=c);return ru(a)},tu=function(a,b){var c=eh[dh.ka],d=c?c.subscribers:1,e=0,f=!1,g=void 0;b&&(g=z.setTimeout(function(){f||(f=!0,a());g=void 0},b));return function(){++e===d&&(g&&(z.clearTimeout(g),g=void 0),f||(a(),f=!0))}};
function uu(a,b){var c=a._clear||b.overwriteModelFields;m(a,function(e,f){"_clear"!==e&&(c&&Oh(e),Oh(e,f))});th||(th=a["gtm.start"]);var d=a["gtm.uniqueEventId"];if(!a.event)return!1;"number"!==typeof d&&(d=yh(),a["gtm.uniqueEventId"]=d,Oh("gtm.uniqueEventId",d));return Qs(a)}
function vu(a){if(null==a||"object"!==typeof a)return!1;if(a.event)return!0;if(Oa(a)){var b=a[0];if("config"===b||"event"===b||"js"===b||"get"===b)return!0}return!1}
function wu(){var a;if(nu.length)a=nu.shift();else if(mu.length)a=mu.shift();else return;var b;var c=a;if(ou||!vu(c.message))b=c;else{ou=!0;var d=c.message["gtm.uniqueEventId"];"number"!==typeof d&&(d=c.message["gtm.uniqueEventId"]=yh());var e={},f={message:(e.event="gtm.init_consent",e["gtm.uniqueEventId"]=d-2,e),messageContext:{eventId:d-2}},g={},h={message:(g.event="gtm.init",g["gtm.uniqueEventId"]=d-1,g),messageContext:{eventId:d-1}};mu.unshift(h,c);if(hm&&L.H){var l;if(L.Df){var n=L.H,p=Sk().destination[n];
l=p&&p.context}else{var q=L.H,r=Sk().container[q];l=r&&r.context}var u=l,t,v=li(z.location.href);t=v.hostname+v.pathname;var w=u&&u.fromContainerExecution,y=u&&u.source,x=L.H,A=L.fb,B=L.Df;tm||(tm=t);sm.push(x+";"+A+";"+(w?1:0)+";"+(y||0)+";"+(B?1:0))}b=f}return b}
function xu(){for(var a=!1,b;!pu&&(b=wu());){pu=!0;delete Bh.eventModel;Dh();var c=b,d=c.message,e=c.messageContext;if(null==d)pu=!1;else{e.fromContainerExecution&&Ph();try{if(Ea(d))try{d.call(Fh)}catch(y){}else if(Ia(d)){var f=d;if(k(f[0])){var g=f[0].split("."),h=g.pop(),l=f.slice(1),n=Eh(g.join("."),2);if(null!=n)try{n[h].apply(n,l)}catch(y){}}}else{var p=void 0,q=!1;if(Oa(d)){a:{if(d.length&&
k(d[0])){var r=Mt[d[0]];if(r&&(!e.fromContainerExecution||!Nt[d[0]])){p=r(d,e);break a}}p=void 0}(q=p&&"set"===d[0]&&!!p.event)&&S(101)}else p=d;if(p){var u=uu(p,e);a=u||a;q&&u&&S(113)}}}finally{e.fromContainerExecution&&Dh(!0);var t=d["gtm.uniqueEventId"];if("number"===typeof t){for(var v=lu[String(t)]||[],w=0;w<v.length;w++)nu.push(yu(v[w]));v.length&&nu.sort(qu);delete lu[String(t)];t>ku&&(ku=t)}pu=!1}}}
return!a}function zu(){if(V(70)){var b=Jq(iq.I.Te,L.H);Kq(b);if(Au()){var c=Jq(iq.I.Eg,L.H);if(Kq(c)){var d=Jq(iq.I.Ve,L.H);Lq(c,d)}}}var e=xu();try{Ot(L.H)}catch(f){}return e}
function us(a){if(ku<a.notBeforeEventId){var b=String(a.notBeforeEventId);lu[b]=lu[b]||[];lu[b].push(a)}else nu.push(yu(a)),nu.sort(qu),J(function(){pu||xu()})}function yu(a){return{message:a.message,messageContext:a.messageContext}}
var Bu=function(){function a(g){var h={};if(iu(g)){var l=g;g=iu(l)?l.getUntrustedMessageValue():void 0;h.fromContainerExecution=!0}return{message:g,messageContext:h}}var b=Yb(dh.ka,[]),c=eh[dh.ka]=eh[dh.ka]||{};!0===c.pruned&&S(83);lu=ss().get();vs();Mr(function(){if(!c.gtmDom){c.gtmDom=!0;var g={};b.push((g.event="gtm.dom",g))}});Tt(function(){if(!c.gtmLoad){c.gtmLoad=!0;var g={};b.push((g.event="gtm.load",g))}});c.subscribers=(c.subscribers||0)+1;var d=b.push;b.push=function(){var g;if(0<eh.SANDBOXED_JS_SEMAPHORE){g=
[];for(var h=0;h<arguments.length;h++)g[h]=new ju(arguments[h])}else g=[].slice.call(arguments,0);var l=g.map(function(r){return a(r)});mu.push.apply(mu,l);var n=d.apply(b,g),p=Math.max(100,Number("1000")||300);if(this.length>p)for(S(4),c.pruned=!0;this.length>p;)this.shift();var q="boolean"!==typeof n||n;return xu()&&q};var e=b.slice(0).map(function(g){return a(g)});mu.push.apply(mu,e);if(Au()){if(V(70)){var f=Jq(iq.I.Ve,L.H);Kq(f)}J(zu)}},Au=function(){var a=!0;return a};function Cu(a){if(null==a||0===a.length)return!1;var b=Number(a),c=Ua();return b<c+3E5&&b>c-9E5}function Du(a){return a&&0===a.indexOf("pending:")?Cu(a.substr(8)):!1};var Ee={};Ee.se=new String("undefined");var ev=z.clearTimeout,fv=z.setTimeout,W=function(a,b,c,d){if(Nk()){b&&J(b)}else return cc(a,b,c,d)},gv=function(){return new Date},hv=function(){return z.location.href},iv=function(a){return ji(li(a),"fragment")},jv=function(a){return ki(li(a))},kv=function(a,b){return Eh(a,b||2)},lv=function(a,b,c){return b?su(a,b,c):ru(a)},mv=function(a,b){z[a]=b},X=function(a,b,c){b&&(void 0===z[a]||c&&!z[a])&&(z[a]=b);return z[a]},
nv=function(a,b,c){return zj(a,b,void 0===c?!0:!!c)},ov=function(a,b,c){return 0===Ij(a,b,c)},pv=function(a,b){if(Nk()){b&&J(b)}else ec(a,b)},qv=function(a){return!!Ku(a,"init",!1)},rv=function(a){Iu(a,"init",!0)},sv=function(a,b,c){hm&&(Jc(a)||bn(c,b,a))};var Qv=["matches","webkitMatchesSelector","mozMatchesSelector","msMatchesSelector","oMatchesSelector"];function Rv(a,b){a=String(a);b=String(b);var c=a.length-b.length;return 0<=c&&a.indexOf(b,c)===c}var Sv=new Ma;function Tv(a,b,c){var d=c?"i":void 0;try{var e=String(b)+d,f=Sv.get(e);f||(f=new RegExp(b,d),Sv.set(e,f));return f.test(a)}catch(g){return!1}}
function Uv(a,b){function c(g){var h=li(g),l=ji(h,"protocol"),n=ji(h,"host",!0),p=ji(h,"port"),q=ji(h,"path").toLowerCase().replace(/\/$/,"");if(void 0===l||"http"===l&&"80"===p||"https"===l&&"443"===p)l="web",p="default";return[l,n,p,q]}for(var d=c(String(a)),e=c(String(b)),f=0;f<d.length;f++)if(d[f]!==e[f])return!1;return!0}function Vv(a,b){return 0<=String(a).indexOf(String(b))}function Wv(a,b){return String(a)===String(b)}function Xv(a,b){return Number(a)>=Number(b)}
function Yv(a,b){return Number(a)<=Number(b)}function Zv(a,b){return Number(a)>Number(b)}function $v(a,b){return Number(a)<Number(b)}function aw(a,b){return 0===String(a).indexOf(String(b))}function bw(a){return cw(a)?1:0}
function cw(a){var b=a.arg0,c=a.arg1;if(a.any_of&&Array.isArray(c)){for(var d=0;d<c.length;d++){var e=K(a,{});K({arg1:c[d],any_of:void 0},e);if(bw(e))return!0}return!1}switch(a["function"]){case "_cn":return Vv(b,c);case "_css":var f;a:{if(b)try{for(var g=0;g<Qv.length;g++){var h=Qv[g];if(b[h]){f=b[h](c);break a}}}catch(l){}f=!1}return f;case "_ew":return Rv(b,c);case "_eq":return Wv(b,c);case "_ge":return Xv(b,c);case "_gt":return Zv(b,c);case "_lc":return 0<=String(b).split(",").indexOf(String(c));
case "_le":return Yv(b,c);case "_lt":return $v(b,c);case "_re":return Tv(b,c,a.ignore_case);case "_sw":return aw(b,c);case "_um":return Uv(b,c)}return!1};function dw(a,b){var c=this;}dw.R="addConsentListener";var ew;var fw=function(a){for(var b=0;b<a.length;++b)if(ew)try{a[b]()}catch(c){S(77)}else a[b]()};function gw(a,b,c){var d=this,e;return e}gw.P="internal.addDataLayerEventListener";function hw(a,b,c){}hw.R="addDocumentEventListener";function iw(a,b,c,d){}iw.R="addElementEventListener";function jw(a){}jw.R="addEventCallback";
function nw(a){}nw.P="internal.addFormAbandonmentListener";var ow={},pw=[],qw={},rw=0,sw=0;
function zw(a,b){}zw.P="internal.addFormInteractionListener";
function Gw(a,b){}Gw.P="internal.addFormSubmitListener";
function Lw(a){}Lw.P="internal.addGaSendListener";var Mw={},Nw=[];
var Uw=function(a,b){};
Uw.P="internal.addHistoryChangeListener";function Vw(a,b,c){}Vw.R="addWindowEventListener";function Ww(a,b){return!0}Ww.R="aliasInWindow";function Xw(a,b,c){}Xw.P="internal.appendRemoteConfigParameter";function Yw(){var a=2;return a};function Zw(a,b){var c;M(G(this),["path:!string"],[a]);P(this,"access_globals","execute",a);for(var d=a.split("."),e=z,f=e[d[0]],g=1;f&&g<d.length;g++)if(e=f,f=f[d[g]],e===z||e===I)return;if("function"!==Dc(f))return;for(var h=Yw(),l=[],n=1;n<arguments.length;n++)l.push(Hc(arguments[n],this.h,h));var p=(0,this.h.N)(f,e,l);c=Gc(p,this.h,h);void 0===c&&void 0!==p&&S(45);return c}Zw.R="callInWindow";function $w(a){}$w.R="callLater";function ax(a){}ax.P="callOnDomReady";function bx(a){}bx.P="callOnWindowLoad";function cx(a){var b;return b}cx.P="internal.computeGtmParameter";function dx(a,b){var c;var d=Gc(c,this.h,Yw());void 0===d&&void 0!==c&&S(45);return d}dx.R="copyFromDataLayer";function ex(a){var b;M(G(this),["path:!string"],arguments);P(this,"access_globals","read",a);var c=a.split("."),d=bb(c,[z,I]);if(!d)return;var e=d[c[c.length-1]];b=Gc(e,this.h,Yw());void 0===b&&void 0!==e&&S(45);return b}ex.R="copyFromWindow";function fx(a,b){var c;return c}fx.P="internal.copyPreHit";function gx(a,b){var c=null,d=Yw();return Gc(c,this.h,d)}gx.R="createArgumentsQueue";function hx(a){var b;M(G(this),["path:!string"],arguments);P(this,"access_globals","readwrite",a);var c=a.split("."),d=bb(c,[z,I]),e=c[c.length-1];if(void 0===d)throw Error("Path "+a+" does not exist.");var f=d[e];void 0===f&&(f=[],d[e]=f);b=function(){if(!Ea(f.push))throw Error("Object at "+a+" in window is not an array.");f.push.apply(f,Array.prototype.slice.call(arguments,0))};return Gc(b,this.h,
Yw())}hx.R="createQueue";var ix={},jx=[],kx={},lx=0,mx=0;
function sx(a,b){var c=this;return b}sx.P="internal.enableAutoEventOnFormInteraction";
function xx(a,b){var c=this;return b}xx.P="internal.enableAutoEventOnFormSubmit";
function Cx(){var a=this;}Cx.P="internal.enableAutoEventOnGaSend";var Dx={},Ex=[];
function Lx(a,b){var c=this;return b}Lx.P="internal.enableAutoEventOnHistoryChange";
function Px(a,b){var c=this;return b}Px.P="internal.enableAutoEventOnLinkClick";var Qx,Rx;
function $x(a,b){var c=this;return b}$x.P="internal.enableAutoEventOnScroll";var Sb=fa(["data-gtm-yt-inspected-"]),ay=["www.youtube.com","www.youtube-nocookie.com"],by,cy=!1;
function my(a,b){var c=this;return b}my.P="internal.enableAutoEventOnYouTubeActivity";function ny(a,b){var c=!1;return c}ny.P="internal.evaluateBooleanExpression";var sy;function ty(a){var b=!1;return b}ty.P="internal.evaluateMatchingRules";function Cy(a,b){var c=!1;return c}Cy.P="internal.evaluatePredicates";var Dy=function(a){var b;return b};function Ey(a,b){b=void 0===b?!0:b;var c;return c}Ey.R="getCookieValues";function Fy(){return Mi.Mf}Fy.P="internal.getCountryCode";function Gy(){var a=[];return Gc(a)}Gy.P="internal.getDestinationIds";function Hy(a){var b=null;return b}Hy.R="getElementById";var Iy={};Iy.enableAdsHistoryChangeEvents=V(36);Iy.enableAlwaysSendFormStart=V(38);Iy.enableCcdEmForm=V(82);Iy.enableCcdEnhancedMeasurement=V(41);Iy.enableCcdEventBlocking=V(40);Iy.enableCcdEventEditingAndCreation=V(26);Iy.enableCcdGaConversions=V(39);Iy.enableCcdPreAutoPiiDetection=V(49);Iy.enableCcdUserData=V(16);Iy.enableEesPagePath=V(43);Iy.enableEuidAutoMode=V(37);Iy.enableGa4OnoRemarketing=V(34);Iy.enableGaGamWindowSet=V(67);Iy.autoPiiEligible=!0;function Jy(){return Gc(Iy)}Jy.P="internal.getFlags";
function Ky(a,b){var c;return c}Ky.P="internal.getProductSettingsParameter";function Ly(a,b){var c;return c}Ly.R="getQueryParameters";function My(a,b){var c;return c}My.R="getReferrerQueryParameters";function Ny(a){var b="";return b}Ny.R="getReferrerUrl";function Oy(){return Mi.ri}Oy.P="internal.getRegionCode";function Py(a,b){var c;return c}Py.P="internal.getRemoteConfigParameter";function Qy(a){var b="";return b}Qy.R="getUrl";function Ry(){P(this,"get_user_agent");return Wb.userAgent}Ry.R="getUserAgent";function Sy(a){if(!a)return{};var b=a.ck;return Or(b.type,b.index,b.name)}function Ty(a){return a?{originatingEntity:Sy(a)}:{}};
function Vy(a,b){}Vy.R="gtagSet";function Wy(a,b){}Wy.R="injectHiddenIframe";var Xy={};var Yy=function(a,b,c,d,e,f){f?e[f]?(e[f][0].push(c),e[f][1].push(d)):(e[f]=[[c],[d]],cc(a,function(){for(var g=e[f][0],h=0;h<g.length;h++)J(g[h]);g.push=function(l){J(l);return 0}},function(){for(var g=e[f][1],h=0;h<g.length;h++)J(g[h]);e[f]=null},b)):cc(a,c,d,b)};
function Zy(a,b,c,d){if(!Nk()){M(G(this),["url:!string","onSuccess:?Fn","onFailure:?Fn","cacheToken:?string"],arguments);P(this,"inject_script",a);var e=this.h;Yy(a,void 0,function(){b&&b.B(e)},function(){c&&c.B(e)},Xy,d)}}var $y=Object.freeze({dl:1,id:1}),az={};
function bz(a,b,c,d){}Zy.R="injectScript";bz.P="internal.injectScript";function cz(a){var b=!0;return b}cz.R="isConsentGranted";var dz=function(){var a=bg(function(b){this.h.h.log("error",b)});a.R="JSON";return a};var ez=function(){return!1},fz={getItem:function(a){var b=null;return b},setItem:function(a,
b){return!1},removeItem:function(a){}};var gz=["textContent","value","tagName","children","childElementCount"];
function hz(a){var b;return b}hz.P="internal.locateUserData";function jz(){try{P(this,"logging")}catch(c){return}if(!console)return;for(var a=Array.prototype.slice.call(arguments,0),b=0;b<a.length;b++)a[b]=Hc(a[b],this.h);console.log.apply(console,a);}jz.R="logToConsole";function kz(a){var b=void 0;return b}kz.R="parseUrl";function lz(a){}lz.P="internal.processAsNewEvent";function mz(a,b){var c=!1;return c}mz.R="queryPermission";function nz(){var a="";return a}nz.R="readCharacterSet";function oz(){var a="";return a}oz.R="readTitle";function pz(a,b){var c=this;}pz.P="internal.registerCcdCallback";var qz=Object.freeze(["config","event","get","set"]);function rz(a,b,c){}rz.P="internal.registerGtagCommandListener";function sz(a,b){var c=!1;return c}sz.P="internal.removeDataLayerEventListener";function tz(){}tz.R="resetDataLayer";function Iz(){return z.gaGlobal=z.gaGlobal||{}}var Jz=function(){var a=Iz();a.hid=a.hid||La();return a.hid},Kz=function(a,b){var c=Iz();if(void 0==c.vid||b&&!c.from_cookie)c.vid=a,c.from_cookie=b};var fA=function(){var a=!0;Zl(7)&&Zl(9)&&Zl(10)||(a=!1);return a},gA=function(){var a=!0;Zl(3)&&Zl(4)||(a=!1);return a};var JA=window,KA=document,LA=function(a){var b=JA._gaUserPrefs;if(b&&b.ioo&&b.ioo()||a&&!0===JA["ga-disable-"+a])return!0;try{var c=JA.external;if(c&&c._gaUserPrefs&&"oo"==c._gaUserPrefs)return!0}catch(f){}for(var d=tj("AMP_TOKEN",String(KA.cookie),!0),e=0;e<d.length;e++)if("$OPT_OUT"==d[e])return!0;return KA.getElementById("__gaOptOutExtension")?!0:!1};
function TA(a){m(a,function(c){"_"===c.charAt(0)&&delete a[c]});var b=a[T.g.Ma]||{};m(b,function(c){"_"===c.charAt(0)&&delete b[c]})};var cB=function(a,b){};function bB(a,b){var c=function(){};return c}
function dB(a,b,c){};var BC=bB;function DC(a,b,c,d){}DC.P="internal.sendGtagEvent";function EC(a,b,c){}EC.R="sendPixel";function FC(a,b,c,d){var e=this;d=void 0===d?!0:d;var f=!1;return f}FC.R="setCookie";function GC(a){M(G(this),["consentSettings:!DustMap"],arguments);for(var b=a.Pb(),c=b.length(),d=0;d<c;d++){var e=b.get(d);e===T.g.Re||V(17)&&e===T.g.Se||P(this,"access_consent",e,"write")}var f=this.h.h,g=f.eventId,h=Ty(f),l=ns("consent","default",Hc(a));ts(l,g,h)}GC.R="setDefaultConsentState";function HC(a,b,c){M(G(this),["path:!string","value:?*","overrideExisting:?boolean"],arguments);P(this,"access_globals","readwrite",a);var d=a.split("."),e=bb(d,[z,I]),f=d.pop();if(e&&(void 0===e[f]||c))return e[f]=Hc(b,this.h,Yw()),!0;return!1}HC.R="setInWindow";function IC(a,b,c){}IC.P="internal.setProductSettingsParameter";function JC(a,b,c){}JC.P="internal.setRemoteConfigParameter";function KC(a,b,c,d){var e=this;}KC.R="sha256";function LC(a,b,c){}
LC.P="internal.sortRemoteConfigParameters";var MC={},NC={};MC.R="templateStorage";MC.getItem=function(a){var b=null;return b};
MC.setItem=function(a,b){};
MC.removeItem=function(a){};MC.clear=function(){};var OC=function(a){var b;return b};function PC(a){M(G(this),["consentSettings:!DustMap"],arguments);var b=Hc(a),c;for(c in b)b.hasOwnProperty(c)&&P(this,"access_consent",c,"write");var d=this.h.h;ts(ns("consent","update",b),d.eventId,Ty(d))}PC.R="updateConsentState";var QC=function(){var a=new lg,b=function(d){var e=d.P;if(a.B.hasOwnProperty(e))throw"Attempting to add a private function which already exists: "+e+".";if(a.h.hasOwnProperty(e))throw"Attempting to add a private function with an existing API name: "+e+".";a.B[e]=Ea(d)?Kf(e,d):Lf(e,d)},c=function(d){return a.add(d.R,d)};c(dw);c(jw);c(Ww);c(Zw);c($w);c(dx);c(ex);c(gx);c(dz());c(hx);c(Ey);c(Ly);c(My);c(Ny);c(Qy);c(Vy);c(Wy);c(Zy);c(cz);c(jz);c(kz);c(mz);c(nz);c(oz);c(EC);c(FC);c(GC);c(HC);c(KC);c(MC);
c(PC);a.add("Math",Sf());a.add("Object",jg);a.add("TestHelper",ng());a.add("assertApi",Mf);a.add("assertThat",Nf);a.add("decodeUri",Tf);a.add("decodeUriComponent",Uf);a.add("encodeUri",Vf);a.add("encodeUriComponent",Wf);a.add("fail",Xf);a.add("generateRandom",Yf);a.add("getContainerVersion",Zf);a.add("getTimestamp",$f);a.add("getTimestampMillis",$f);a.add("getType",ag);a.add("makeInteger",cg);a.add("makeNumber",dg);a.add("makeString",eg);a.add("makeTableMap",fg);a.add("mock",ig);a.add("fromBase64",
Dy,!("atob"in z));a.add("localStorage",fz,!ez());a.add("toBase64",OC,!("btoa"in z));b(gw);b(zw);b(Gw);b(Lw);b(Uw);b(Xw);b(bx);b(fx);b(sx);b(xx);b(Cx);b(Lx);b(Px);b($x);b(my);b(ny);b(ty);b(Fy);b(Gy);b(Jy);b(Ky);b(Oy);b(Py);b(bz);b(hz);b(lz);b(pz);b(rz);b(sz);b(DC);b(IC);b(JC);b(LC);
return function(d){var e;if(a.h.hasOwnProperty(d))e=a.get(d,this);else{var f;if(f=a.B.hasOwnProperty(d)){var g=!1,h=this.h.h;if(h){var l=h.pd();if(l){0!==l.indexOf("__cvt_")&&(g=!0);}}f=
g}if(f){var n=a.B.hasOwnProperty(d)?a.B[d]:void 0;e=n}else throw Error(d+" is not a valid API name.");}return e}};var RC=function(){return!1},SC=function(){var a={};return function(b,c,d){}};var TC;
function UC(){var a=TC;return function(b,c,d){var e=d&&d.event;VC(c);var f=new kb;m(c,function(q,r){var u=Gc(r);void 0===u&&void 0!==r&&S(44);f.set(q,u)});a.h.h.F=Qe();var g={Qj:bf(b),eventId:void 0!==e?e.id:void 0,priorityId:void 0!==e?e.priorityId:void 0,ye:void 0!==e?function(q){return e.Cb.ye(q)}:void 0,pd:function(){return b},log:function(){},ck:{index:d&&d.index,type:d&&d.type,name:d&&d.name}};if(RC()){var h=SC(),l=void 0,n=void 0;g.Pa={xg:[],fd:{},Ya:function(q,r,u){1===r&&(l=q);7===r&&(n=
u);h(q,r,u)},ig:gg()};g.log=function(q,r){if(l){var u=Array.prototype.slice.call(arguments,1);h(l,4,{level:q,source:n,message:u})}}}var p=Yd(a,g,[b,f]);a.h.h.F=void 0;p instanceof sa&&"return"===p.h&&(p=p.B);return Hc(p)}}function VC(a){var b=a.gtmOnSuccess,c=a.gtmOnFailure;Ea(b)&&(a.gtmOnSuccess=function(){J(b)});Ea(c)&&(a.gtmOnFailure=function(){J(c)})}
function WC(){TC.h.h.N=function(a,b,c){eh.SANDBOXED_JS_SEMAPHORE=eh.SANDBOXED_JS_SEMAPHORE||0;eh.SANDBOXED_JS_SEMAPHORE++;try{return a.apply(b,c)}finally{eh.SANDBOXED_JS_SEMAPHORE--}}}function XC(a){void 0!==a&&m(a,function(b,c){for(var d=0;d<c.length;d++){var e=c[d].replace(/^_*/,"");wh[e]=wh[e]||[];wh[e].push(b)}})};var YC=encodeURI,Y=encodeURIComponent,ZC=function(a,b,c){fc(a,b,c)},$C=function(a,b){if(!a)return!1;var c=ji(li(a),"host");if(!c)return!1;for(var d=0;b&&d<b.length;d++){var e=b[d]&&b[d].toLowerCase();if(e){var f=c.length-e.length;0<f&&"."!=e.charAt(0)&&(f--,e="."+e);if(0<=f&&c.indexOf(e,f)==f)return!0}}return!1},aD=function(a,b,c){for(var d={},e=!1,f=0;a&&f<a.length;f++)a[f]&&a[f].hasOwnProperty(b)&&
a[f].hasOwnProperty(c)&&(d[a[f][b]]=a[f][c],e=!0);return e?d:null};var Z={m:{}};
Z.m.e=["google"],function(){(function(a){Z.__e=a;Z.__e.o="e";Z.__e.isVendorTemplate=!0;Z.__e.priorityOverride=0;Z.__e.isInfrastructure=!1})(function(a){return String(a.vtp_gtmCachedValues.event)})}();
Z.m.f=["google"],function(){(function(a){Z.__f=a;Z.__f.o="f";Z.__f.isVendorTemplate=!0;Z.__f.priorityOverride=0;Z.__f.isInfrastructure=!1})(function(a){var b=kv("gtm.referrer",1)||I.referrer;return b?a.vtp_component&&"URL"!=a.vtp_component?ji(li(String(b)),a.vtp_component,a.vtp_stripWww,a.vtp_defaultPages,a.vtp_queryKey):jv(String(b)):String(b)})}();
Z.m.access_globals=["google"],function(){function a(b,c,d){var e={key:d,read:!1,write:!1,execute:!1};switch(c){case "read":e.read=!0;break;case "write":e.write=!0;break;case "readwrite":e.read=e.write=!0;break;case "execute":e.execute=!0;break;default:throw Error("Invalid "+b+" request "+c);}return e}(function(b){Z.__access_globals=b;Z.__access_globals.o="access_globals";Z.__access_globals.isVendorTemplate=!0;Z.__access_globals.priorityOverride=0;Z.__access_globals.isInfrastructure=!1})(function(b){for(var c=
b.vtp_keys||[],d=b.vtp_createPermissionError,e=[],f=[],g=[],h=0;h<c.length;h++){var l=c[h],n=l.key;l.read&&e.push(n);l.write&&f.push(n);l.execute&&g.push(n)}return{assert:function(p,q,r){if(!k(r))throw d(p,{},"Key must be a string.");if("read"===q){if(-1<e.indexOf(r))return}else if("write"===q){if(-1<f.indexOf(r))return}else if("readwrite"===q){if(-1<f.indexOf(r)&&-1<e.indexOf(r))return}else if("execute"===q){if(-1<g.indexOf(r))return}else throw d(p,{},"Operation must be either 'read', 'write', or 'execute', was "+
q);throw d(p,{},"Prohibited "+q+" on global variable: "+r+".");},ba:a}})}();
Z.m.u=["google"],function(){var a=function(b){return{toString:function(){return b}}};(function(b){Z.__u=b;Z.__u.o="u";Z.__u.isVendorTemplate=!0;Z.__u.priorityOverride=0;Z.__u.isInfrastructure=!1})(function(b){var c;c=(c=b.vtp_customUrlSource?b.vtp_customUrlSource:kv("gtm.url",1))||hv();var d=b[a("vtp_component")];if(!d||"URL"==d)return jv(String(c));var e=li(String(c)),f;if("QUERY"===d)a:{var g=b[a("vtp_multiQueryKeys").toString()],h=b[a("vtp_queryKey").toString()]||"",l=b[a("vtp_ignoreEmptyQueryParam").toString()],
n;g?Ia(h)?n=h:n=String(h).replace(/\s+/g,"").split(","):n=[String(h)];for(var p=0;p<n.length;p++){var q=ji(e,"QUERY",void 0,void 0,n[p]);if(void 0!=q&&(!l||""!==q)){f=q;break a}}f=void 0}else f=ji(e,d,"HOST"==d?b[a("vtp_stripWww")]:void 0,"PATH"==d?b[a("vtp_defaultPages")]:void 0);return f})}();
Z.m.v=["google"],function(){(function(a){Z.__v=a;Z.__v.o="v";Z.__v.isVendorTemplate=!0;Z.__v.priorityOverride=0;Z.__v.isInfrastructure=!1})(function(a){var b=a.vtp_name;if(!b||!b.replace)return!1;var c=kv(b.replace(/\\\./g,"."),a.vtp_dataLayerVersion||1),d=void 0!==c?c:a.vtp_defaultValue;sv(d,"v",a.vtp_gtmEventId);return d})}();











Z.m.inject_script=["google"],function(){function a(b,c){return{url:c}}(function(b){Z.__inject_script=b;Z.__inject_script.o="inject_script";Z.__inject_script.isVendorTemplate=!0;Z.__inject_script.priorityOverride=0;Z.__inject_script.isInfrastructure=!1})(function(b){var c=b.vtp_urls||[],d=b.vtp_createPermissionError;return{assert:function(e,f){if(!k(f))throw d(e,{},"Script URL must be a string.");try{if(Df(li(f),c))return}catch(g){throw d(e,{},"Invalid script URL filter.");}throw d(e,{},"Prohibited script URL: "+
f);},ba:a}})}();

Z.m.logging=["google"],function(){function a(){return{}}(function(b){Z.__logging=b;Z.__logging.o="logging";Z.__logging.isVendorTemplate=!0;Z.__logging.priorityOverride=0;Z.__logging.isInfrastructure=!1})(function(b){var c=b.vtp_environments||"debug",d=b.vtp_createPermissionError;return{assert:function(e){var f;if(f="all"!==c&&!0){var g=!1;f=!g}if(f)throw d(e,{},"Logging is not enabled in all environments");},ba:a}})}();






var sE={};sE.dataLayer=Fh;sE.callback=function(a){vh.hasOwnProperty(a)&&Ea(vh[a])&&vh[a]();delete vh[a]};sE.bootstrap=0;sE._spx=!1;
function tE(){eh[L.H]=eh[L.H]||sE;L.fb&&(eh["ctid_"+L.fb]=sE);Tk();Vk()||m(Wk(),function(a,b){sr(a,b.transportUrl,b.context);S(92)});Ya(wh,Z.m);Ge=Ue}
(function(a){function b(){l=I.documentElement.getAttribute("data-tag-assistant-present");Cu(l)&&(h=g.tj)}if(!z["__TAGGY_INSTALLED"]){var c=!1;if(I.referrer){var d=li(I.referrer);c="cct.google"===ii(d,"host")}if(!c){var e=zj("googTaggyReferrer");c=e.length&&e[0].length}c&&(z["__TAGGY_INSTALLED"]=!0,cc("https://cct.google/taggy/agent.js"))}if(qh)a();else{var f=function(t){var v="GTM",w="GTM";kh?(v="OGT",w="GTAG"):qh&&(w=v="OPT");var y=z["google.tagmanager.debugui2.queue"];y||(y=[],
z["google.tagmanager.debugui2.queue"]=y,cc("https://"+dh.Md+"/debug/bootstrap?id="+L.H+"&src="+w+"&cond="+t+"&gtm="+Zk()));var x={messageType:"CONTAINER_STARTING",data:{scriptSource:Xb,containerProduct:v,debug:!1,id:L.H,isGte:jh}};x.data.resume=function(){a()};dh.Mi&&(x.data.initialPublish=!0);y.push(x)},g={zl:1,uj:2,Gj:3,Oi:4,tj:5},h=void 0,l=void 0,n=ji(z.location,"query",!1,void 0,"gtm_debug");Cu(n)&&(h=g.uj);if(!h&&I.referrer){var p=li(I.referrer);"tagassistant.google.com"===ii(p,"host")&&(h=g.Gj)}if(!h){var q=
zj("__TAG_ASSISTANT");q.length&&q[0].length&&(h=g.Oi)}h||b();if(!h&&Du(l)){var r=function(){if(u)return!0;u=!0;b();h&&Xb?f(h):a()},u=!1;gc(I,"TADebugSignal",function(){r()},!1);z.setTimeout(function(){r()},200)}else h&&Xb?f(h):a()}})(function(){var a=!1;a&&Pq("INIT");if(V(70)){var b=
Jq(iq.I.Ue,L.H);Kq(b)}Qi().B();Wl();if(L.fb?eh["ctid_"+L.fb]:eh[L.H]){var c=eh.zones;c&&c.unregisterChild(Pk());}else{for(var d=data.resource||{},e=d.macros||[],f=0;f<e.length;f++)ve.push(e[f]);for(var g=d.tags||[],h=0;h<g.length;h++)ye.push(g[h]);for(var l=d.predicates||[],n=0;n<l.length;n++)xe.push(l[n]);
for(var p=d.rules||[],q=0;q<p.length;q++){for(var r=p[q],u={},t=0;t<r.length;t++)u[r[t][0]]=Array.prototype.slice.call(r[t],1);we.push(u)}Ae=Z;Be=bw;af=new $e;var v=data.sandboxed_scripts,w=data.security_groups,y=data.infra,x=data.runtime||[],A=data.runtime_lines;TC=new Wd;WC();ue=UC();var B=TC,C=QC();nb(B.h,"require",C);for(var D=0;D<x.length;D++){var H=x[D];if(!Ia(H)||3>H.length){if(0===H.length)continue;break}A&&A[D]&&A[D].length&&Ne(H,A[D]);TC.execute(H)}if(void 0!==v)for(var F=["sandboxedScripts"],
N=0;N<v.length;N++){var Q=v[N].replace(/^_*/,"");wh[Q]=F}XC(w);if(void 0!==y)for(var aa=0;aa<y.length;aa++)xh[y[aa]]=!0;tE();Bu();Hr=!1;Ir=0;if("interactive"==I.readyState&&!I.createEventObject||"complete"==I.readyState)Kr();else{gc(I,"DOMContentLoaded",Kr);gc(I,"readystatechange",Kr);if(I.createEventObject&&I.documentElement.doScroll){var oa=!0;try{oa=!z.frameElement}catch(Wa){}oa&&Lr()}gc(z,"load",Kr)}Qt=!1;"complete"===I.readyState?St():gc(z,"load",St);hm&&z.setInterval(mm,864E5);V(46)&&(S(111),wb("HEALTH",1));V(47)&&(S(112),wb("HEALTH",2));uh=
Ua();sE.bootstrap=uh;if(a){var ca=Qq("INIT");}if(V(70)){var ba=Jq(iq.I.Dg,L.H);if(Kq(ba)){var Fa=Jq(iq.I.Ue,L.H);Lq(ba,Fa)}}}});

})()


==> figures/Wordtune_Editor_files/index-c78fc29db4cbe4e7.js <==
(self.webpackChunk_N_E=self.webpackChunk_N_E||[]).push([[405],{87314:function(e,t,r){(window.__NEXT_P=window.__NEXT_P||[]).push(["/",function(){return r(29210)}])},29210:function(e,t,r){"use strict";r.r(t),r.d(t,{default:function(){return S}});var n=r(52322),i=r(2784),o=r(92613),a=r(10312),s=r(80589),l=r(6384),c=r(70865),d=r(26297),u=r(73336);function f(e){var t=e.tours,r=(0,d.Z)(e,["tours"]),o=(0,i.useState)(null),a=o[0],s=o[1];(0,i.useEffect)((function(){requestAnimationFrame(l)}),[]);var l=function(){var e,t=function(){var e=document.querySelectorAll("iframe.ab-html-message");return Array.from(e).find((function(e){var t,r=null===(t=e.contentDocument)||void 0===t?void 0:t.documentElement;return null===r||void 0===r?void 0:r.hasAttribute("data-education")}))}();if(t){t.style.width="0",t.style.height="0";var r=null===(e=t.contentDocument)||void 0===e?void 0:e.documentElement,n=null===r||void 0===r?void 0:r.dataset.education;n&&s(n)}};return a?(0,n.jsx)(u.dP,(0,c.Z)({journeyName:a},t[a],r)):(0,n.jsx)(n.Fragment,{})}var m={WALKTHROUGH_SPICES_DARKFOCUS:{isDarkScreen:!0,disableCloseOnEsc:!0,steps:[{stepName:"addSpices",highlightArea:"spices",disableBeacon:!0,title:"Add Spice to your writing",target:"#editor-toolbar button.spice-button",content:"Use Spice to add creative expressions to your text, like statical fact, analogy, joke etc.        "}]}},v=r(96670),p=r(63211),h=(r(42055),r(99485)),x=r(11881),g=r(20923),b=r(9549),w=r(14106),y=function(){var e=function(e){var t=e.comp,r=void 0===t?l:t,n=e.property,i=e.status,o=e.once;void 0!==o&&o?a.setUserPropertyOnce("".concat(r,".").concat(n),i):a.setUserProperty("".concat(r,".").concat(n),i)},t=function(e){var t=e.comp,r=void 0===t?l:t,n=e.property,i=e.once,o=void 0!==i&&i,s=(new Date).toISOString();o?a.setUserPropertyOnce("".concat(r,".").concat(n,".timestamp"),s):a.setUserProperty("".concat(r,".").concat(n,".timestamp"),s)},r=function(r){if(r!==s.current){var n="free"===r?"tier.firstFree":"tier.firstPremium";e({property:"tier",status:r}),t({property:n,once:!0}),s.current=r}},n=function(){var e=document.querySelectorAll(d)[0].shadowRoot.querySelector(u);if(e){var t={attributeFilter:[f]};new MutationObserver(o).observe(e,t)}},o=function(e){var t,n=e[0].target,i=window.atob("ZGF0YS1nYnV0dG9uLWNoZWNraW5nLXN0YXR1cw=="),o=window.atob("Y2hlY2tpbmc="),a=window.atob("cmdiKDI1NSwgMjIzLCAxMjgp"),s=window.atob("bGluZWFyLWdyYWRpZW50KDMwNy40OWRlZywgcmdiKDc0LCAxMTAsIDIyNCkgMTYuNzUlLCByZ2IoMTQzLCA3NywgMTkxKSA4NC43OSUp");if((null===n||void 0===n?void 0:n.getAttribute(i))!==o){var l=null===(t=document.querySelectorAll(d)[0].shadowRoot.querySelector(m))||void 0===t?void 0:t.firstChild;if(l){var c=window.getComputedStyle?getComputedStyle(l,null):l.currentStyle;(null===c||void 0===c?void 0:c.backgroundColor)!==a?c.backgroundImage!==s||r("premium"):r("free")}}},a=(0,p.z$)(),s=(0,i.useRef)(),l="c1",c=window.atob("Z3JhbW1hcmx5"),d=window.atob("Z3JhbW1hcmx5LWV4dGVuc2lvbg=="),u=window.atob("ZGl2W2RhdGEtZ3JhbW1hcmx5LXBhcnQ9ImdidXR0b24iXQ=="),f=window.atob("ZGF0YS1nYnV0dG9uLWNoZWNraW5nLXN0YXR1cw=="),m=window.atob("ZGl2W2RhdGEtZ3JhbW1hcmx5LXBhcnQ9ImdidXR0b25CYWRnZSJd");return function(){var r=document.getElementById("__next"),i=new MutationObserver((function(r,i){var o=!0,a=!1,s=void 0;try{for(var l,d=r[Symbol.iterator]();!(o=(l=d.next()).done);o=!0){var u=l.value;if("childList"===u.type){var f=!0,m=!1,v=void 0;try{for(var p,h=u.addedNodes[Symbol.iterator]();!(f=(p=h.next()).done);f=!0){var x=p.value;if(x.tagName&&x.tagName.toLowerCase().startsWith(c))return e({property:"everDetected",status:!0,once:!0}),t({property:"everDetected",once:!0}),e({property:"extensionStatus",status:"enabled"}),t({property:"extensionStatus"}),n(),void i.disconnect()}}catch(g){m=!0,v=g}finally{try{f||null==h.return||h.return()}finally{if(m)throw v}}}}}catch(g){a=!0,s=g}finally{try{o||null==d.return||d.return()}finally{if(a)throw s}}}));return i.observe(r,{attributes:!1,childList:!0,subtree:!0}),e({property:"extensionStatus",status:"disabled"}),t({property:"extensionStatus"}),function(){i.disconnect()}}};function N(){var e=(0,h._r)().editorSDK,t=(0,p.z$)(),r=e.counter.words(),i=e.counter.characters();return(0,n.jsxs)("div",{className:"pointer-events-none fixed bottom-0 z-30 flex h-12 w-full",children:[(0,n.jsx)("div",{className:"editor-emulator border-gray-light pointer-events-auto flex flex-1 flex-col items-center border-t bg-white",children:(0,n.jsxs)("div",{className:"md:document-width flex w-full flex-1 sm:pl-8 sm:pr-5",children:[(0,n.jsx)("div",{className:"flex flex-1 items-center justify-center pl-0.5 sm:justify-start",children:(0,n.jsx)(l.KL,{})}),(0,n.jsx)("div",{className:"hidden items-center sm:flex",children:(0,n.jsx)(u.CE,{words:r,characters:i,onOpen:function(){t.track("WordCounterPressed",{properties:{origin:"editorFooter"}})},onItemSelect:function(e){t.track("WordCounterChanged",{properties:{origin:"editorFooter",type:e}})}})})]})}),(0,n.jsx)("div",{className:"sidebar-emulator invisible hidden lg:flex lg:w-[480px]"})]})}var j=r(41783),k=r(84907);function S(){var e=(0,x.aC)().user,t=(0,w.Pd)(),r=t.getUserPermissions,d=t.isFeatureEnabled,S=d("isConditionalEditorEntered"),C=(0,p.z$)(),A=(0,h._r)(),E=A.rewrite,T=A.issues,W=A.updateRewrite,Z=A.editorSDK,M=A.settings,P=A.spices,L=(A.notifications,A.updateNotifications),O=y(),R=(0,l.MG)(),I=R.trackBatchRewriteOpened,_=R.setRewriteTriggeredAnalytics,D=R.trackCardToggleEvent,F=R.initializeAnalytics,G=R.trackConditionalEditorEntered,Y=function(){var e=(0,p.z$)(),t=function(e){var t=e.journeyName,r=e.index,n=void 0===r?0:r,i=e.stepsLength;return{journeyName:t,stepOrder:n+1,numStepsInJourney:void 0===i?0:i,modalType:"walkthroughModal"}};return{trackModalEntered:function(r,n){var i=r.stepName,o=r.highlightArea,a=t(n);null===e||void 0===e||e.track("ModalEntered",{properties:(0,v.Z)((0,c.Z)({},a),{stepName:i,highlightArea:o})})},trackModalExited:function(r,n){var i,o=r.stepName,a=r.highlightArea,s=n.action,l=n.duration;switch(s){case"next":i="submitButton";break;case"prev":i="back";break;case"skip":i=s;default:i="escOrClickOutside"}var d=t({duration:l});null===e||void 0===e||e.track("ModalExited",{properties:(0,v.Z)((0,c.Z)({},d),{stepName:o,highlightArea:a,reason:i,duration:l})})},trackModalCTAPressed:function(r,n){var i=n.callToActionText,o=t(n);e.track("ModalCTAPressed",{properties:(0,c.Z)({stepName:r.stepName,callToActionText:i},o)})}}}(),z=Y.trackModalEntered,B=Y.trackModalExited,X=Y.trackModalCTAPressed,U=(0,i.useRef)(null),K=d("spicesEnabled");(0,o.y1)("ctrl+d, cmd+d",(function(e){e.preventDefault(),E.isActive||T.selected||P.isActive||(Z.blur(),J({intent:E.intent,origin:"keyboardShortcut"}))}),{enableOnContentEditable:!0},[E.isActive,M.batchSegmentType,T.selected,P.isActive]),(0,o.y1)("ctrl+s, cmd+s",(function(e){e.preventDefault()})),(0,i.useEffect)((function(){W({documentContainer:U}),F(),S&&G(),O(),Z.focus("end",{scrollIntoView:!1})}),[]),(0,a.Z)("paste",(function(e){if(globalThis.document.activeElement.id===l.hL){var t=e.clipboardData.getData("text/plain");C.track("ContentPasted",{properties:{contentLength:t.length,origin:"keyboardShortcut"}})}}));var J=(0,i.useCallback)((function(t){var r=t.origin,n=t.intent,i={isActive:!0};if(n!==E.intent&&(i.intent=n),C.setState({base:{origin:r},rewrite:{intent:n}}),Z.text.getAll().length||(L({key:"noTextRewrite"}),0)){var o=Z.selection.get(),a=o.from,s=o.to,c=Z.text.get(a,s);c.endsWith("\n")&&(s-=1);var d=Z.text.getParagraphs(a,s);if((0,b.mt)(Z.text.get(a,s)).length>1){var u,f=(0,l.eB)(d,a,s,M.batchSegmentType,null===e||void 0===e||null===(u=e.config)||void 0===u?void 0:u[x.iE]);i.batchObj=f,W(i);var m=f.segments.at(0).segmentIndexes.start,v=f.segments.at(-1).segmentIndexes.end;Z.rewrite.addBatchMark(m,v);var p=f.segments[0],h=p.segmentIndexes,g=h.start,w=h.end,y=p.paragraph,N=y.text,j=y.start;Z.rewrite.set(g,w,{text:N,offset:j}),I(f)}else{var k=!c.trim(),S=(null===d||void 0===d?void 0:d[0])||Z.text.getClosestParagraph(a,s);if(!S)return;var A=S.start,T=S.text,P=(0,l.YJ)(a,s,T,A,k),O=P.start,R=P.end;_(O,R,T),i.batchObj=void 0,W(i),Z.rewrite.set(O+1,R+1,{text:T,offset:A})}}}),[E.intent,W]);return(0,n.jsxs)("div",{className:"flex h-full flex-1 flex-col",children:[(0,n.jsxs)("div",{className:"border-gray-light z-10 flex border-b bg-white py-1.5 pl-8 sm:py-2 md:pr-9 ",id:"editor-toolbar",children:[(0,n.jsx)("div",{className:"flex flex-1 justify-center xl:pr-6",children:(0,n.jsxs)("div",{className:"md:document-width flex flex-1 justify-between",children:[(0,n.jsx)(u.G3,{selected:E.isActive?E.intent:null,showSelected:Z.text.getAll().trim().length>0,variant:"wide",shrinkBreakpoint:u.nN.sm,featurePermissions:r(l.uZ),onClick:function(e){E.isActive&&e===E.intent||(E.isActive?(D("closed","editorToolbar"),W({intent:e}),C.setState({base:{origin:"editorToolbar"},rewrite:{intent:e}})):J({intent:e,origin:"editorToolbar"}))},onPremiumClick:function(e){globalThis.open("".concat(g.Ok.upgrade.INTENT,"&origin=editorToolbar").concat(e,"Button&originCTA=").concat(e))}}),K&&(0,n.jsx)(j.CN,{})]})}),(0,n.jsx)("div",{className:"xxl:w-[462px] hidden h-full w-[282px] lg:flex"})]}),(0,n.jsxs)("div",{className:"flex max-h-[calc(100%-49px)] flex-1",children:[(0,n.jsxs)("div",{ref:U,className:"bg-gray-lightest flex h-[calc(100%-47px)] flex-1 flex-col items-center overflow-x-hidden md:overflow-y-scroll md:pt-5 md:pr-5 md:pl-8",children:[(0,n.jsx)("div",{className:"absolute z-10 mt-2 flex items-center justify-center",children:(0,n.jsx)(l.aj,{})}),(0,n.jsxs)("div",{className:"flew-row flex w-full flex-1 justify-center",children:[(0,n.jsx)(u.jW,{children:(0,n.jsx)("div",{className:"flex flex-col",children:(0,n.jsx)(l.ML,{onRewriteTriggered:J})})}),K&&(0,n.jsx)(j.PM,{})]})]}),(0,n.jsx)("div",{id:"editor-panel-wrapper",className:"border-gray-light z-10 hidden w-[480px] overflow-auto border-l bg-white lg:flex",children:(0,n.jsx)(l.I0,{})})]}),(0,n.jsx)(N,{}),(0,n.jsx)(s.ErrorBoundary,{onError:function(e,t){(0,k.Y)("Could not render Walkthrough. Component stack: ".concat(t.componentStack," Error: ").concat(e))},FallbackComponent:function(){return(0,n.jsx)(n.Fragment,{})},children:(0,n.jsx)(f,{tours:m,onStepEntered:z,onStepExited:B,onPrimaryClicked:X})})]})}},42055:function(e,t,r){r(59231)}},function(e){e.O(0,[7,774,888,179],(function(){return t=87314,e(e.s=t);var t}));var t=e.O();_N_E=t}]);

==> figures/Wordtune_Editor_files/logger-1.min.js <==
!function(){var e={7228:function(e){e.exports=function(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n},e.exports.default=e.exports,e.exports.__esModule=!0},2858:function(e){e.exports=function(e){if(Array.isArray(e))return e},e.exports.default=e.exports,e.exports.__esModule=!0},3646:function(e,t,r){var n=r(7228);e.exports=function(e){if(Array.isArray(e))return n(e)},e.exports.default=e.exports,e.exports.__esModule=!0},4575:function(e){e.exports=function(e,t){if(!(e instanceof t))throw new TypeError("Cannot call a class as a function")},e.exports.default=e.exports,e.exports.__esModule=!0},3913:function(e){function t(e,t){for(var r=0;r<t.length;r++){var n=t[r];n.enumerable=n.enumerable||!1,n.configurable=!0,"value"in n&&(n.writable=!0),Object.defineProperty(e,n.key,n)}}e.exports=function(e,r,n){return r&&t(e.prototype,r),n&&t(e,n),e},e.exports.default=e.exports,e.exports.__esModule=!0},9713:function(e){e.exports=function(e,t,r){return t in e?Object.defineProperty(e,t,{value:r,enumerable:!0,configurable:!0,writable:!0}):e[t]=r,e},e.exports.default=e.exports,e.exports.__esModule=!0},5318:function(e){e.exports=function(e){return e&&e.__esModule?e:{default:e}},e.exports.default=e.exports,e.exports.__esModule=!0},6860:function(e){e.exports=function(e){if("undefined"!=typeof Symbol&&null!=e[Symbol.iterator]||null!=e["@@iterator"])return Array.from(e)},e.exports.default=e.exports,e.exports.__esModule=!0},3884:function(e){e.exports=function(e,t){var r=e&&("undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"]);if(null!=r){var n,o,i=[],a=!0,s=!1;try{for(r=r.call(e);!(a=(n=r.next()).done)&&(i.push(n.value),!t||i.length!==t);a=!0);}catch(e){s=!0,o=e}finally{try{a||null==r.return||r.return()}finally{if(s)throw o}}return i}},e.exports.default=e.exports,e.exports.__esModule=!0},521:function(e){e.exports=function(){throw new TypeError("Invalid attempt to destructure non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")},e.exports.default=e.exports,e.exports.__esModule=!0},8206:function(e){e.exports=function(){throw new TypeError("Invalid attempt to spread non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")},e.exports.default=e.exports,e.exports.__esModule=!0},6479:function(e,t,r){var n=r(7316);e.exports=function(e,t){if(null==e)return{};var r,o,i=n(e,t);if(Object.getOwnPropertySymbols){var a=Object.getOwnPropertySymbols(e);for(o=0;o<a.length;o++)r=a[o],t.indexOf(r)>=0||Object.prototype.propertyIsEnumerable.call(e,r)&&(i[r]=e[r])}return i},e.exports.default=e.exports,e.exports.__esModule=!0},7316:function(e){e.exports=function(e,t){if(null==e)return{};var r,n,o={},i=Object.keys(e);for(n=0;n<i.length;n++)r=i[n],t.indexOf(r)>=0||(o[r]=e[r]);return o},e.exports.default=e.exports,e.exports.__esModule=!0},3038:function(e,t,r){var n=r(2858),o=r(3884),i=r(379),a=r(521);e.exports=function(e,t){return n(e)||o(e,t)||i(e,t)||a()},e.exports.default=e.exports,e.exports.__esModule=!0},319:function(e,t,r){var n=r(3646),o=r(6860),i=r(379),a=r(8206);e.exports=function(e){return n(e)||o(e)||i(e)||a()},e.exports.default=e.exports,e.exports.__esModule=!0},8:function(e){function t(r){return"function"==typeof Symbol&&"symbol"==typeof Symbol.iterator?(e.exports=t=function(e){return typeof e},e.exports.default=e.exports,e.exports.__esModule=!0):(e.exports=t=function(e){return e&&"function"==typeof Symbol&&e.constructor===Symbol&&e!==Symbol.prototype?"symbol":typeof e},e.exports.default=e.exports,e.exports.__esModule=!0),t(r)}e.exports=t,e.exports.default=e.exports,e.exports.__esModule=!0},379:function(e,t,r){var n=r(7228);e.exports=function(e,t){if(e){if("string"==typeof e)return n(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);return"Object"===r&&e.constructor&&(r=e.constructor.name),"Map"===r||"Set"===r?Array.from(e):"Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r)?n(e,t):void 0}},e.exports.default=e.exports,e.exports.__esModule=!0},7757:function(e,t,r){e.exports=r(5666)},2706:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.encode=function(e){return JSON.stringify(function(e){var t=[],r="function"==typeof Map&&new Map;function n(e){switch((0,o.default)(e)){case"undefined":return-1;case"number":if(isNaN(e))return-3;if(!isFinite(e))return e<0?-5:-4}var n;return r?void 0===(n=r.get(e))&&(n=t.push(e)-1,r.set(e,n)):(n=t.indexOf(e))<0&&(n=t.push(e)-1),n}function i(e){var t=e;if(e&&"object"===(0,o.default)(e)){var r=Object.keys(e);if(function(e){if(e&&"object"===(0,o.default)(e)){return(Object.getPrototypeOf?Object.getPrototypeOf(e):e.__proto__)===Object.prototype}return!1}(e))t={};else{if(!Array.isArray(e)){for(var i in a){var s=a[i].deconstruct(e);if(s){for(c=0;c<s.length;++c)s[c]=n(s[c]);return s.unshift(i),s}}return{}.toString.call(e)}t=Array(e.length);var u=e.length;if(u>r.length)for(var c=0;c<u;++c)t[c]=-2}r.forEach((function(r){t[r]=n(e[r])}))}return t}var s=n(e);if(s<0)return s;for(var u=[],c=0;c<t.length;++c)u[c]=i(t[c]);return u}(e))},t.decode=function(e){return function(e){if("number"==typeof e&&e<0)return n(e);var t=new Array(e.length);function r(e){return e in t?t[e]:t[e]=n(e)}function n(t){if(t<0){if(-1===t)return;if(t===i)return;if(-3===t)return NaN;if(-4===t)return 1/0;if(-5===t)return-1/0;throw new Error("invalid ARSON index: "+t)}var n=e[t];if(n&&"object"===(0,o.default)(n)){if(Array.isArray(n)){var c=n[0];if("string"==typeof c&&c in a){var l=a[c].reconstruct,f=l();return f&&s.push({reconstruct:l,empty:f,argIndexes:n.slice(1)}),e[t]=f||l(n.slice(1).map(r))}}u.push(n)}return n}var s=[],u=[];return e.forEach((function(e,t){r(t)})),s.forEach((function(e){e.args=e.argIndexes.map(r)})),u.forEach((function(t){Object.keys(t).forEach((function(n){var o=t[n];if("number"==typeof o)if(o<0){if(o===i)return void delete t[n];t[n]=r(o)}else t[n]=e[o]}))})),s.forEach((function(e){e.reconstruct.call(e.empty,e.args)})),e[0]}(JSON.parse(e))};var o=n(r(8)),i=-2,a=Object.create(null),s=function(e,t){function r(r){if("function"!=typeof t[r])throw new Error("second argument to ARSON.registerType("+JSON.stringify(e)+", ...) must be an object with a "+r+" method")}r("deconstruct"),r("reconstruct"),a[e]=t},u=Object.prototype.toString;"function"==typeof Buffer&&"function"==typeof Buffer.isBuffer&&s("Buffer",{deconstruct:function(e){return Buffer.isBuffer(e)&&[e.toString("base64"),"base64"]},reconstruct:function(e){return e&&Buffer.from(e[0],e[1])}}),s("Date",{deconstruct:function(e){return"[object Date]"===u.call(e)&&[e.toJSON()]},reconstruct:function(e){return e&&new Date(e[0])}}),s("RegExp",{deconstruct:function(e){if("[object RegExp]"===u.call(e)){var t=[e.source],r="";return e.ignoreCase&&(r+="i"),e.multiline&&(r+="m"),e.global&&(r+="g"),r&&t.push(r),t}},reconstruct:function(e){return e&&new RegExp(e[0],e[1])}}),"function"==typeof Set&&"function"==typeof Array.from&&s("Set",{deconstruct:function(e){if("[object Set]"===u.call(e))return Array.from(e)},reconstruct:function(e){if(!e)return new Set;e.forEach(this.add,this)}}),"function"==typeof Map&&"function"==typeof Array.from&&s("Map",{deconstruct:function(e){if("[object Map]"===u.call(e))return Array.from(e)},reconstruct:function(e){if(!e)return new Map;e.forEach((function(e){this.set(e[0],e[1])}),this)}})},9705:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=n(r(9713)),i=n(r(6479)),a=n(r(4575)),s=n(r(3913)),u=r(1250);function c(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function l(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?c(Object(r),!0).forEach((function(t){(0,o.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):c(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}var f={script:["src"],img:["src"],image:["xlink:href"],link:["href"]},d=function(){function e(t){var r=this,n=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{},o=n.assetCapture,s=void 0===o?{}:o;(0,a.default)(this,e),this.capturePerformanceEntry=(0,u.protectFunc)((function(e){if(e)if("navigation"===e.entryType)r._addResourceEvent(e);else if("resource"===e.entryType)switch(e.initiatorType){case"link":case"script":case"img":case"image":if(!1!==r._isDomEnabled){if(r._findClosedRequestIndex(e)>=0)return void r._addKnownResource(e);var t=r._findPendingRequestIndex(e);t>=0&&r._removePendingRequestAtIndex(t),r._addKnownResource(e)}case"css":case"track":case"other":r._addResourceEvent(e)}})),this.maybeRecordAssetNode=(0,u.protectFunc)((function(e){var t=e.tagName,n=e.attributes,o=e.target,a=(0,i.default)(e,["tagName","attributes","target"]);if(r.shouldRecordAsset(o)){var s=f[t];if(s){var c=(0,u.find)(s,(function(e){return!!n[e]}));c&&r.captureDomAssetEntry(l({tagName:t,attrValue:n[c]},a))}}})),this.maybeRecordAssetAttribute=(0,u.protectFunc)((function(e){var t=e.tagName,n=e.attrName,o=e.target,a=(0,i.default)(e,["tagName","attrName","target"]);if(r.shouldRecordAsset(o)){var s=f[t],u=o.getAttribute(n);s&&s.indexOf(n)>=0&&r.captureDomAssetEntry(l({tagName:t,attrValue:u},a))}})),this.captureDomAssetEntry=(0,u.protectFunc)((function(e){var t=e.tagName,n=e.attrValue;if(!(0,u.startsWith)(n,"data:")&&!(0,u.startsWith)(n,"blob:")){var o=document.createElement("a");o.href=n;var i,a={initiatorType:t,name:o.href,startTime:Date.now()},s=(r._logger.getConfig("lr.network.PerfResourceEvent")||{}).requestSanitizer,c=void 0===s?function(e){return e}:s;try{i=c(l(l({},a),{},{url:a.name,headers:{},body:""}))}catch(e){console.error(e)}if(i)if(a.name=i.url,!r._hasKnownResource(a))if(!(r._findPendingRequestIndex(a)>=0)){var f=r._findClosedRequestIndex(a);f>=0&&r._removeClosedRequestAtIndex(f),r._pendingRequests.length>=1e3||r._closedRequests.length>=1e3||r._pendingRequests.push(a)}}})),this._closingLoopHandler=function(){try{r._closingLoopTimer=null;var e=Date.now(),t=e-r._forceCloseDelay;r._pendingRequests=r._pendingRequests.filter((function(e){return!(e.startTime<=t)||(r._closePendingRequest(e),r._closedRequests.push(e),!1)}));var n=e-r._closedKeepDelay;r._closedRequests=r._closedRequests.filter((function(e){return e.time>n})),r._scheduleClosingLoop()}catch(e){r._pendingRequests=[],r._closedRequests=[],r._isDomEnabled=!1,(0,u.sendTelemetry)("AssetManager closing loop failure: ".concat(e))}};var c=s.isDisabled,d=void 0!==c&&c,p=s.loopInterval,h=void 0===p?500:p,g=s.forceCloseDelay,y=void 0===g?1e4:g,v=s.closedKeepDelay,m=void 0===v?6e4:v;this._logger=t,this._isDisabled=d,this._loopInterval=h,this._forceCloseDelay=y,this._closedKeepDelay=m,this.reset()}return(0,s.default)(e,[{key:"setPerformanceStatus",value:function(e,t){this._isPerformanceEnabled=e,this._browserLoadTime=t}},{key:"setDomStatus",value:function(e){this._isDomEnabled=!1===this._isDisabled&&!0===this._isPerformanceEnabled&&e,this._isDomEnabled?this._scheduleClosingLoop():this._pendingRequests=[]}},{key:"shutdown",value:function(){this.reset(),this._isPerformanceEnabled=!1,this._isDomEnabled=!1}},{key:"shouldRecordAsset",value:function(e){var t=e.tagName&&e.tagName.toLowerCase(),r=e.parentNode&&e.parentNode.tagName&&e.parentNode.tagName.toLowerCase();return("link"!==t||"stylesheet"===e.getAttribute("rel"))&&("picture"!==r&&!1!==this._isDomEnabled)}},{key:"_addKnownResource",value:function(e){this._knownResources.add(e.name),this._knownResources.size>5e4&&this.shutdown()}},{key:"_hasKnownResource",value:function(e){return this._knownResources.has(e.name)}},{key:"_findPendingRequestIndex",value:function(e){return(0,u.findIndex)(this._pendingRequests,(function(t){return t.name===e.name}))}},{key:"_removePendingRequestAtIndex",value:function(e){var t=this._pendingRequests.slice(0);t.splice(e,1),this._pendingRequests=t}},{key:"_findClosedRequestIndex",value:function(e){return(0,u.findIndex)(this._closedRequests,(function(t){return t.name===e.name}))}},{key:"_removeClosedRequestAtIndex",value:function(e){var t=this._closedRequests.slice(0);t.splice(e,1),this._closedRequests=t}},{key:"_addResourceEvent",value:function(e){var t=this,r=arguments.length>1&&void 0!==arguments[1]?arguments[1]:200,n="navigation"===e.entryType?"navigation":e.initiatorType;this._logger.addEvent("lr.network.PerfResourceEvent",(function(){return{url:e.name,startTime:e.startTime+t._browserLoadTime,duration:e.duration,initiatorType:n.toUpperCase(),failed:0===r,status:r,transferSize:e.transferSize||0}}))}},{key:"_closePendingRequest",value:function(e){var t=this;(0,u.startsWith)(e.name,"capacitor:")?this._logger.addEvent("lr.network.PerfResourceEvent",(function(){return{url:e.name,startTime:e.startTime,initiatorType:e.initiatorType.toUpperCase(),duration:(0,u.randomInt)(10,50),failed:!1,status:200,transferSize:e.transferSize||0}})):this._logger.addEvent("lr.network.PerfResourceEvent",(function(){return{url:e.name,startTime:e.startTime,initiatorType:e.initiatorType.toUpperCase(),duration:t._forceCloseDelay,failed:!0,status:0,transferSize:e.transferSize||0}}))}},{key:"_scheduleClosingLoop",value:function(){this._isPerformanceEnabled&&this._isDomEnabled&&!this._closingLoopTimer&&(this._closingLoopTimer=setTimeout(this._closingLoopHandler,this._loopInterval))}},{key:"reset",value:function(){this._isPerformanceEnabled=null,this._browserLoadTime=null,this._isDomEnabled=null,this._knownResources=new Set,this._pendingRequests=[],this._closedRequests=[],this._closingLoopTimer&&(clearTimeout(this._closingLoopTimer),this._closingLoopTimer=null)}}]),e}();t.default=d},9813:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.UTM_PARAM_KEY=t.UTM_PARAMETER_TO_EVENT_KEY_MAPPING=void 0;t.UTM_PARAMETER_TO_EVENT_KEY_MAPPING={utm_source:"utmSource",utm_medium:"utmMedium",utm_campaign:"utmCampaign",utm_term:"utmTerm",utm_content:"utmContent"};t.UTM_PARAM_KEY="hasSentUTMParams"},3229:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){var r=t||{},n=r.assetManager,d=r.unsubs;if(n&&d){var p=(0,s.default)(e,t,{assetManager:n});d.splice(2,1,p)}else{var h={assetManager:n=new o.default(e,t)};d=[(0,i.default)(e,t,h),(0,a.default)(e,t,h),(0,s.default)(e,t,h),(0,u.default)(e,t,h),(0,c.default)(e,t,h),(0,l.default)(e,t,h),(0,f.default)(e,t,h),function(){return n.shutdown()}]}return function(){var e=arguments.length>0&&void 0!==arguments[0]&&arguments[0];return e?(d[2](),{assetManager:n,unsubs:d}):(d.forEach((function(e){return e()})),{})}};var o=n(r(9705)),i=n(r(3054)),a=n(r(7861)),s=n(r(8673)),u=n(r(1926)),c=n(r(6356)),l=n(r(8575)),f=n(r(3231))},1926:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){return(0,n.addListener)("copy",(function(){e._deadClicksMonitor.reset()}),window)};var n=r(1250)},6356:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t,r=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{},n=r.intercomDelay,o=void 0===n?1e3:n,i=r.intercomMaxAttempts,a=void 0===i?30:i,s=0,u=function r(){"function"==typeof window.Intercom?(window.Intercom("onShow",(function(){return e.addEvent("lr.IntercomShow",(function(){return{}}))})),e._isIntercomRegistered=!0):s++<a&&(t=setTimeout(r,o))};e._isIntercomRegistered||u();return function(){return clearTimeout(t)}}},3054:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t,r=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{},n=r.rateLimitCount,o=void 0===n?5:n,s=r.rateLimitPeriodMs,l=void 0===s?500:s,f=arguments.length>3&&void 0!==arguments[3]?arguments[3]:c,d=0,p=!1,h=e.oncePerSession(a.UTM_PARAM_KEY,(function(t){e.addEvent("lr.browser.UTMParamsEvent",(function(){return t}))})),g=(0,i.protectFunc)((function(e){var t=(0,i.parseQueryString)(e),r=Object.keys(a.UTM_PARAMETER_TO_EVENT_KEY_MAPPING),n={};r.forEach((function(e){t.hasOwnProperty(e)&&(n[a.UTM_PARAMETER_TO_EVENT_KEY_MAPPING[e]]=t[e])})),Object.keys(n).length>0&&h(u(u({},n),{},{href:e}))})),y=function e(){d=0,t=setTimeout(e,l)};function v(t){var r=e.urlSanitizer(f()),n={href:r,navigationType:t};if("PAGE_LOAD"===t){var i=window.performance&&window.performance.now&&window.performance.now();i&&(n.perfNow=Math.round(i))}++d>o?p||(e._consoleLog("warn","LogRocket: Navigation rate limit exceeded. Some navigation may not be captured."),p=!0):("PAGE_LOAD"===t&&g(r),e.addEvent("lr.browser.NavigationEvent",(function(){return n})))}v("PAGE_LOAD");var m=[(0,i.enhanceFunc)(window,"onpopstate",(function(){v("POP_STATE")})),function(){return clearTimeout(t)}];window.history.pushState&&m.push((0,i.enhanceFunc)(window.history,"pushState",(function(){(arguments.length<=2?void 0:arguments[2])&&v("PUSH_STATE")})));window.history.replaceState&&m.push((0,i.enhanceFunc)(window.history,"replaceState",(function(){(arguments.length<=2?void 0:arguments[2])&&v("REPLACE_STATE")})));return y(),function(){return m.forEach((function(e){return e()}))}};var o=n(r(9713)),i=r(1250),a=r(9813);function s(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function u(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?s(Object(r),!0).forEach((function(t){(0,o.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):s(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}var c=function(){return window.location.href}},7861:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{},r=t.shouldRecordPerf,n=void 0===r||r,o=arguments.length>2?arguments[2]:void 0,a=o.assetManager,c=e.getConfig("lr.network.PerfResourceEvent")||{},l=c.isEnabled,f=void 0===l||l,d=c.requestSanitizer,p=void 0===d?function(e){return e}:d;if(!n||!window.performance||"function"!=typeof window.performance.getEntries||"function"!=typeof window.performance.addEventListener||"function"!=typeof window.performance.removeEventListener||!1===f)return a.setPerformanceStatus(!1),function(){};var h=window.performance.timing.navigationStart;a.setPerformanceStatus(!0,h);var g,y=(0,i.protectFunc)((function(e){var t,r=u(e);try{for(r.s();!(t=r.n()).done;){var n=t.value,o={entryType:n.entryType,initiatorType:n.initiatorType,name:n.name,startTime:n.startTime,duration:n.duration,transferSize:n.transferSize},i=void 0;try{i=p(s(s({},o),{},{url:o.name,headers:{},body:""}))}catch(e){console.error(e)}i&&(o.name=i.url,a.capturePerformanceEntry(o))}}catch(e){r.e(e)}finally{r.f()}}));if(window.PerformanceObserver&&"function"==typeof window.PerformanceObserver){y(window.performance.getEntries());var v=new PerformanceObserver((function(e){return y(e.getEntries())}));return v.observe({entryTypes:["navigation","resource"]}),function(){return v.disconnect()}}var m=0,b=(0,i.protectFunc)((function(){var e=window.performance.getEntries();if(e.length>m){for(var t=[];m<e.length;m++)t.push(e[m]);m=e.length,y(t)}})),O=function e(){b(),g=setTimeout(e,250)};O();var _=function(){e._consoleLog("warn","LogRocket: performance entry buffer has filled, shutting down asset tracker: https://docs.logrocket.com/docs/performance-entry-buffer-has-filled"),b(),a.shutdown(),clearTimeout(g),g=void 0};return window.performance.addEventListener("resourcetimingbufferfull",_),function(){clearTimeout(g),window.performance.removeEventListener("resourcetimingbufferfull",_)}};var o=n(r(9713)),i=r(1250);function a(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function s(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?a(Object(r),!0).forEach((function(t){(0,o.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):a(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}function u(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return c(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return c(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,a=!0,s=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return a=e.done,e},e:function(e){s=!0,i=e},f:function(){try{a||null==r.return||r.return()}finally{if(s)throw i}}}}function c(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}},8575:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){return(0,n.addListener)("afterprint",(function(){e._deadClicksMonitor.reset()}),window)};var n=r(1250)},3231:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t,r=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{},n=r.zendeskDelay,o=void 0===n?1e3:n,i=r.zendeskMaxAttempts,a=void 0===i?30:i,s=0,u=function r(){"function"==typeof window.zE?(window.zE("webWidget:on","open",(function(){e.addEvent("lr.ZendeskShow",(function(){return{}}))})),e._isZendeskRegistered=!0):s++<a&&(t=setTimeout(r,o))};e._isZendeskRegistered||u();return function(){return clearTimeout(t)}}},5188:function(e,t){"use strict";function r(e){return"#document-fragment"===e.nodeName&&"open"===e.mode?"$shadow-root":e.nodeName?e.nodeName.toLowerCase():""}Object.defineProperty(t,"__esModule",{value:!0}),t.getNodeName=r,t.getTargetForEvent=function(e){if("function"==typeof e.composedPath&&e.composed)return e.composedPath()[0];if(e.path)return e.path[0];return e.target},t.getNodePath=function(e){var t=e,n=[],o=0;for(;t&&(t.parentNode||t.host);){var i=r(t);if("body"===i)break;var a={nodeName:i},s=a.nodeName.length;if(t.id&&t.id.length>0&&(a.id=t.id,s+=t.id.length),t.classList&&t.classList.length>0){a.classList=Array.prototype.slice.call(t.classList,0);var u=Array.prototype.join.call(t.classList,"");u&&(s+=u.length)}if(o+s>250)break;if(t.parentNode&&t.parentNode.children)try{var c=0,l=t;do{c+=1,l=l.previousElementSibling}while(l);a.nthChild=c}catch(e){}o+=s,n.push(a),t=t.parentNode||t.host}return n}},4894:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.getId=function(e){var t=e&&e.__lr;return t&&t.groupId},t.registerGroupIds=function(e){if(!e||!window.CSSGroupingRule)return;e instanceof CSSGroupingRule&&i(e,e.parentStyleSheet)},t.reset=function(){o=new WeakMap};var n=r(1250),o=new WeakMap,i=function e(t,r){if(!t.__lr){var i=o.get(r)||1;t.__lr={groupId:i},o.set(r,i+1)}for(var a=(0,n.getCssRules)(t),s=0;a&&s<a.length;s++){var u=a.item(s);u instanceof CSSGroupingRule&&e(u,r)}}},6127:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){var r,n,i=[],f=(0,c.default)(),g=function(e,t){f=(0,c.default)(),t?(n&&n.target&&(n=d(d({},n),{},{nodePath:(0,u.getNodePath)(n.target),target:void 0})),i=n&&n.timeSpent?[].concat((0,o.default)(i),[n]):i,n=e):n?n.timeSpent=f-n.time:n=e};return(0,s.default)((0,l.protectFunc)((function(o){r&&clearTimeout(r);var s=function(e,t){var r,n,o=(0,u.getTargetForEvent)(e),i=Math.round(e.clientX),a=Math.round(e.clientY);if(!i||!a)return;if(o.getBoundingClientRect){var s=o.getBoundingClientRect(),l=s.x,f=s.y;r=i-Math.round(l),n=a-Math.round(f)}else r=i,n=a,o=null;var d=(0,c.default)();return{time:t,timeSpent:h(d-t),target:o,offsetX:r,offsetY:n}}(o,f);g(s,function(e,t){if(!e)return!1;if(e.timeSpent<p)return!1;if(!t)return!0;if(e.target&&e.target!==t.target)return!0;return r=[e.offsetX,e.offsetY],n=[t.offsetX,t.offsetY],o=(0,a.default)(r,2),i=o[0],s=o[1],u=(0,a.default)(n,2),c=u[0],l=u[1],Math.abs(i-c)+Math.abs(s-l)>50;var r,n,o,i,s,u,c,l}(s,n));var y=function(){e((function(){return{eventType:"MOUSEHOVER",url:t(window.location.href),hovers:i}})),i=[]};i.length>=30&&y(),r=setTimeout((0,l.protectFunc)((function(){n&&g(d(d({},n),{},{timeSpent:0}),n&&f-n.time>p),i.length>0&&y()})),5e3)})),100,{trailing:!1})},t.HOVER_TIME_BUFFER=t.PAUSE_TIMEOUT_MS=void 0;var o=n(r(319)),i=n(r(9713)),a=n(r(3038)),s=n(r(3493)),u=r(5188),c=n(r(5818)),l=r(1250);function f(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function d(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?f(Object(r),!0).forEach((function(t){(0,i.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):f(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}t.PAUSE_TIMEOUT_MS=5e3;var p=100;function h(e){return Math.round(1e3*e)/1e3}t.HOVER_TIME_BUFFER=p},6113:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t,r=[];return(0,a.default)((function(n){t&&clearTimeout(t),r=[].concat((0,i.default)(r),[d(n)]);var o=function(){var t=function(e){return function(){var t=(0,c.default)();return{eventType:"MOUSEMOVE",moves:e.map((function(e){return{clientX:e.clientX,clientY:e.clientY,timeOffset:f(t-e.time),nodeId:e.nodeId}}))}}}(r);e(t),r=[]};r.length>=20&&o(),t=setTimeout((function(){r.length>0&&o()}),50)}),20,{trailing:!1})};var i=n(r(319)),a=n(r(3493)),s=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=l(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var s=i?Object.getOwnPropertyDescriptor(e,a):null;s&&(s.get||s.set)?Object.defineProperty(n,a,s):n[a]=e[a]}n.default=e,r&&r.set(e,n);return n}(r(959)),u=r(5188),c=n(r(5818));function l(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(l=function(e){return e?r:t})(e)}function f(e){return Math.round(1e3*e)/1e3}function d(e){var t=(0,u.getTargetForEvent)(e);return{type:e.type.toUpperCase(),time:(0,c.default)(),clientX:Math.round(e.clientX||0),clientY:Math.round(e.clientY||0),nodeId:s.getId(t)}}},959:function(e,t){"use strict";function r(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return n(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return n(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var o=0,i=function(){};return{s:i,n:function(){return o>=e.length?{done:!0}:{done:!1,value:e[o++]}},e:function(e){throw e},f:i}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var a,s=!0,u=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return s=e.done,e},e:function(e){u=!0,a=e},f:function(){try{s||null==r.return||r.return()}finally{if(u)throw a}}}}function n(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}Object.defineProperty(t,"__esModule",{value:!0}),t.removeFromTree=a,t.getId=function(e){var t=e&&e.__lr;return t&&t.id},t.getIsTainted=function(e){var t=e&&e.__lr;return t&&t.isTainted},t.setIsTainted=function(e,t){var r=e&&e.__lr;r&&(r.isTainted=t)},t.getTaintType=function(e){var t=e&&e.__lr;return t&&t.taintType||"redact"},t.setTaintType=function(e,t){var r=e&&e.__lr;r&&(r.taintType=t)},t.getIsWhitelisted=function(e){var t=e&&e.__lr;return t&&t.isWhitelisted},t.setIsWhitelisted=function(e,t){var r=e&&e.__lr;r&&(r.isWhitelisted=t)},t.genMirror=function(e,t){var r=t.isTainted,n=t.taintType,i=t.isWhitelisted,a=t.nodePath,s={id:o++,isTainted:r,taintType:n,isWhitelisted:i,nodePath:a};return e.__lr=s,e.__lr.toJSON=function(){return null},s},t.evictMirrorNode=function(e){if(e.mParent){a(e),e.id=0;for(var t=[e.mChild,e.mShadow].filter((function(e){return!!e}));t.length>0&&t.length<1e4;){var r=t.pop();r.id=0,r.mChild&&t.push(r.mChild),r.mPrev&&t.push(r.mPrev),r.mShadow&&t.push(r.mShadow)}}},t.mirrorFor=function(e){var t=e&&e.__lr;if(t&&0!==t.id)return t;return null},t._reset=function(){i(document),o=1};var o=1;function i(e){if(delete e.__lr,e.adoptedStyleSheets){var t,n=r(e.adoptedStyleSheets);try{for(n.s();!(t=n.n()).done;){delete t.value.__lr}}catch(e){n.e(e)}finally{n.f()}}e.shadowRoot&&i(e.shadowRoot);for(var o=e.firstChild;o;o=o.nextSibling)i(o)}function a(e){e.mParent&&e.mParent.mChild===e&&(e.mParent.mChild=e.mPrev),e.mPrev&&(e.mPrev.mNext=e.mNext),e.mNext&&(e.mNext.mPrev=e.mPrev)}},5133:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=new WeakMap,r=window.Zone&&"function"==typeof window.Zone.__symbol__&&window.Zone.__symbol__("setTimeout"),n=window[r]||window.setTimeout;function o(r,n){var o=t.get(r);o&&o.text===n.text&&o.isChecked===n.isChecked||(t.set(r,n),e.addEvent("lr.browser.InputEvent",(function(){return f({nodeId:s.getId(r)},n)})))}var i=function(r){var n=(0,u.getTargetForEvent)(r);if(n){var i=n.tagName;if(i&&("INPUT"===i||"TEXTAREA"===i||"SELECT"===i)){var c=n.type&&n.type.toLowerCase(),l=("radio"===c||"checkbox"===c)&&!!n.checked,d=s.getId(n);if(d){var p=s.getIsTainted(n),h=s.getTaintType(n),g=p&&("lipsum"===h||("password"===c||"text"===c||"textarea"===c));g&&e.addRedactedInputForAudit({nodeId:d,name:n.name,value:n.value});var y,v,m,b,O=g?(0,a.sanitizeValue)(n.value,s.getTaintType(n)):n.value;if(!p||g&&""!==O)"change"===r.type?(y=r,v={text:O,isChecked:l},m=(0,u.getTargetForEvent)(y),b=(0,u.getNodePath)(m),t.set(m,v),e.addEvent("lr.browser.InputChangeEvent",(function(){return f({nodeId:s.getId(m),nodePath:b,type:m.type},v)}))):o(n,{text:O,isChecked:l}),"radio"===c&&n.name&&l&&[].forEach.call(document.querySelectorAll('input[type=radio][name="'.concat(n.name,'"]')),(function(e){e!==n&&o(e,{text:e.value,isChecked:!l})}))}}}};function c(e,r){var o=Object.getOwnPropertyDescriptor(e.prototype,r);return Object.defineProperty(e.prototype,r,{set:function(e){var r=this;if(s.getId(r)){var a=t.get(r);a&&a.text===r.value.text&&a.isChecked===r.value.isChecked||n((function(){i({target:r})}))}return o.set.call(this,e)},get:function(){return o.get.call(this)}}),function(){return Object.defineProperty(e.prototype,r,o)}}var l=[],d=function(e){var t=(0,a.addListener)("change",i,e);l.push(t)},p=function(){l.forEach((function(e){return e()}))},h=!1;return{addInputListener:d,unsub:p,initialize:function(){if(!h){var e=Object.getOwnPropertyDescriptor(HTMLInputElement.prototype,"value");return e&&e.set&&l.push(c(HTMLInputElement,"value"),c(HTMLInputElement,"checked"),c(HTMLSelectElement,"value"),c(HTMLTextAreaElement,"value")),l.push((0,a.addListener)("input",i)),d(document),h=!0,p}return function(){}}}};var i=n(r(9713)),a=r(1250),s=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=c(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var s=i?Object.getOwnPropertyDescriptor(e,a):null;s&&(s.get||s.set)?Object.defineProperty(n,a,s):n[a]=e[a]}n.default=e,r&&r.set(e,n);return n}(r(959)),u=r(5188);function c(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(c=function(e){return e?r:t})(e)}function l(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function f(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?l(Object(r),!0).forEach((function(t){(0,i.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):l(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}},7425:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{},r=t.timeout,n=void 0===r?2e3:r,o=(0,u.default)((function(t){e.addEvent("lr.browser.MouseEvent",t)})),l=(0,c.default)((function(t){e.addEvent("lr.browser.MouseEvent",t)}),(function(t){return e.urlSanitizer(t)})),f=null,d=null,p=null,y=[],v=!1,m=function(t){return(0,i.protectFunc)((function(r){var o=Date.now(),u=(0,s.getTargetForEvent)(r),c={altKey:r.altKey,ctrlKey:r.ctrlKey,shiftKey:r.shiftKey,metaKey:r.metaKey},l=u.tagName;l?(l=l.toLowerCase(),u.id&&""!==u.id?l+="#".concat(u.id):u.className&&""!==u.className&&(l+=".".concat(u.className))):l="document";var m=a.getId(u),b=a.getIsTainted(u),O=null==r.clientX?0:Math.round(r.clientX),_=null==r.clientY?0:Math.round(r.clientY),w=(0,s.getNodePath)(u),I=(0,i.uuid)(),S={eventType:t,nodeId:m,domTarget:l,button:r.button,clientX:O,clientY:_,nodePath:w,url:e.urlSanitizer(window.location.href)},P=!1;if("MOUSEDOWN"===t&&u.__lr&&g(u,w,c)&&e._deadClicksMonitor.registerMouseDown(u.__lr.id),"CLICK"===t){u.__lr&&e._deadClicksMonitor.isMouseDownNode(u.__lr.id)&&e._deadClicksMonitor.registerClick(I),p===m||Math.abs(f-O)<=.2*window.innerWidth&&Math.abs(d-_)<=.2*window.innerHeight?y.push(o):y=[];var E=(y=y.slice(-6))[0];6===y.length&&E>o-n?v||(S.isRageClick=!0,v=!0):v&&(v=!1),p=m,f=O,d=_,!b&&l&&m&&(S.text=h(u).trim().substr(0,50).trim(),P=!0)}b&&(S.componentTree=[],S.text="",S.domTarget="",S.nodePath=[]),setTimeout((function(){P&&Array.isArray(r.__lrName)&&(S.componentTree=r.__lrName),e.addEvent("lr.browser.MouseEvent",(function(t){var r=t.clickSeqID;return"CLICK"===S.eventType&&e._deadClicksMonitor.updateClickMetadata(I,r,o),S}),{timeOverride:o})}))}))},b=function(e){var t=m(e);return(0,i.protectFunc)((function(e){if(null!=e.touches){var r=e.touches.length>0?e.touches[0]:e.changedTouches[0];void 0!==r?t({target:(0,s.getTargetForEvent)(e),clientX:r.clientX,clientY:r.clientY,__lrName:e.__lrName,button:0}):(0,i.sendTelemetry)("Touch event was dispatched with empty values for evt.touches and evt.changedTouches.")}}))},O={mouseup:m("MOUSEUP"),mousedown:m("MOUSEDOWN"),click:m("CLICK"),contextmenu:m("CONTEXTMENU"),dblclick:m("DBLCLICK"),focus:m("FOCUS"),blur:m("BLUR"),touchstart:b("TOUCHSTART"),touchmove:b("TOUCHMOVE"),touchend:b("TOUCHEND")},_={};for(var w in O)O.hasOwnProperty(w)&&(_[w]=(0,i.addListener)(w,O[w]));return _.mousemoveSampler=(0,i.addListener)("mousemove",o),_.mousemoveHover=(0,i.addListener)("mousemove",l),e._disableProListener((function(){_.mousemoveHover(),delete _.mousemoveHover}),"HoverMonitoring"),function(){for(var e in _)_.hasOwnProperty(e)&&_[e]()}},t.INTERACTIVE_TAGS=t.INTERACTIVE_ARIA_ROLES=t.CURSORS_EXPECTING_CLICK_EFFECT=void 0;var i=r(1250),a=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=l(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var s=i?Object.getOwnPropertyDescriptor(e,a):null;s&&(s.get||s.set)?Object.defineProperty(n,a,s):n[a]=e[a]}n.default=e,r&&r.set(e,n);return n}(r(959)),s=r(5188),u=n(r(6113)),c=n(r(6127));function l(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(l=function(e){return e?r:t})(e)}var f=new Set(["context-menu","help","pointer","zoom-in","zoom-out"]);t.CURSORS_EXPECTING_CLICK_EFFECT=f;var d=new Set(["button","checkbox","gridcell","link","menuitem","menuitemcheckbox","menuitemradio","option","progressbar","radio","scrollbar","searchbox","separator","slider","spinbutton","switch","tab","tabpanel","textbox","treeitem","combobox","grid","listbox","menu","menubar","radiogroup","tablist","tree","treegrid"]);t.INTERACTIVE_ARIA_ROLES=d;var p=new Set(["a","button","input","details","dialog","menu","summary"]);function h(e){var t=a.getIsTainted(e),r=a.mirrorFor(e);if(t||!r)return"";if("#text"===e.nodeName)return 0===e.nodeValue.trim().length?"":e.nodeValue.replace(/\s+/g," ");for(var n="",o=e.firstChild;o;o=o.nextSibling)n+=h(o);return n}function g(e,t,r){if(!(e instanceof Element))return!1;var n,o=function(t){var r=e.attributes&&e.attributes.getNamedItem(t);return r&&r.textContent};if(function(e,t){var r=["a","area"],n=!1;if(t.some((function(e){return-1!==r.indexOf(e.nodeName)})))for(var o=e;o&&(o.parentNode||o.host);){var i=(0,s.getNodeName)(o);if(-1!==r.indexOf(i)){o.hasAttribute("target")&&"_self"!==o.getAttribute("target")&&(n=!0);break}o=o.host||o.parentNode}return n}(e,t)||(n=r,-1!==window.navigator.platform.indexOf("Mac")&&(n.metaKey&&!n.shiftKey&&!n.altKey&&!n.ctrlKey||n.metaKey&&n.shiftKey&&!n.altKey&&!n.ctrlKey)||n.ctrlKey&&!n.shiftKey&&!n.altKey&&!n.metaKey||n.ctrlKey&&n.shiftKey&&!n.altKey&&!n.metaKey))return!1;var i="page"===o("aria-current")||e.className&&e.className.indexOf&&-1!==e.className.indexOf("active");if(t.some((function(e){return"nav"===e.nodeName}))&&i)return!1;var a=e.nodeName.toLowerCase();if("select"===a||"option"===a)return!1;if(e.tagName&&p.has(e.tagName.toLowerCase()))return!0;if(f.has(window.getComputedStyle(e).getPropertyValue("cursor")))return!0;var u=o("role");return!!d.has(u)}t.INTERACTIVE_TAGS=p},5291:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{},r=t.baseHref,n=t.isImmediate,o=void 0!==n&&n,f=t.isEnabled,d=void 0===f||f,p=t.textSanitizer,y=t.inputSanitizer,m=t.privateAttributeBlocklist,S=arguments.length>2?arguments[2]:void 0,P=S.assetManager,k=S.addInputListener,j=void 0===k?function(){}:k,N=S.addScrollListener,D=void 0===N?function(){}:N,A=S.captureAdoptedStyleSheets;if(!d)return P.setDomStatus(!1),function(){};var R=[],C=function(){R.forEach((function(e){return e()})),R=[]},M="localhost"===window.location.hostname||"127.0.0.1"===window.location.hostname||"test"===window.location.hostname.split(".").pop()||/^file:\/\//.test(window.location.href),L=function(){},U=!1,F=[],B=(0,l.protectFunc)((function(){var e=F;F=[],e.forEach((function(e){var t=e.node;return L(t)}))}));function H(e){return e.classList&&e.classList.contains("_lr-hide")}function V(e){return void 0!==m&&-1!==m.indexOf(e)}function G(){var e=arguments.length>0&&void 0!==arguments[0]?arguments[0]:"";return"data-private"!==e&&!V(e)&&(0,l.startsWith)(e,"data-")}function q(e){if(void 0===m||void 0===e.attributes)return!1;for(var t=0;t<e.attributes.length;t++){if(V(e.attributes[t].name))return!0}return!1}function z(e){return"function"==typeof e.hasAttribute&&e.hasAttribute("data-private")}function Y(e){return"function"==typeof e.hasAttribute&&e.hasAttribute("data-public")}function W(e){return e.tagName&&"input"===e.tagName.toLowerCase()}function J(e){return e.tagName&&_.has(e.tagName)}function X(e,t){return/\S/.test(e.textContent)&&e.nodeType===e.TEXT_NODE&&-1===["STYLE","SCRIPT","TEXTAREA"].indexOf(t)}function K(e){return W(e)&&e.type&&"password"===e.type.toLowerCase()}function $(e){return W(e)&&e.type&&"hidden"===e.type.toLowerCase()}function Z(e){var t=e.getAttribute("data-private");return t&&"true"!==t||(t="redact"),t.toLowerCase()}function Q(e,t){var r=t&&t.tagName;return J(e)&&y||X(e,r)&&p}function ee(e){return H(e)?"delete":z(e)?Z(e):q(e)?"data-private":J(e)&&"lipsum"===y?y:K(e)||$(e)?"redact":null}function te(e){return H(e)||z(e)||q(e)||K(e)||$(e)}function re(e){var t=z(e)&&"delete"===Z(e)||H(e);return"_lr_block_".concat(t?"hide":"blocked")}function ne(e,t){var r=e.getBoundingClientRect(),n=r&&r.height||0,o=r&&r.width||0,i="width:".concat(o,"px !important;height:").concat(n,"px !important;");return t?"".concat(t,";").concat(i):i}function oe(){var e=arguments.length>0&&void 0!==arguments[0]?arguments[0]:"",t=arguments.length>1?arguments[1]:void 0,r=arguments.length>2&&void 0!==arguments[2]?arguments[2]:"",n=t||p||y;return!(!t||"href"!==e)||n&&(-1!==O.indexOf(e)||E(e,r))}function ie(e){var t=document.createRange();t.selectNode(e);var r=t.getBoundingClientRect();if(r.width>0&&r.height>0)return{width:r.width,height:r.height}}function ae(e,t){if(p&&u.getId(e))if(e.getAttribute("data-public"))for(var r=[e];r.length;){var n=r.pop(),o=u.getId(n);if(o)if(n.nodeType!==n.TEXT_NODE){if(!u.getIsTainted(n)){u.setIsWhitelisted(n,!0);for(var i=n.firstChild;i;i=i.nextSibling)r.push(i)}}else t[o]={textContent:n.textContent,boundingRect:void 0},u.setIsWhitelisted(n,!0),u.setIsTainted(n,!1),u.setTaintType(n,null)}else{var a=u.mirrorFor(e);if(!a||a.mParent&&a.mParent.isWhitelisted)return;u.setIsWhitelisted(e,!1);for(var s=[e];s.length;){var c=s.pop(),l=u.getId(c);if(l)if(c.nodeType!==e.TEXT_NODE){if(u.getIsWhitelisted(c)){if(Y(c))continue;u.setIsWhitelisted(c,!1)}for(var f=c.firstChild;f;f=f.nextSibling)s.push(f)}else t[l]={boundingRect:ie(c)},u.setIsWhitelisted(c,!1),u.setIsTainted(c,!0),u.setTaintType(c,ee(c))}}}var se=r;if(!se){var ue=document.getElementsByTagName("base")[0];se=ue?ue.href:"".concat(window.location.origin).concat(window.location.pathname)}function ce(t){var r=t.tagName&&t.tagName.toLowerCase(),n=t.host||t.parentNode,o=u.mirrorFor(n),i=Y(t)||o&&o.isWhitelisted,a=!i&&Q(t,n),c=te(t)||a,f=c&&ee(t)||null;switch(t.nodeType){case t.DOCUMENT_TYPE_NODE:return{isTainted:c,taintType:f,isWhitelisted:i,documentTypeInfo:{name:t.name||"",publicId:t.publicId||"",systemId:t.systemId||""}};case t.COMMENT_NODE:return{isTainted:c,taintType:f,isWhitelisted:i,commentInfo:{textContent:c?Array(t.textContent.length+1).join("X"):t.textContent}};case t.PROCESSING_INSTRUCTION_NODE:case t.CDATA_SECTION_NODE:return{isTainted:c,taintType:f,isWhitelisted:i,textInfo:{textContent:"",isStyleNode:!1}};case t.TEXT_NODE:var d,p=t.parentNode||{},h=c?(0,l.sanitizeValue)(t.textContent,f):t.textContent;return("TEXTAREA"===p.tagName||"OPTION"===p.tagName)&&o&&o.isTainted&&(h=(0,l.sanitizeValue)(t.textContent,ee(p))),"SCRIPT"===p.tagName&&(h=""),a&&(d=ie(t)),{isTainted:c,taintType:f,isWhitelisted:i,textInfo:{textContent:h,boundingRect:d,isStyleNode:"STYLE"===p.tagName}};case t.ELEMENT_NODE:var g=o&&o.nodePath||[],y=[(0,l.getNodeSelector)(t)];t.parentNode&&t.parentNode.nodeName&&"body"!==t.parentNode.nodeName.toLowerCase()&&(y=y.concat(g));for(var v={},m=0;m<t.attributes.length;m++){var b=t.attributes[m],O=b.name,_=b.value;T(O,r)||oe(O,c,_)||(v[O]=_)}if("input"===r||"select"===r||"option"===r){var w=t.value;w&&(w=c?(0,l.sanitizeValue)(w,f):w),v.value&&(v.value=c?(0,l.sanitizeValue)(v.value,f):v.value);var S=t.getAttribute("type");"radio"===S||"checkbox"===S?v.defaultChecked=!!t.checked:"file"!==S&&"option"!==r&&(v.defaultValue=w)}else"optgroup"===r&&v.label&&(v.label=c?(0,l.sanitizeValue)(v.label,f):v.label);if(c){var E=re(t);v.class=v.class?"".concat(v.class," ").concat(E):E,"delete"!==f&&(v.style=ne(t,v.style)),"img"===r&&"delete"!==f&&(v.src=I,delete v.srcset,t.naturalWidth||t.addEventListener("load",(function(){var r=u.getId(t);r&&e.addEvent("lr.browser.NodeChangeEvent",(function(){return{addedOrMoved:[],removed:[],attributes:[{nodeId:r,attributes:{style:ne(t,t.getAttribute("style"))}}],text:[],baseHref:se,version:2}}))})))}else P.maybeRecordAssetNode({tagName:r,attributes:v,target:t});return{isTainted:c,taintType:f,isWhitelisted:i,elementInfo:{tagName:r,attributes:v,childNodes:[],nodePath:y}};case t.DOCUMENT_NODE:return t.adoptedStyleSheets&&t.adoptedStyleSheets.length>0&&R.push((function(){return A(t)})),{isTainted:c,taintType:f,isWhitelisted:i,documentInfo:{childNodes:[]}};case t.DOCUMENT_FRAGMENT_NODE:var x=[{nodeName:"$shadow-root"}],k=t.host;if(k&&k.nodeName&&"body"!==k.nodeName.toLowerCase()){var j=u.mirrorFor(k),N=j&&j.nodePath||[];x=x.concat(N)}return t.adoptedStyleSheets&&t.adoptedStyleSheets.length>0&&R.push((function(){return A(t)})),{isTainted:c,taintType:f,isWhitelisted:i,documentFragmentInfo:{childNodes:[],nodePath:x}};default:throw console.error(t),(0,s.default)(!1,"Unknown node type: ".concat(t.nodeType)),new Error}}function le(t){var n=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{},o=n.shadowParent,i=u.mirrorFor(t);if(i)return{serializedNode:{id:i.id},mirrorNode:i};var s=t.parentNode||o||{},f=s.tagName&&s.tagName.toLowerCase(),d=t.tagName&&t.tagName.toLowerCase(),p="textarea"===f&&!d||"option"===f&&!d,h="select"===f||"optgroup"===f;if(!p&&u.getIsTainted(s)&&(!h||z(s)))return null;var g=ce(t),y=g.elementInfo&&g.elementInfo.nodePath||g.documentFragmentInfo&&g.documentFragmentInfo.nodePath,v=g.isTainted,m=g.isWhitelisted,b=g.taintType,O=u.genMirror(t,{isTainted:v,taintType:b,isWhitelisted:m,nodePath:y});if(g.id=O.id,o){var _=u.mirrorFor(o);_.mShadow=O,O.mParent=_}var I=(0,l.protectFunc)((function(r){try{if(!t.sheet||t.sheet.disabled)return!1;var n=(0,l.getCssRules)(t.sheet);if(!n)return!1;for(var o="",i=0;i<n.length;i++){var s=n.item(i);c.registerGroupIds(s),o+=s.cssText}return e.addEvent("lr.browser.StyleContents",(function(){return(0,a.default)({nodeId:g.id,href:t.href},r,o)}),{sizeOverride:o.length}),!0}catch(e){return!1}}));if("style"===d&&t.sheet&&R.push((function(){return I("snapshot")})),!r&&M&&"link"===d&&(t.sheet?R.push((function(){return I("localContents")})):t.addEventListener("load",(function(){return I("localContents")}))),t.childNodes&&t.childNodes.length&&(!v||w.has(d))){var S,P;S=g.documentInfo?g.documentInfo.childNodes:g.documentFragmentInfo?g.documentFragmentInfo.childNodes:g.elementInfo.childNodes;for(var E=t.firstChild;E;E=E.nextSibling){var T=le(E);if(T){var x=T.serializedNode,k=T.mirrorNode;u.removeFromTree(k),E===t.lastChild&&(O.mChild=k),k.mParent=O,P&&(P.mNext=k,k.mPrev=P),S.push(x),P=k}}}var j=t.shadowRoot;return!v&&j&&F.push({node:t}),{serializedNode:g,mirrorNode:O}}var fe=le(document);if(!fe)return P.setDomStatus(!1),function(){};P.setDomStatus(!0);var de,pe=fe.serializedNode;function he(t){var r=Math.max(0,e.wallBytes-v),n=Math.min(250+Math.pow(r,1/3),1e3);de=setTimeout(t,n)}e.addEvent("lr.browser.NodeInitEvent",(function(){return{rootNode:pe,baseHref:se}})),C();var ge=[],ye=(0,l.protectFunc)((function(){if(0!==ge.length){for(var t={},r={},n=new Set,o=[],i=[],a=[],c=ge.length,f=0;f<c;f++){var d=ge[f];if(x(d)){var y=d.target,v=u.getId(y);if(v)switch(d.type){case"characterData":var m=y.textContent,b=void 0;if(m!==d.oldValue){p&&!u.getIsTainted(y)&&!u.getIsWhitelisted(y)&&X(y)&&(u.setIsTainted(y,!0),u.setTaintType(y,ee(y)),b=ie(y));var O=y.parentNode,_=O&&"textarea"===(O.tagName&&O.tagName.toLowerCase())&&u.getIsTainted(O),w=m;if(u.getIsTainted(y)||_){var S=_?u.getTaintType(O):u.getTaintType(y);w=(0,l.sanitizeValue)(m,S)}t[v]={textContent:w,boundingRect:b}}break;case"attributes":var E=y.tagName&&y.tagName.toLowerCase(),k=d.attributeName;if(T(k,E))break;var j=r[v]||{nodeId:v,attributes:{},removedAttributes:{}};if(te(y)&&!u.getIsTainted(y)){if(u.setIsTainted(y,!0),u.setTaintType(y,ee(y)),"delete"!==(ee(y)||null)){var N=y.getAttribute("style");j.attributes.style=ne(y,N)}if(y.shadowRoot){var D=u.mirrorFor(y.shadowRoot);D&&D.mParent===u.mirrorFor(y)&&Se(D)}var A,R=g(y.childNodes);try{for(R.s();!(A=R.n()).done;){var M=A.value,L=u.mirrorFor(M);L&&L.mParent===u.mirrorFor(y)&&Se(L)}}catch(e){R.e(e)}finally{R.f()}}var U=u.getIsTainted(y);r[v]=j;var F="data-private"===k||V(k);if(y.hasAttribute(k)){var H=y.getAttribute(k);if(oe(k,U,H))break;if(H!==d.oldValue){if(U&&("input"===E&&"value"===k||G(k))){var q=(0,l.sanitizeValue)(H,u.getTaintType(y));j.attributes[k]=q}else if(U&&("class"===k||F)){var z=re(y);"img"===E&&F&&(j.attributes.src=I,y.hasAttribute("srcset")&&(delete j.attributes.srcset,j.removedAttributes.srcset=!0)),j.attributes.class="class"===k?"".concat(H," ").concat(z):z}else U&&"style"===k?j.attributes.style=ne(y,H):!U||"img"!==E||"src"!==k&&"srcset"!==k?(j.attributes[k]=H,P.maybeRecordAssetAttribute({tagName:E,attrName:k,target:y}),"data-public"===k&&a.push(y)):P.maybeRecordAssetAttribute({tagName:E,attrName:k,target:y});if("class"===k||"id"===k){var Y=u.mirrorFor(y);if(Y){var W=Y.nodePath;W&&W.length>0&&("class"===k?W[0].classList=H&&H.split(" "):W[0].id=H)}}}}else if(U&&("class"===k||F)){var J=re(y);"img"===E&&F&&(j.attributes.src=I,y.hasAttribute("srcset")&&(delete j.attributes.srcset,j.removedAttributes.srcset=!0)),j.attributes.class=J}else{if("class"===k||"id"===k){var K=u.mirrorFor(y);if(K){var $=K.nodePath;$&&$.length>0&&("class"===k?$[0].classList=[]:delete $[0].id)}}"data-public"===k&&a.push(y),j.removedAttributes[k]=!0}break;case"childList":var Z,Q=g(d.removedNodes);try{for(Q.s();!(Z=Q.n()).done;){var ue=Z.value,ce=u.mirrorFor(ue);ce&&ce.mParent===u.mirrorFor(y)&&Se(ce)}}catch(e){Q.e(e)}finally{Q.f()}n.add(y);break;default:(0,s.default)(!1,"Invalid record type: ".concat(d.type))}}}ge=ge.slice(c);var fe=[];Object.keys(r).forEach((function(e){var t=r[e],n=[];Object.keys(t.removedAttributes).forEach((function(e){n.push(e)})),t.removedAttributes=n,(t.removedAttributes.length||Object.keys(t.attributes).length)&&fe.push(t)}));var de,pe=g(n);try{for(pe.s();!(de=pe.n()).done;){var ve=de.value,me=u.mirrorFor(ve);if(me){for(var be=[],Oe=me.mChild,_e=ve.lastChild;Oe&&_e;){var we=u.mirrorFor(_e);we?we.id===Oe.id?(Oe=Oe.mPrev,_e=_e.previousSibling):(be.push({remove:Oe}),Oe=Oe.mPrev):(be.push({insert:_e}),_e=_e.previousSibling)}for(;Oe;)be.push({remove:Oe}),Oe=Oe.mPrev;for(;_e;)be.push({insert:_e}),_e=_e.previousSibling;be.forEach((function(e){e.insert?Pe(e.insert):Se(e.remove)}))}}}catch(e){pe.e(e)}finally{pe.f()}a.forEach((function(e){return ae(e,t)}));var Ie=Object.keys(t).map((function(e){return h({nodeId:e},t[e])}));(o.length||i.length||fe.length||Ie.length)&&e.addEvent("lr.browser.NodeChangeEvent",(function(){return{addedOrMoved:o,removed:i,attributes:fe,text:Ie,baseHref:se,version:2}})),B(),C(),he(ye)}else he(ye);function Se(e){i.push({nodeId:e.id,isRemoved:!0}),o.push({nodeData:{id:e.id},isRemoved:!0}),u.evictMirrorNode(e)}function Pe(e){var t=u.mirrorFor(e.parentNode),r=t.id,n=le(e);if(n){var i,a=n.serializedNode,s=n.mirrorNode;if(s.mParent=t,e.parentNode.lastChild===e&&(t.mChild&&(t.mChild.mNext=s,s.mPrev=t.mChild),t.mChild=s),e.nextSibling){var c=u.mirrorFor(e.nextSibling);i=c.id,c.mPrev&&c.mPrev!==s&&(c.mPrev.mNext=s,s.mPrev=c.mPrev),c.mPrev=s,s.mNext=c}o.push({nodeData:a,parentNodeId:r,nextSiblingId:i})}}}));he(ye);var ve=window.Zone&&"function"==typeof window.Zone.__symbol__&&window.Zone.__symbol__("MutationObserver"),me=window[ve]||window._lrMutationObserver||window.MutationObserver,be=new me((function(e){for(var t=0;t<e.length;t++)ge.push(e[t]);o&&ye()}));be.observe(document,{childList:!0,subtree:!0,characterData:!0,characterDataOldValue:!0,attributes:!0,attributeOldValue:!0});var Oe=function(){};if("function"==typeof Element.prototype.attachShadow){var _e=Object.getOwnPropertyDescriptor(Element.prototype,"attachShadow");Oe=function(){Object.defineProperty(Element.prototype,"attachShadow",_e)},L=(0,l.protectFunc)((function(t){var r=t.shadowRoot;if(Object.prototype.hasOwnProperty.call(r,b))U||(U=!0,e._consoleLog("warn","LogRocket: The Lightning Web Component synthetic Shadow DOM is not supported, elements will not be recorded."));else{var n=u.mirrorFor(t),o=u.mirrorFor(r);if(n&&!o){var i=le(r,{shadowParent:t});if(i){try{be.observe(r,{childList:!0,subtree:!0,characterData:!0,characterDataOldValue:!0,attributes:!0,attributeOldValue:!0})}catch(e){return}e.addEvent("lr.browser.ShadowInitEvent",(function(){return{shadowRootNode:i.serializedNode,parentNodeId:n.id}})),B(),j(r),D(r)}}}}));var we=(0,l.protectFunc)((function(e,t,r){if("open"===(0,i.default)(r,1)[0].mode){var n=u.mirrorFor(e);n&&!n.isTainted&&L(e,t)}}));B(),Object.defineProperty(Element.prototype,"attachShadow",{value:function(){for(var e=arguments.length,t=new Array(e),r=0;r<e;r++)t[r]=arguments[r];var n=_e.value.apply(this,t);return we(this,n,t),"[native code]",n},enumerable:!0,writable:!0,configurable:!0})}var Ie=function(){var t,r=g(document.getElementsByTagName("iframe"));try{var n=function(){var r=t.value,n=r.contentWindow;if(!n||!n.postMessage||"function"!=typeof n.postMessage)return"continue";var o=u.mirrorFor(r),i=o&&o.id;i&&!r.__lr.iframeInitialized&&(e._childDomains||e._consoleLog("warn","LogRocket: childDomains not configured in window with cross-domain iframe(s)\nhttps://docs.logrocket.com/reference/mergeiframes"),e._childDomains.forEach((function(t){n.postMessage({type:"LR_IFRAME_RECEIVE_SESSION_INFO",sessionInfo:e._getSessionInfo(),nodeID:i},t)})))};for(r.s();!(t=r.n()).done;)n()}catch(e){r.e(e)}finally{r.f()}},Se=function(t){var r=t.data,n=t.source;if(r&&"LR_INIT_IFRAME"===r.type){var o;if(r.isCrossDomain)if(r.nodeID){o=r.nodeID;var i=(0,l.find)(Array.from(document.getElementsByTagName("iframe")),(function(e){var t=u.mirrorFor(e);return t&&t.id===o}));i&&(i.__lr.iframeInitialized=!0)}else e._childDomains&&Ie();else{var a=u.mirrorFor(n.frameElement);a?o=a.id:n.postMessage({type:"RETRY_LR_IFRAME_INIT"},"*")}o&&e.addEvent("lr.browser.IframeInitEvent",(function(){return{iframeNodeID:o,tabID:r.tabID}}))}};e._mergeIframes&&window.addEventListener("message",Se);return function(){be.disconnect(),Oe(),clearTimeout(de),window.removeEventListener("message",Se)}},t.GIF_PIXEL_DATA=void 0;var i=n(r(3038)),a=n(r(9713)),s=n(r(1143)),u=d(r(959)),c=d(r(4894)),l=r(1250);function f(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(f=function(e){return e?r:t})(e)}function d(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=f(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var s=i?Object.getOwnPropertyDescriptor(e,a):null;s&&(s.get||s.set)?Object.defineProperty(n,a,s):n[a]=e[a]}return n.default=e,r&&r.set(e,n),n}function p(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function h(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?p(Object(r),!0).forEach((function(t){(0,a.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):p(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}function g(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return y(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return y(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,a=!0,s=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return a=e.done,e},e:function(e){s=!0,i=e},f:function(){try{a||null==r.return||r.return()}finally{if(s)throw i}}}}function y(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}var v=1e7,m="ng-reflect-",b="$$OwnerKey$$",O=["alt","title","aria-label","aria-description"],_=new Set(["TEXTAREA","INPUT","SELECT","OPTION","OPTGROUP"]),w=new Set(["textarea","select","option","optgroup"]),I="data:image/gif;base64,R0lGODlhAQABAIAAAP///wAAACH5BAEAAAAALAAAAAABAAEAAAICRAEAOw==";function S(){var e=arguments.length>0&&void 0!==arguments[0]?arguments[0]:"";return(0,l.startsWith)(e,m)}function P(){var e=arguments.length>0&&void 0!==arguments[0]?arguments[0]:"",t=arguments.length>1&&void 0!==arguments[1]?arguments[1]:"";return"iframe"===t&&"src"===e}function E(e,t){return"href"===e&&"string"==typeof t&&t.toLowerCase().startsWith("mailto:")}function T(){var e=arguments.length>0&&void 0!==arguments[0]?arguments[0]:"",t=arguments.length>1&&void 0!==arguments[1]?arguments[1]:"";return P(e,t)||S(e)}function x(){var e=arguments.length>0&&void 0!==arguments[0]?arguments[0]:{};if("characterData"===e.type){var t=e.target&&e.target.data||"",r=e.oldValue||"";if(t.trim()===r.trim())return!1}return!0}t.GIF_PIXEL_DATA=I},871:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=function(t){var r=(0,u.getTargetForEvent)(t);if(r){var n=r.scrollTop,o=r.scrollLeft,i=s.getId(r);if(r===document){var a=document.documentElement;n=(window.pageYOffset||a.scrollTop)-(a.clientTop||0),o=(window.pageXOffset||a.scrollLeft)-(a.clientLeft||0)}e.setMaxScroll({top:n,nodePath:(0,u.getNodePath)(r)}),e.addEvent("lr.browser.ScrollEvent",(function(){return{nodeId:i,top:n,left:o}}))}},r=(0,i.default)(t,100),n=[],o=function(e){var t=(0,a.addListener)("scroll",r,e);n.push(t)},c=function(){n.forEach((function(e){return e()}))},l=!1;return{addScrollListener:o,unsub:c,initialize:function(){return l?function(){}:(t({target:document}),o(document),l=!0,c)}}};var i=n(r(3493)),a=r(1250),s=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=c(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var s=i?Object.getOwnPropertyDescriptor(e,a):null;s&&(s.get||s.set)?Object.defineProperty(n,a,s):n[a]=e[a]}n.default=e,r&&r.set(e,n);return n}(r(959)),u=r(5188);function c(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(c=function(e){return e?r:t})(e)}},4075:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t,r,n=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{},o=n.rateLimitCount,i=void 0===o?1024:o,u=n.rateLimitPeriod,l=void 0===u?1e4:u;if(!window.CSSStyleSheet)return function(){};var f=0,p=window.CSSStyleSheet.prototype;function h(t,n){var o=t.ownerNode&&t.ownerNode.__lr&&t.ownerNode.__lr.id,a=t.__lr&&t.__lr.id;(o||a)&&(f++,e.addEvent("lr.browser.StyleChangeEvent",(function(){return d(d({},n),{},{nodeId:o,sheetId:a})}))),f>i&&(console.warn("LogRocket: insertRule/deleteRule rate limit exceeded. Stopping style collection."),r.forEach((function(e){return e()})))}if(r=[(0,a.protectFunc)((0,a.enhanceFunc)(p,"insertRule",(function(){for(var e=arguments.length,t=new Array(e),r=0;r<e;r++)t[r]=arguments[r];var n=t[0],o=t[1],i=(0,a.getCssRule)(this,o);s.registerGroupIds(i),h(this,{eventType:"INSERT_RULE",ruleText:n,ruleIndex:o})}))),(0,a.protectFunc)((0,a.enhanceFunc)(p,"deleteRule",(function(e){h(this,{eventType:"DELETE_RULE",ruleIndex:e})})))],window.CSSGroupingRule){var g,y=window.CSSGroupingRule.prototype,v=[(0,a.protectFunc)((0,a.enhanceFunc)(y,"insertRule",(function(){for(var e=arguments.length,t=new Array(e),r=0;r<e;r++)t[r]=arguments[r];var n=t[0],o=t[1],i=s.getId(this);if(i){var u=(0,a.getCssRule)(this,o);s.registerGroupIds(u),h(this.parentStyleSheet,{eventType:"INSERT_RULE",ruleText:n,ruleIndex:o,parentGroupId:i})}}))),(0,a.protectFunc)((0,a.enhanceFunc)(y,"deleteRule",(function(e){var t=s.getId(this);t&&h(this.parentStyleSheet,{eventType:"DELETE_RULE",ruleIndex:e,parentGroupId:t})})))];(g=r).push.apply(g,v)}r.push((function(){return clearTimeout(t)}));var m=1,b=(0,a.protectFunc)((function(t){if(t.__lr&&t.__lr.id)return t.__lr&&t.__lr.id;t.__lr={id:m++};var r=(0,a.getCssRules)(t);if(r){for(var n="",o=0;o<r.length;o++){var i=r.item(o);s.registerGroupIds(i),n+=i.cssText}return e.addEvent("lr.browser.ConstructedStyleSheetEvent",(function(){return{sheetId:t.__lr.id,sheetContents:n}})),t.__lr.id}})),O=(0,a.protectFunc)((function(t){if(t&&t.__lr&&t.__lr.id){var r,n=t.adoptedStyleSheets,o=[],i=c(n);try{for(i.s();!(r=i.n()).done;){var a=r.value,s=b(a);s&&o.push(s)}}catch(e){i.e(e)}finally{i.f()}e.addEvent("lr.browser.AdoptedStyleSheetsEvent",(function(){return{nodeId:t.__lr.id,sheetIds:o}}))}}));function _(e,t,n){var o=Object.getOwnPropertyDescriptor(e.prototype,t);o&&(Object.defineProperty(e.prototype,t,{set:function(e){var t=o.set.call(this,e);return n.call(this,e),t},get:function(){return o.get.call(this)}}),r.push((function(){return Object.defineProperty(e.prototype,t,o)})))}_(window.CSSStyleSheet,"disabled",(function(t){var r=this;this.__lr&&this.__lr.id&&e.addEvent("lr.browser.StyleSheetDisabledEvent",(function(){return{sheetId:r.__lr.id,disabled:!!t}}))})),_(window.Document,"adoptedStyleSheets",(function(){O(this)})),window.ShadowRoot&&_(window.ShadowRoot,"adoptedStyleSheets",(function(){O(this)}));var w=function e(){f=0,t=setTimeout(e,l)};w();var I=function(){r.forEach((function(e){return e()}))},S=!1;return{captureAdoptedStyleSheets:O,unsub:I,initialize:function(){return S?function(){}:(S=!0,I)}}};var i=n(r(9713)),a=r(1250),s=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=u(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var s=i?Object.getOwnPropertyDescriptor(e,a):null;s&&(s.get||s.set)?Object.defineProperty(n,a,s):n[a]=e[a]}n.default=e,r&&r.set(e,n);return n}(r(4894));function u(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(u=function(e){return e?r:t})(e)}function c(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return l(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return l(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,a=!0,s=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return a=e.done,e},e:function(e){s=!0,i=e},f:function(){try{a||null==r.return||r.return()}finally{if(s)throw i}}}}function l(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}function f(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function d(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?f(Object(r),!0).forEach((function(t){(0,i.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):f(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}},8673:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t,r){a._reset();var n=(0,s.default)(e,t,r),o=n.initialize,i=n.addInputListener,p=(0,u.default)(e,t,r),h=p.initialize,y=p.addScrollListener,v=(0,d.default)(e,t,r),m=v.initialize,b=v.captureAdoptedStyleSheets,O=g(g({},r),{},{addInputListener:i,addScrollListener:y,captureAdoptedStyleSheets:b}),_=[(0,f.default)(e,t,O),o(),h(),(0,c.default)(e,t,O),(0,l.default)(e,t,O),m()];return function(){return _.forEach((function(e){return e()}))}};var i=n(r(9713)),a=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=p(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var s=i?Object.getOwnPropertyDescriptor(e,a):null;s&&(s.get||s.set)?Object.defineProperty(n,a,s):n[a]=e[a]}n.default=e,r&&r.set(e,n);return n}(r(959)),s=n(r(5133)),u=n(r(871)),c=n(r(7328)),l=n(r(7425)),f=n(r(5291)),d=n(r(4075));function p(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(p=function(e){return e?r:t})(e)}function h(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function g(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?h(Object(r),!0).forEach((function(t){(0,i.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):h(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}},7328:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=(0,i.protectFunc)((function(){var t,r;null!=window.innerWidth?t=window.innerWidth:null!=document.documentElement&&null!=document.documentElement.clientWidth?t=document.documentElement.clientWidth:null!=document.body&&null!=document.body.clientWidth&&(t=document.body.clientWidth),null!=window.innerHeight?r=window.innerHeight:null!=document.documentElement&&null!=document.documentElement.clientHeight?r=document.documentElement.clientHeight:null!=document.body&&null!=document.body.clientHeight&&(r=document.body.clientHeight),e.addEvent("lr.browser.ViewportResizeEvent",(function(){return{width:"string"==typeof t?parseInt(t,10):t,height:"string"==typeof r?parseInt(r,10):r}}))}));t();var r=(0,o.default)(t,200);return(0,i.addListener)("resize",r,window)};var o=n(r(3279)),i=r(1250)},4061:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=n(r(5522)).default;t.default=o},3824:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=n(r(4575)),i=n(r(3913)),a=r(1250),s=["lr.browser.InputEvent","lr.browser.NavigationEvent","lr.browser.NodeChangeEvent","lr.browser.NodeInitEvent","lr.browser.StyleContents"],u=["input","select","textarea"],c=function(){function e(t){var r=this,n=t.logger,i=t.clickEffectTimeout;(0,o.default)(this,e),this.observeEvent=(0,a.protectFunc)((function(e){if("lr.browser.DeadClick"!==e.type){var t=null;if(r._queue.forEach((function(n,o){var i=r._clickMetadata[n],a=i.clickTime,s=i.clickSeqID;void 0!==a&&void 0!==s&&a<e.time-r._clickEffectTimeout&&(r._logger.addEvent("lr.browser.DeadClick",(function(){return{clickSeqID:s}})),t=o)})),null!==t)r._queue.splice(0,t+1).forEach((function(e){delete r._clickMetadata[e]}));(-1!==s.indexOf(e.type)||r._isInputFocus(e.type,e.data))&&r.reset()}})),this.unsub=function(){r._windowShimUnsub(),r._persistedReset&&window.removeEventListener("pageshow",r._persistedReset)},this._logger=n,this._clickEffectTimeout=i,this.reset(),this._windowShimUnsub=(0,a.enhanceFunc)(window,"open",(function(){r.reset()})),this._persistedReset=function(e){e.persisted&&r.reset()},window.addEventListener("pageshow",this._persistedReset)}return(0,i.default)(e,[{key:"reset",value:function(){this._queue=[],this._mouseDownTargetID=null,this._clickMetadata={}}},{key:"_isInputFocus",value:function(e,t){var r=t.eventType,n=t.nodePath;if("lr.browser.MouseEvent"!==e||"FOCUS"!==r||!n)return!1;var o=n[0];return o&&-1!==u.indexOf(o.nodeName)}},{key:"isReady",value:function(){return!0}},{key:"isMouseDownNode",value:function(e){return e===this._mouseDownTargetID}},{key:"registerClick",value:function(e){this._queue.push(e),this._clickMetadata[e]={},this._mouseDownTargetID=null}},{key:"registerMouseDown",value:function(e){this._mouseDownTargetID=e}},{key:"updateClickMetadata",value:function(e,t,r){this._clickMetadata.hasOwnProperty(e)&&(this._clickMetadata[e]={clickSeqID:t,clickTime:r})}}]),e}();t.default=c},5949:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=t.MAX_ERROR_STATE_MATCHES=t.MAX_FILTER_MATCHES=void 0;var o=n(r(9713)),i=n(r(319)),a=n(r(4575)),s=n(r(3913)),u=r(1250),c=n(r(5953)),l=r(7893);function f(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function d(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?f(Object(r),!0).forEach((function(t){(0,o.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):f(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}function p(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return h(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return h(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,a=!0,s=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return a=e.done,e},e:function(e){s=!0,i=e},f:function(){try{a||null==r.return||r.return()}finally{if(s)throw i}}}}function h(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}t.MAX_FILTER_MATCHES=100;t.MAX_ERROR_STATE_MATCHES=100;var g=function(){function e(t){var r=this,n=t.logger,o=t.hydratedData;(0,a.default)(this,e),this.observeEvent=(0,u.protectFunc)((function(e){if(!r._isDisabled)switch(r._sessionConfirmationDuration&&e.time>=r._logger._originalStartTime+r._sessionConfirmationDuration&&r._logger.confirmSession(e.sessionID),e.type){case"lr.filter.ForceMatch":r._addMatches([e.data.id],{timeOverride:e.time});break;case"lr.filter.StartTransaction":r._startTransaction(e.data.id,e.time);break;case"lr.filter.EndTransaction":r._endTransaction(e.data.id,e.time);break;case"lr.browser.NodeInitEvent":e.data.rootNode&&r._filter(e,{node:e.data.rootNode});break;case"lr.browser.NodeChangeEvent":var t=e.data.addedOrMoved;if(t&&t.length){var n,o=p(t);try{for(o.s();!(n=o.n()).done;){var i=n.value;i.isRemoved||r._filter(e,{node:i.nodeData})}}catch(e){o.e(e)}finally{o.f()}}break;case"lr.browser.NavigationEvent":case"lr.network.ResponseEvent":r._filter(e),delete r._observedRequestMatches[e.data.reqId];break;case"lr.network.RequestEvent":r._observedRequestMatches[e.data.reqId]={},r._filter(e);break;case"lr.browser.MouseEvent":"CLICK"===e.data.eventType&&r._filter(e);break;case"lr.redux.ReduxAction":case"lr.CustomEvent":case"lr.Identify":case"lr.core.LogEvent":case"lr.core.Exception":r._filter(e)}})),this._logger=n,this._filters=o&&o.f?o.f:null,this._matchCounts=o&&o.mc?o.mc:{},this._recordingConditions=o&&o.rc?o.rc:null,this.setSessionConfirmationDuration(),this._activeTransactions=o&&o.t?o.t:{},this._observedRequestMatches={},this._isDisabled=!(!this._filters||this._filters.length||!this._recordingConditions||this._recordingConditions.length)}return(0,s.default)(e,[{key:"setTriggers",value:function(e,t){return this._filters&&this._recordingConditions||(this._filters=e,this._recordingConditions=t,this._filters.length||this._recordingConditions.length||(this._isDisabled=!0),this._observedRequestMatches={}),!!this._recordingConditions.length}},{key:"reset",value:function(){this._filters=null,this._matchCounts={},this._recordingConditions=null,this._activeTransactions={},this._isDisabled=!1,this._observedRequestMatches={},this._sessionConfirmationDuration=null}},{key:"isReady",value:function(){return!!this._filters}},{key:"setSessionConfirmationDuration",value:function(){if(this._recordingConditions){var e,t=[],r=p(this._recordingConditions);try{for(r.s();!(e=r.n()).done;){var n=e.value;n.samplingRate>this._logger._recordingConditionThreshold&&n.rules.every((function(e){return"sessionDuration"===e.type}))&&t.push.apply(t,(0,i.default)(n.rules.map((function(e){return(0,l.parseDuration)(e.trigger.params[0].strings[0])}))))}}catch(e){r.e(e)}finally{r.f()}t.length?this._sessionConfirmationDuration=Math.min.apply(Math,t):this._sessionConfirmationDuration=void 0}}},{key:"_decorateMatchFunc",value:function(e,t,r){var n=this;if("visibleElement"===t.type&&t.isErrorState&&t.nrfHash)return function(){if((n._matchCounts[t.uuid]||0)<100){n._matchCounts[t.uuid]=(n._matchCounts[t.uuid]||0)+1;var o=n._logger.urlSanitizer(window.location.href);n._logger.addEvent("lr.filter.ErrorState",(function(){return{filterHash:t.nrfHash,filterType:t.type,browserHref:o,referralHref:""}}),{timeOverride:e.time})}return r()};switch(e.type){case"lr.network.RequestEvent":return function(){return n._observedRequestMatches[e.data.reqId]&&(n._observedRequestMatches[e.data.reqId][t.uuid]=!0),!1};case"lr.network.ResponseEvent":return function(){if(n._observedRequestMatches[e.data.reqId]&&n._observedRequestMatches[e.data.reqId][t.uuid])return r()};default:return function(){return r()}}}},{key:"_filter",value:function(e){var t,r=this,n=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{},o=e&&"lr.network.ResponseEvent"===e.type&&e.data&&"number"==typeof e.data.duration&&e.data.duration||0,i=[],a=p(this._filters);try{var s=function(){var o=t.value;if(o.onlyMatchOnce&&r._matchCounts[o.uuid])return"continue";r._testFilter(e,o,{activeTransactions:r._activeTransactions},d({onMatch:r._decorateMatchFunc(e,o,(function(){return i.push(o.uuid)}))},r._getTransactionCallbacks(e,o)),n)};for(a.s();!(t=a.n()).done;)s()}catch(e){a.e(e)}finally{a.f()}this._addMatches(i,{duration:o,timeOverride:e.time}),this.checkSessionConfirmation(e,n)}},{key:"_testFilter",value:function(e,t,r,n,o){return(0,c.default)(e,t,r,n,o)}},{key:"_startTransaction",value:function(e,t){this._activeTransactions[e]=t}},{key:"_endTransaction",value:function(e,t){var r=this._activeTransactions[e];r&&this._addMatches([e],{duration:t-r,timeOverride:t}),delete this._activeTransactions[e]}},{key:"_getTransactionCallbacks",value:function(e,t){var r=this;return{onTransactionStart:this._decorateMatchFunc(e,t,(function(){return r._startTransaction(t.uuid,e.time)})),onTransactionEnd:this._decorateMatchFunc(e,t,(function(){return r._endTransaction(t.uuid,e.time)}))}}},{key:"_addMatches",value:function(e){var t=this,r=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{},n=r.duration,o=void 0===n?0:n,i=r.timeOverride,a=void 0===i?null:i,s=e.filter((function(e){return(t._matchCounts[e]||0)<100}));s.forEach((function(e){return t._matchCounts[e]=(t._matchCounts[e]||0)+1})),s.length&&this._logger.addEvent("lr.filter.Match",(function(){return{uuids:s,duration:o}}),{timeOverride:a})}},{key:"checkSessionConfirmation",value:function(e){var t=this,r=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{};if(this._recordingConditions&&this._recordingConditions.length){var n,o=p(this._recordingConditions);try{for(o.s();!(n=o.n()).done;){var i=n.value;if(i.samplingRate>this._logger._recordingConditionThreshold){var a=i.rules.every((function(n){return t._testFilter(e,n,{activeTransactions:t._activeTransactions},d({onMatch:t._decorateMatchFunc(e,n,(function(){return!0}))},t._getTransactionCallbacks(e,n)),r)}));a&&this._logger.confirmSession(e.sessionID)}}}catch(e){o.e(e)}finally{o.f()}}}},{key:"unload",value:function(){if(this._filters||this._recordingConditions)return{f:this._filters,mc:this._matchCounts,rc:this._recordingConditions,t:this._activeTransactions}}}]),e}();t.default=g},9623:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=n(r(4575)),i=n(r(3913)),a=r(1250),s=["segment.io","statuspage.io","getbeamer.com","wootric.com","hubspot.com"],u=function(){function e(t){var r=this,n=t.logger;(0,o.default)(this,e),this.observeEvent=(0,a.protectFunc)((function(e){switch(e.type){case"lr.network.RequestEvent":r._shouldTrackHost(e.data.reqId,window.location.hostname)&&(r._reqToFrustrationEvent[e.data.reqId]=null,setTimeout(r._maybeEmitFrustration(e.data.reqId),1e3*r._inflightDurationSeconds));break;case"lr.network.ResponseEvent":delete r._reqToFrustrationEvent[e.data.reqId];break;case"lr.browser.MouseEvent":if("CLICK"!==e.data.eventType&&"MOUSEMOVE"!==e.data.eventType)break;case"lr.browser.ScrollEvent":Object.keys(r._reqToFrustrationEvent).forEach((function(t){var n=r._logger._inflightNetwork[t];if(n&&!(e.time<=n.time)){var o=r._reqToFrustrationEvent[t];o||null===o&&(r._reqToFrustrationEvent[t]=e,Date.now()-n.time>=1e3*r._inflightDurationSeconds&&r._generateFrustratingNetworkEvent(t))}}))}})),this._logger=n,this._reqToFrustrationEvent={},this._inflightDurationSeconds=10}return(0,i.default)(e,[{key:"reset",value:function(){this._reqToFrustrationEvent={}}},{key:"isReady",value:function(){return!0}},{key:"_generateFrustratingNetworkEvent",value:function(e){var t=this._reqToFrustrationEvent[e],r=this._logger._inflightNetwork[e];if(t&&r){var n={url:r.url,method:r.method,graphqlName:r.operationName,graphqlType:r.operationType,networkRequestEventId:e,browserHref:r.browserHref,frustrationTime:t.time};this._logger.addEvent("lr.browser.FrustratingNetworkEvent",(function(){return n}),{timeOverride:r.time}),delete this._reqToFrustrationEvent[e]}}},{key:"_maybeEmitFrustration",value:function(e){var t=this;return function(){t._generateFrustratingNetworkEvent(e)}}},{key:"_shouldTrackHost",value:function(e,t){var r;if(null===(r=this._logger._inflightNetwork[e])||void 0===r||!r.url)return!0;var n=this._logger._inflightNetwork[e].url,o=n.split("/"),i=o.length>=3?o[2]:n[0];return!!(0,a.contains)(i,t)||s.every((function(e){return!(0,a.contains)(i,e)}))}}]),e}();t.default=u},3542:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=t.sessionStorage=t.MAX_CUSTOM_EVENTS_PER_SESSION=t.UNLOAD_SERIAL_LIMIT=t.UNLOAD_SERIAL_MAX_LATENCY_MS=t.DUPLICATE_LIMIT=t.EXCEPTION_LIMIT=t.MAX_BUFFERED_EVENTS=t.PENDING_STORAGE_KEY=t.LOCAL_STORAGE_KEY=t.SESSION_STORAGE_KEY=void 0;var o=n(r(6479)),i=n(r(3038)),a=n(r(8)),s=n(r(9713)),u=n(r(4575)),c=n(r(3913)),l=n(r(319));r(8230),r(9834),r(3714),r(1396),r(4496),r(8215),r(7834),r(1357),r(1368);var f=n(r(1143)),d=r(1250),p=n(r(3229)),h=n(r(4591)),g=n(r(4061)),y=r(519),v=r(390),m=n(r(4308)),b=n(r(3493)),O=n(r(3754)),_=n(r(2905)),w=n(r(5949)),I=n(r(9623)),S=n(r(9627)),P=n(r(7893)),E=n(r(9280)),T=n(r(2028)),x=n(r(3824)),k=r(3062),j=r(1365),N=r(2440),D=r(1550);function A(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return R(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return R(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,a=!0,s=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return a=e.done,e},e:function(e){s=!0,i=e},f:function(){try{a||null==r.return||r.return()}finally{if(s)throw i}}}}function R(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}function C(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function M(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?C(Object(r),!0).forEach((function(t){(0,s.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):C(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}var L="_lr5_";t.SESSION_STORAGE_KEY=L;var U="_lr_tabs_";t.LOCAL_STORAGE_KEY=U;var F="_lr_hb_",B="_lr_id_",H="_lr_uf_",V="_lr_dat_";t.PENDING_STORAGE_KEY=V;var G=5e-4,q=1e3;t.MAX_BUFFERED_EVENTS=q;var z="_lr_misc_",Y=100;t.EXCEPTION_LIMIT=Y;var W=6e4,J="LogRocket: Exception limit per minute was reached, further exceptions in this minute are suppressed.",X=100;t.DUPLICATE_LIMIT=X;var K="LogRocket: Duplicate event limit was reached, further matching events are suppressed. More information: https://docs.logrocket.com/v1.0/docs/duplicate-event-limit",$=3e5,Z=["lr.core.Exception","lr.core.LogEvent"],Q=/^.*\/[^.]+(\.app|CodePush|.*(?=\/))/,ee="16.103.0",te=document.currentScript?document.currentScript.src:"",re="Session quota exceeded. Please upgrade your plan.",ne="User quota exceeded. Please upgrade your plan.",oe="App quota exceeded.",ie=["default",!0],ae=["lipsum","default",!0],se=5e3;t.UNLOAD_SERIAL_MAX_LATENCY_MS=se;t.UNLOAD_SERIAL_LIMIT=20;var ue=2e4;function ce(e){var t=function(){return null},r=t,n=t,o=t;try{var i=window[e];n=function(){return i.setItem.apply(i,arguments)},o=function(){return i.removeItem.apply(i,arguments)},r=function(e){try{return i.getItem(e)}catch(e){return null}}}catch(e){}return{getItem:r,setItem:n,removeItem:o}}t.MAX_CUSTOM_EVENTS_PER_SESSION=ue;var le=ce("sessionStorage");t.sessionStorage=le;var fe=ce("localStorage"),de=(0,d.protectFunc)((function(e){try{var t=e.args.map((function(e){switch({}.toString.call(e)){case"[object String]":return e;case"[object Error]":return"".concat(e.name,": ").concat(e.message);case"[object Object]":return Object.keys(e).toString();case"[object Boolean]":case"[object Null]":case"[object Undefined]":case"[object Number]":case"[object Array]":return String(e);default:return""}}));return t.filter(Boolean).length?(t.push(e.logLevel),(0,d.combineHashes)(t.map(d.hashString))):null}catch(t){return(0,d.sendTelemetry)("Failed to hash console args",{extra:e}),null}})),pe=(0,d.protectFunc)((function(e){var t=arguments.length>1&&void 0!==arguments[1]?arguments[1]:[];function r(e){return(0,d.combineHashes)([(0,d.hashString)(e.fileName),(0,d.hashString)(e.functionName),e.columnNumber,e.lineNumber])}try{var n=t.map(r);return(0,d.combineHashes)([(0,d.hashString)(e.message&&e.message.message||e.message),(0,d.hashString)(e.exceptionType),(0,d.hashString)(e.errorType)].concat((0,l.default)(n)))}catch(t){return(0,d.sendTelemetry)("Failed to hash data",{extra:e}),null}})),he=function(){return window.frameElement&&window.frameElement.__lr&&window.frameElement.__lr.id},ge=["%c prev state","%c next state","%c action    ","%c error     ","%c action","%c error"];void 0===window.__SDKCONFIG__&&(window.__SDKCONFIG__={});var ye={clickEffectTimeout:4e3,dashboardHost:window.__SDKCONFIG__.dashboardHost||"https://app.logrocket.com",serverURL:window.__SDKCONFIG__.serverURL||"https://r.logrocket.io/i",statsURL:window.__SDKCONFIG__.statsURL||"https://r.logrocket.io/s"},ve=function(){function e(){var t=this,r=arguments.length>0&&void 0!==arguments[0]?arguments[0]:{},n=r._shouldRegisterBrowser,o=void 0===n||n,s=r._shouldIdentifyAnonymous,c=void 0===s||s,p=r.lookbackEnabled,h=r.recordingStatuses,O=void 0===h?{}:h,w=r.scriptVersion,I=void 0===w?ee:w,P=r.sdkVersion,E=void 0===P?"":P;(0,u.default)(this,e),this._didInit=!1,this._isBuffering=!0,this._triggeredSessions=[],this._isDisabled=!1,this._isReduxDisabled=!1,this._isConsoleDisabled=!1,this._isFirstTab=!1,this._hasSessionURL=!1,this._config=null,this._bufferedEvents=[],this._installed=[],this._urlListeners=[],this._seenUsers=[],this._lastSendTime=Date.now(),this._exceptions={},this._exceptionCount=0,this._reduxActions={},this._consoleLogs={},this._consoleLogTimes={},this._failedNetwork={},this._inflightNetwork={},this._identifyCalls=0,this._errorOnly=!1,this._hasErrors=!1,this._isIntercomRegistered=!1,this._isZendeskRegistered=!1,this._sendDataErrors=0,this._relayTimeouts=0,this._failedConnectionErrors=0,this._maxIdentityArgLength=1024,this._isCordova=!1,this._currentURL=void 0,this._eventSuffix=new Uint8Array,this.wallBytes=0,this.wallByteStreams={},this.textEncoder=window.TextEncoder&&new window.TextEncoder,this._cordovaDeviceReady=function(){t._isCordova=!0},this.getConfig=function(e){if(null==t._config)return{};var r=e.split(".");switch(r[1]){case"browser":return t._config.browser;case"network":return t._config.network;case"core":switch(r[2]){case"LogEvent":return t._config.console}default:return{}}},this._maybeIncrementActivityCount=function(){if(null===t._pendingHrefActivity){var e=t._getCurrentURL();if(e===t.urlSanitizer(e)){var r=t._hrefActivityCounts[e]||0;t._hrefActivityCounts[e]=r+1}}else t._pendingHrefActivity.activityCount+=1},this._maybeRecordActivity=(0,b.default)((function(e){if(e-t._lastInteractionTime>t._activeUserPingTimeout&&(t._persistSessionInfo({lastActivity:e}),t._lastInteractionTime=e,t._maybeIncrementActivityCount()),e-t._lastBufferTime>t._bufferTimeout){for(var r=[],n=0,o=Object.keys(t._scrollableNodes);n<o.length;n++){var i=o[n];r.push(t._scrollableNodes[i])}t.addEvent("lr.Buffer",(function(){return{eventCount:t._eventCount,hrefActivityCounts:t._hrefActivityCounts,scrollableNodes:r,userID:t._lastIdentifyCall&&t._lastIdentifyCall.userID}})),t._eventCount=0,t._hrefActivityCounts={},t._scrollableNodes={},t._lastBufferTime=e}}),100),this._isReduxLogger=function(e){if(!e||!e.args)return!1;var t=e.args;return!!(Array.isArray(t)&&3===t.length&&ge.indexOf(t[0])>-1)},this._transformStackTrace=(0,d.protectFunc)((function(e){try{return t._isCordova?e.map((function(e){if(!e.fileName||"[native code]"===e.fileName||"<anonymous>"===e.fileName)return e;var t="app://".concat(e.fileName.replace(/^file:\/\//,"").replace(Q,"").replace(/^\//g,""));return M(M({},e),{},{fileName:t})})):e}catch(t){return e}})),this.addEvent=(0,d.protectFunc)((function(e,r){var n=arguments.length>2&&void 0!==arguments[2]?arguments[2]:{},o=n.timeOverride,s=n.threadOverride,u=n.sizeOverride,c=n._stackTrace,l=n.hrefOverride;if(!(t._isDisabled&&!t._isInactive||t._isTruncated)){var f=c?t._transformStackTrace(c):void 0,p=o||Date.now(),h=t._startTime?p-t._startTime:0,g=(0,d.isActivityEvent)(e),y=l||window.location.href,v=function(){var n=t.getConfig(e);"lr.browser.MouseEvent"===e&&(n=M(M({},n||{}),{},{clickSeqID:t._seqID,time:p}));var o=r(n),c=t.urlSanitizer(y);if(null!==o){var l="lr.redux.ReduxAction"===e&&o.action&&o.action.type,v="lr.core.Exception"===e||void 0!==o.exceptionType,m=void 0!==o.logLevel&&Array.isArray(o.args);if("lr.core.LogEvent"===e&&t._isReduxLogger(o))t._didWarnAboutReduxLogger||(t._didWarnAboutReduxLogger=!0,t._consoleLog("warn","LogRocket: Redux logger detected, skipping data. Please use the LogRocket redux middleware to record production redux logs: https://docs.logrocket.com/docs/redux-middleware"));else{if("lr.network.RequestEvent"===e){var b=(0,d.getGraphQLOperation)(o.body),O=b.operationName,_=b.operationType;if(t._inflightNetwork[o.reqId]={url:o.url,method:o.method,time:p,operationName:O,operationType:_,browserHref:c},t._captureNPSResponse(o.url),o.body){var w=o.body;if("object"===(0,a.default)(w)){var I=Object.getPrototypeOf(w);I!==Object.prototype&&null!==I||(w=JSON.stringify(w))}t._auditNetworkRequest({body:w,reqId:o.reqId})}}if("lr.network.ResponseEvent"===e){var S=t._inflightNetwork[o.reqId];if(S&&(S.url&&(o.url=S.url),S.time&&(o.duration=p-S.time),S.operationName&&(o.operationName=S.operationName),S.operationType&&(o.operationType=S.operationType)),o.status>=400||0===o.status){var P=(0,d.hashString)(o.url);null!=P&&(t._failedNetwork[P]?t._failedNetwork[P]++:t._failedNetwork[P]=1,o.count=t._failedNetwork[P]),o.release=t._release,o.browserUseragent=navigator.userAgent,o.browserHref=c,t._lastIdentifyCall&&(o.userEmail=t._lastIdentifyCall.email,o.userName=t._lastIdentifyCall.name)}delete t._inflightNetwork[o.reqId]}if(v){if(Date.now()-t._exceptionCountLastReset>W&&(t._exceptionCount=0,t._exceptionCountLastReset=Date.now()),t._exceptionCount++,t._exceptionCount===Y)o.message=J;else if(t._exceptionCount>Y)return;var E=pe(o,f);null!=E&&(t._exceptions[E]?t._exceptions[E]++:t._exceptions[E]=1,o.hashCode=E,o.count=t._exceptions[E]),o.release=t._release,o.browserUseragent=navigator.userAgent,o.browserHref?o.browserHref=t.urlSanitizer(o.browserHref):o.browserHref=c,t._lastIdentifyCall&&(o.userEmail=t._lastIdentifyCall.email,o.userName=t._lastIdentifyCall.name),t._errorOnly&&!t._hasErrors&&t.start(),t._hasErrors=!0}if(m){var T=de(o);if(null!=T)t._consoleLogs[T]?t._consoleLogs[T]++:(t._consoleLogs[T]=1,t._consoleLogTimes[T]=p),o.hashCode=T,p-(t._consoleLogTimes[T]||p)<=$?o.count=t._consoleLogs[T]:(o.count=1,t._consoleLogs[T]=1,t._consoleLogTimes[T]=p)}if(l){var x=o.action.type;t._reduxActions[x]?t._reduxActions[x]++:t._reduxActions[x]=1,o.count=t._reduxActions[x]}if(!t._isDisabled){var k=t._sessionInfo.lastActivity;p-k>t._inactivityTimeThreshold&&(t._logVerbose("disabling session for inactivity: ".concat(e)),t._isInactive=!0,t._isDisabled=!0,t._hasSessionURL=!1)}var j=o.count||0;if(j===X&&(v&&(o.message=K),m&&(o.args=[K])),!t._isEventDisabled(e,o)&&(-1===Z.indexOf(e)||j<=X)){var N={time:p,type:e,data:o,timeOffset:h,threadID:null!=s?s:t._threadID,stackTrace:f,sessionID:t._sessionID,seqID:t._seqID++};t._eventHooks.observeEvent(N);var D=t._wall.postMessage({type:"ADD_EVENT",event:N,sizeOverride:u}),A=(0,i.default)(D,2);if(t.wallBytes=A[0],t.wallByteStreams=A[1],t.wallBytes>t._maxWallBytes)return t._disableAndFreeMemory("wallBytes"),void t._consoleLog("error","LogRocket is using too much memory. Disabling.");t.wallByteStreams["lr.redux.ReduxAction"]>t._maxWallStreamBytes&&!t._isReduxDisabled&&(t._isReduxDisabled=!0,t._consoleLog("warn","LogRocket has stopped collecting Redux logs to conserve memory. Consider sanitizing your state to reduce its size: https://docs.logrocket.com/reference/redux-logging")),t.wallByteStreams["lr.core.LogEvent"]>t._maxWallStreamBytes&&!t._isConsoleDisabled&&(t._isConsoleDisabled=!0,t._consoleLog("warn","LogRocket will only collect warning and error logs to conserve memory.")),t._stats.wallBytes=t.wallBytes,"lr.browser.NavigationEvent"===e&&(t._pendingHrefActivity={href:o.href,seqID:N.seqID,activityCount:0},t._currentURL=o.href),(0,d.isSessionEvent)(N)&&t._eventCount++}g&&(t._maybeRecordActivity(p),t._isInactive&&(t._logVerbose("activity in inactive session, starting new session: ".concat(e)),t._recordingStatuses[t._sessionID]?t._startNewSession():t._startNewSession({sessionID:t._sessionID}),t._recordingStatuses={}))}}};t._isBuffering?t._bufferedEvents.length>q?(t._isDisabled=!0,t._bufferedEvents=[]):(t._bufferedEvents.push(v),g&&!t._isInactive&&!t._isDisabled&&t._didInit&&(h>t._inactivityTimeThreshold?(t._logVerbose("activity in inactive session, starting new session"),t._startNewSession({sessionID:t._sessionID}),t._recordingStatuses={}):h>t._activeUserPingTimeout&&t._flushEventBuffer())):v()}})),this._logVerbose=(0,d.protectFunc)((function(e){if(!1!==t._hasVerboseDebug){var r={data:e,time:Date.now()};null!=t._hasVerboseDebug?t._sendVerboseLog(r):t._pendingVerboseDebug.push(r)}})),this._sendVerboseLog=(0,d.protectFunc)((function(e){var r=e.data,n=e.time,o={type:"verboseLog",session:"".concat(t._appID,"/s/").concat(t._recordingID,"/").concat(t._sessionID),tabID:t._tabID,threadID:t._threadID,time:new Date(n).toISOString(),data:r},i=new t._XML;i.open("POST",t._statsURL),i.timeout=2e3,i.send(JSON.stringify(o))})),this._makeDataBuffer=function(){try{var e=t._pendingEvents.reduce((function(e,t){return e+t.length}),0);if(e>t._maxBufferedBytes&&(t._relayTimeouts>0?(t._sendSessionTelemetry("Unable to retrieve app configuration"),t._consoleLog("error","LogRocket failed to retrieve app configuration. Disabling."),t._disableAndFreeMemory("relayTimeouts")):(t._consoleLog("error","LogRocket is using too much memory. Disabling."),t._disableAndFreeMemory("pendingEvents"))),!t._pendingEvents.length||t._isDisabled)return null;for(var r=t._lookbackEnabled?0:t._eventSuffix.length,n=new Uint8Array(e+r),o=0,i=0;i<t._pendingEvents.length;i++){var a=t._pendingEvents[i];if(a.length>10444800){t._sendSessionTelemetry("Large event found exceeding GRPC limit"),t._consoleLog("error","LogRocket is using too much memory. Disabling."),t._disableAndFreeMemory("eventTooLarge");break}n.set(a,o),o+=a.length}return t._isDisabled?null:(t._lookbackEnabled||n.set(t._eventSuffix,e),n)}catch(e){throw t._sendErrorTelemetry(e),e}},this.setMaxScroll=function(e){var r=e.top,n=e.nodePath,o=t._getCurrentURL();if(o===t.urlSanitizer(o))try{var i=(0,d.selectorFromNodePath)((0,l.default)(n)),a=(0,d.combineHashes)([(0,d.hashString)(o),(0,d.hashString)(i)]);t._scrollableNodes[a]=t._scrollableNodes[a]?t._scrollableNodes[a]:{href:o,maxScroll:0,nodePath:n},r>t._scrollableNodes[a].maxScroll&&(t._scrollableNodes[a].maxScroll=r)}catch(e){(0,d.sendTelemetry)("Failed to hash scollableNode",{extra:{href:o,nodePath:n}})}},this._sendEvents=function(e){var r=new Uint8Array(0),n=0,o=t._sentSeqID,a=!0;if(t._sendDataErrors<2&&(r=t._makeDataBuffer(),n=t._pendingEvents.length,o=t._seenSeqID,a=!1),!t._isDisabled&&r&&t._shouldSendData()){t._stats.bytes=r.length,t._stats.upload=n;var s,u=-1,c=A(t._seenUsers);try{for(c.s();!(s=c.n()).done;){s.value.seqID<t._sentSeqID&&u++}}catch(e){c.e(e)}finally{c.f()}-1===u&&t._seenUsers.length>0&&(u=0);var l={a:t._appID,r:t._recordingID,t:t._tabID,s:t._sessionID},f=(0,_.default)(t._recordingStatuses);if(f.length?l.rs=f.map((function(e){var t=(0,i.default)(e,2),r=t[0],n=t[1];return"".concat(r,",").concat(n?"t":"f")})).join(";"):l.rs="".concat(t._sessionID,",u"),a?l.hp="t":t._triggeredSessions.length&&(l.ts=t._triggeredSessions.join(",")),t._recordingConditionThreshold&&(l.ct=t._recordingConditionThreshold),u>-1){l.u=t._seenUsers[u].userID;var p=t._seenUsers[u].isAnonymous;void 0!==p&&(l.is=p?d.IdentityStatus.Anonymous:d.IdentityStatus.Identified),t._seenUsers=t._seenUsers.slice(u)}!1===t._shouldCaptureIP&&(l.ip="f");var h=Object.keys(l).map((function(e){return"".concat(e,"=").concat(encodeURIComponent(l[e]))})).join("&"),g=Date.now(),y=new t._XML;y.open("POST","".concat(t._serverURL,"?").concat(h)),y.send(window.NREUM?r.buffer:r),y.onreadystatechange=function(){if(4===y.readyState){if(y.status>=200&&y.status<300){t._relayTimeouts=0;var r=!1;if(201===y.status){var i=[],s=[],u=[];try{var c,l=A(JSON.parse(y.responseText));try{for(l.s();!(c=l.n()).done;){var f=c.value;switch(f.type){case v.QUOTA_EXCEEDED:t._consoleLog("warn","LogRocket: ".concat(re," Disabling ...")),t._isOverQuota=!0,t._isDisabled=!0;break;case v.USER_QUOTA_EXCEEDED:t._consoleLog("warn","LogRocket: ".concat(ne," Disabling ...")),t._isOverQuota=!0,t._isDisabled=!0;break;case v.APP_QUOTA_EXCEEDED:t._consoleLog("warn","LogRocket: ".concat(oe," Disabling ...")),t._isOverQuota=!0,t._isDisabled=!0;break;case v.BLOCK_RECORDING:t._isDisabled=!0;break;case v.ERROR_ONLY_SESSIONS:t._errorOnly=!0,t._hasErrors&&t.start();break;case v.DEBUG:f.data&&f.data.verbosity&&t._maybeEnableVerboseLogging(f.data.verbosity);break;case v.DASHBOARD_URL:f.data&&f.data.dashboardURL&&(t._dashboardHost=f.data.dashboardURL);break;case v.PRO_DATA_INGEST_ENABLED:t._disablePerformanceMonitoring=!1;break;case v.RECORDING_CONDITION_THRESHOLD:f.data&&f.data.recordingConditionThreshold&&t._setRecordingConditionThreshold(f.data.recordingConditionThreshold);break;case v.SUSPEND_RECORDING:r=!0,t._lookbackEnabled=!1,t._seenUsers=[];var p=t._sessionID;f.data&&void 0!==f.data.sessionID&&(p=f.data.sessionID),t._recordingStatuses[p]=!1;break;case v.CONTINUE_RECORDING:t._lookbackEnabled=!1;var h=t._sessionID;f.data&&void 0!==f.data.sessionID&&(h=f.data.sessionID),t._recordingStatuses[h]=!0;break;case v.PII_AUDITING_ENABLED:t._shouldAuditPII=!0;break;case v.SESSIONS_TRIGGERED:f.data&&f.data.sessionIDs&&function(){var e=f.data.sessionIDs.map((function(e){return parseInt(e,10)}));t._triggeredSessions=t._triggeredSessions.filter((function(t){return!e.some((function(e){return e===t}))}))}();break;default:(0,d.startsWith)(f.type,"".concat(v.FILTERS,"|"))?i.push(f.data):(0,d.startsWith)(f.type,"".concat(v.RECORDING_CONDITIONS,"|"))?s.push(f.data):(0,d.startsWith)(f.type,"".concat(v.GUIDES,"|"))&&u.push(f.data)}}}catch(e){l.e(e)}finally{l.f()}t._setupWithRelayMessages({filters:i,recordingConditions:s,guides:u}),t._unregisterPerformance&&t._disablePerformanceMonitoring&&(t._unregisterPerformance(),t._unregisterPerformance=null),t._customUnregisterListener._unregisterHoverMonitoring&&t._disablePerformanceMonitoring&&(t._customUnregisterListener._unregisterHoverMonitoring(),delete t._customUnregisterListener._unregisterHoverMonitoring)}catch(e){t._consoleLog("warn","LogRocket could not understand the server response: no session recorded."),t._isDisabled=!0}}var m=Date.now();t._stats.time=m-g,t._isDisabled||r||(t._sentSeqID=o,t._pendingHrefActivity&&t._pendingHrefActivity.seqID<=t._sentSeqID&&(t._currentURL=t._pendingHrefActivity.href,t._hrefActivityCounts[t._currentURL]=t._pendingHrefActivity.activityCount,t._pendingHrefActivity=null),t._pendingEvents.splice(0,n))}else if(y.status>=400&&y.status<500){var b="status-".concat(y.status);413===y.status&&(b="payloadTooLarge"),401===y.status&&(b="licenseExpired"),t._consoleLog("warn","LogRocket: ".concat(b,". Disabling ...")),t._disableAndFreeMemory(b)}else 503===y.status?'"maintenance"'===y.responseText?(t._consoleLog("warn","LogRocket: serverMaintenance. Disabling ..."),t._disableAndFreeMemory("serverMaintenance")):(t._consoleLog("warn","LogRocket: service unavailable. Disabling ..."),t._disableAndFreeMemory("serverUnavailable")):t._isTruncated&&t._disableAndFreeMemory("wasTruncated",{truncatedEventType:t._truncatedSourceEvent});500===y.status&&"Unable to retrieve app configuration."===y.responseText?t._relayTimeouts++:0===y.status||y.status>=500?t._sendDataErrors++:t._sendDataErrors=0,0===y.status?a?t._failedConnectionErrors=0:t._failedConnectionErrors++:a||(t._failedConnectionErrors=0),t._failedConnectionErrors>=6&&t._disableAndFreeMemory("blocked"),null==t._hasVerboseDebug&&(t._hasVerboseDebug=!1,t._pendingVerboseDebug=[]),t._recordingStatuses[t._sessionID]&&(!t._isDisabled&&0===t._sendDataErrors||t._isOverQuota)&&t._enableSessionURL(),t._maybeSendStats(),e()}}}else e()},this._disableProListener=function(e,r){t._customUnregisterListener["_unregister".concat(r)]=e},this._startRunLoop=function(){!function e(){setTimeout((function(){Date.now()-t._lastSendTime>=t._uploadTimeInterval&&(!1!==t._lookbackEnabled||t._recordingStatuses[t._sessionID])?(t._lastSendTime=Date.now(),t._sendEvents(e)):e()}),t._runLoopInterval)}()},this._startLookbackLoop=function(){!function e(){setTimeout((function(){t._recordingStatuses[t._sessionID]||t._lookbackEnabled||(!1===t._lookbackEnabled&&Date.now()-t._startTime>t._limitedLookbackInterval&&(t._startNewSession({sessionID:t._sessionID,isLookbackSnapshot:!0}),t._flushEventBuffer()),e())}),t._lookbackLoopInterval)}()},this._startTabHeartbeat=function(){!function e(){try{m.default.set("".concat(t._cookiePrefix).concat(F,"-").concat(t._appID),JSON.stringify({heartbeat:Date.now()}),{domain:t._rootHostname,expires:1,sameSite:"Lax"})}catch(e){}t._isDisabled||t._didUnload||setTimeout(e,Math.max(300,t._newSessionTimeThreshold-100))}()},this._startConnectedTabWatcher=function(){if(t._shouldConnectTabs){var e=function(e){var r=M({},e);return e.lastActivity>t._sessionInfo.lastActivity?t._sessionInfo.lastActivity=e.lastActivity:r.lastActivity=t._sessionInfo.lastActivity,e.sessionID?void 0===t._sessionID||e.sessionID>t._sessionID?(t._logVerbose("Tab watcher connect: ".concat(e.sessionID)),t._startNewSession({sessionID:e.sessionID})):e.sessionID<t._sessionID&&(r.sessionID=t._sessionID):r.sessionID=t._sessionID,r};t._mergeIframes&&(t._isCrossDomainIframe||t._childDomains)&&(t._receiveCrossDomainActivity=function(r){var n=r.data,o=r.source;if(!t._isDisabled&&!t._didUnload&&"CROSS_ORIGIN_ACTIVITY"===n.type){var i=e(n.activity);n.activity.lastActivity===i.lastActivity&&n.activity.sessionID===i.sessionID||!t._childDomains||o===window||o===window.parent||t._childDomains.forEach((function(e){o.postMessage({type:"CROSS_ORIGIN_ACTIVITY",activity:i},e)}))}},window.addEventListener("message",t._receiveCrossDomainActivity)),setTimeout((function r(){if(!t._isDisabled&&!t._didUnload){if(t._mergeIframes&&t._isCrossDomainIframe)window.parent.postMessage({type:"CROSS_ORIGIN_ACTIVITY",activity:{lastActivity:t._sessionInfo.lastActivity,sessionID:t._sessionID}},t._parentDomain);else{var n=m.default.get("".concat(t._cookiePrefix).concat(U,"-").concat(t._appID));if(n){var o;try{o=JSON.parse(n)}catch(e){}if(o){var i=o,a=i.lastActivity,s=i.sessionID;e({lastActivity:a,sessionID:s})}}}setTimeout(r,t._connectedTabCheckInterval)}}),t._connectedTabCheckInterval)}},this.identify=(0,d.protectFunc)((function(){for(var e=arguments.length,r=new Array(e),n=0;n<e;n++)r[n]=arguments[n];var o=r[0],i=r[1],s=!1,u=!1;if(t._identifyCalls++,!(t._identifyCalls>10)){if(10===t._identifyCalls&&t._consoleLog("warn","LogRocket: More than 10 identify calls on this page. Ignoring future calls."),null==i&&"object"===(0,a.default)(o)&&null!==o&&null==(o=(i=o||{}).userID)&&t._lastIdentifyCall&&t._lastIdentifyCall.userID){var c=t._lastIdentifyCall;o=c.userID,u=c.isAnonymous}if(!o){if(i&&(i.name||i.email)){var l=i.name?"name":"email";return void t._consoleLog("warn","LogRocket: user ".concat(l," passed to identify, but no userID given: identify(userId, { ").concat(l,": '...' })."))}u=!0,o=t._divineAnonymousId()}if(!u||t._shouldIdentifyAnonymous){var d=t._seenUsers.length;d>0&&(s=t._seenUsers[d-1].userID===o.toString()),(0,f.default)(/string|number/.test((0,a.default)(o)),"LogRocket: must pass a valid user id to identify()."),(0,f.default)(o.toString().length<=t._maxIdentityArgLength,"LogRocket: too large userID passed to identify() (max ".concat(t._maxIdentityArgLength," characters)"));for(var p={userID:o.toString(),email:void 0,name:void 0,isAnonymous:u,isUpdate:s,traits:{}},h=["userID","name","email"],g=0,y=Object.keys(i||{});g<y.length;g++){var v=y[g],m=i[v];if(-1===h.indexOf(v)){if(/boolean|number|string/.test((0,a.default)(m))){var b=v.toString();if(t.textEncoder&&t.textEncoder.encode(b).length>t._maxUserTraitBytes){t._consoleLog("warn","LogRocket: Ignoring large user trait key ".concat(b));continue}if(m.toString().length>t._maxIdentityArgLength){t._consoleLog("warn",'LogRocket: ignoring large user trait value for key "'.concat(b,'" (max ').concat(t._maxIdentityArgLength," characters)"));continue}p.traits[b]=m.toString()}}else m&&"string"==typeof m&&((0,f.default)(m.length<=t._maxIdentityArgLength,'LogRocket: too large generic trait "'.concat(v,'" passed to identify() (max ').concat(t._maxIdentityArgLength," characters)")),p[v]=m)}t.addEvent("lr.Identify",(function(){return t._recordingStatuses[t._sessionID]||!1!==t._lookbackEnabled?t._seenUsers.push({seqID:t._seqID,userID:p.userID,isAnonymous:u}):p.unseenUser=!0,t._lastIdentifyCall=p}))}}})),this._getUserFingerprint=(0,d.protectFunc)((function(){var e=t._appID.split("/",2),r=(0,i.default)(e,1)[0],n="".concat(t._cookiePrefix).concat(H,"-").concat(r),o="".concat(t._cookiePrefix).concat(H,"-").concat(t._appID),a=m.default.get(o),s=m.default.get(n);if(a&&s)return m.default.remove(o),s;if(a&&!s)return m.default.set(n,a,{domain:t._rootHostname,sameSite:"Lax"}),m.default.remove(o),s;if(s)return s;var u=(0,d.uuid)();return m.default.set(n,u,{domain:t._rootHostname,sameSite:"Lax"}),u})),this._consoleLog=(0,d.protectFunc)((function(e,r){t._shouldDebugLog||!t._didInit?console[e](r):t.addEvent("lr.core.LogEvent",(function(){return{args:[r],logLevel:e.toUpperCase()}}))})),this._didUnload=!1,this._unload=(0,d.protectFunc)((function(){if(!t._didUnload&&t._didInit&&!t._isDisabled){var e=Date.now();t._didUnload=!0,t._serialUnloadCount=e-t._loadTime<se?t._serialUnloadCount+1:0;var r=[],n=t._serialUnloadCount>=20;if(n)console.warn("LogRocket: Skipping event caching on page unload:","More than ".concat(20," consecutive page unloads"));else{t._logVerbose("unload serializing ".concat(t._pendingEvents.length," events"));var o,i=A(t._pendingEvents);try{for(i.s();!(o=i.n()).done;){for(var a=o.value,s="",u=1e4,c=0;c<a.length;c+=u)c+u>a.length&&(u=a.length-c),s+=String.fromCharCode.apply(null,a.subarray(c,c+u));r.push(s)}}catch(e){i.e(e)}finally{i.f()}}t._isDisabled=!0,window._lr_loaded=!1,t._receiveParentSessionInfo&&window.removeEventListener("message",t._receiveParentSessionInfo),t._receiveCrossDomainActivity&&window.removeEventListener("message",t._receiveCrossDomainActivity);try{if(t._recordingStatuses[t._sessionID]||!1!==t._lookbackEnabled){var l=JSON.stringify({recordingID:t._recordingID,recordingConditionThreshold:t._recordingConditionThreshold,threadID:t._threadID,sessionID:t._sessionID,tabID:t._tabID,iframeNodeID:he(),appID:t._appID,seqID:t._sentSeqID,startTime:t._startTime,originalStartTime:t._originalStartTime,time:Date.now(),exceptions:t._exceptions,failedNetwork:t._failedNetwork,hasVerboseDebug:t._hasVerboseDebug,eventCount:t._eventCount,recordingStatuses:t._recordingStatuses,triggeredSessions:t._triggeredSessions,lookbackEnabled:t._lookbackEnabled,shouldAuditPII:t._shouldAuditPII,serialUnloadCount:t._serialUnloadCount,customPropCount:t._customPropCount,customEventCount:t._customEventCount,oncePerSessionHandlersRunThisSession:t._oncePerSessionHandlersRunThisSession,seenUsers:t._seenUsers,pendingHrefActivity:t._pendingHrefActivity});try{le.setItem(L,l)}catch(e){m.default.set(L,l,{expires:1/48,sameSite:"Lax"})}var f=t._filterManager?t._filterManager.unload():void 0,d=t._guidesManager?t._guidesManager.unload():void 0,p=t._webVitalsManager?t._webVitalsManager.unload():void 0;t._deadClicksMonitor&&t._deadClicksMonitor.unsub();var h={events:r,seqID:t._seenSeqID,hrefActivityCounts:t._hrefActivityCounts,scrollableNodes:t._scrollableNodes,didSkipSerializingEvents:n,lastIdentifyCall:t._lastIdentifyCall};try{le.setItem(V,JSON.stringify(M(M({},h),{},{filterManagerData:f,webVitalsManagerData:p,guidesManagerData:d})))}catch(e){le.setItem(V,JSON.stringify(h))}}}catch(e){}}})),this.oncePerSession=function(e,r){return function(){t._oncePerSessionHandlersRunThisSession.indexOf(e)>-1||(t._oncePerSessionHandlersRunThisSession.push(e),r.apply(void 0,arguments))}},window._lr_loaded&&console.error("LogRocket has already been loaded, loading a second instance is not supported. This is often caused by loading LogRocket as a package in your application and as a script tag."),window._lr_loaded=!0,this._XML=window._lrXMLHttpRequest||XMLHttpRequest,this._worker=new g.default,this._wall=new y.MessageSender({worker:this._worker}),this._lookbackEnabled=p,this._recordingStatuses=O,this._scriptVersion=I,this._sdkVersion=E,this._scriptSrc=te,this._shouldRegisterBrowser=o,this._shouldIdentifyAnonymous=c,this._startTime=Date.now(),this._originalStartTime=Date.now(),this._loadTime=Date.now(),this._stats={appID:null,wallBytes:null,wallByteStreams:null,upload:null,bytes:null,time:null},window.addEventListener("beforeunload",this._unload),window.addEventListener("unload",this._unload),document.addEventListener("deviceready",this._cordovaDeviceReady,!1),this._webVitalsManager=new S.default({logger:this})}return(0,c.default)(e,[{key:"setLocalStorageItem",value:function(e,t){fe.setItem("".concat(z).concat(this._appID,"_").concat(e),t)}},{key:"getLocalStorageItem",value:function(e){return fe.getItem("".concat(z).concat(this._appID,"_").concat(e))}},{key:"_setRecordingConditionThreshold",value:function(e){this._filterManager&&(this._recordingConditionThreshold=e,this._filterManager.setSessionConfirmationDuration())}},{key:"_isEventDisabled",value:function(e,t){if(this._isDisabled)return!0;switch(e){case"lr.redux.ReduxAction":return this._isReduxDisabled;case"lr.core.LogEvent":return this._isConsoleDisabled&&"WARN"!==t.logLevel&&"ERROR"!==t.logLevel;default:return!1}}},{key:"init",value:function(e){var t=this,r=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{},n=r.clickEffectTimeout,o=void 0===n?ye.clickEffectTimeout:n,i=r.dashboardHost,a=void 0===i?ye.dashboardHost:i,s=r.release,u=r.serverURL,c=void 0===u?ye.serverURL:u,l=r.statsURL,g=void 0===l?ye.statsURL:l,y=r.statsSamplingRate,v=void 0===y?G:y,b=r.limitedLookbackInterval,_=void 0===b?3e4:b,S=r.lookbackLoopInterval,j=void 0===S?1e3:S,N=r.runLoopInterval,D=void 0===N?500:N,A=r.uploadTimeInterval,R=void 0===A?3e3:A,C=r.maxWallBytes,U=void 0===C?15e7:C,F=r.maxWallStreamBytes,B=void 0===F?1e8:F,H=r.maxBufferedBytes,q=void 0===H?5e7:H,z=r.maxUserTraitBytes,Y=void 0===z?128:z,W=r.autoStart,J=void 0===W||W,X=r.shouldConnectTabs,K=void 0===X||X,$=r.connectedTabCheckInterval,Z=void 0===$?100:$,Q=r.rootHostname,ee=r.newSessionTimeThreshold,te=void 0===ee?12e4:ee,ne=r.inactivityTimeThreshold,oe=void 0===ne?18e5:ne,se=r.activeUserPingTimeout,ue=void 0===se?5e3:se,ce=r.bufferTimeout,fe=void 0===ce?6e4:ce,de=r.shouldSendData,pe=void 0===de?function(){return!0}:de,ge=r.shouldCaptureNPS,ve=void 0===ge||ge,me=r.dom,be=r.shouldCaptureIP,Oe=void 0===be||be,_e=r.shouldDebugLog,we=void 0===_e||_e,Ie=r.recordingStatuses,Se=r.mergeIframes,Pe=void 0!==Se&&Se,Ee=r.parentDomain,Te=r.childDomains,xe=r.enableVerboseLogging,ke=void 0!==xe&&xe,je=/^[a-z0-9_-]+\/[a-z0-9_-]+$/;if((0,f.default)(!this._didInit,"LogRocket.init() was already called. You may only call LogRocket.init() once."),(0,f.default)(!!e&&"string"==typeof e&&je.test(e),"LogRocket: must pass a valid application id to the LogRocket instance."),this._shouldDebugLog=we,0===e.indexOf("au2drp/"))return this._disableAndFreeMemory(),void this._consoleLog("warn","LogRocket: ".concat(re," Disabling ..."));if(this._isDisabled)this._consoleLog("error","LogRocket queue has overflowed. Call LogRocket.init() earlier in your application.");else{if(me){var Ne=me.textSanitizer&&-1===ie.indexOf(me.textSanitizer);Ne&&(this._consoleLog("warn","Invalid dom text sanitizer '".concat(me.textSanitizer,"' specified. ")+"Switching to default. "+"Valid options are ".concat(ie.join(", "))),me.textSanitizer="default");var De=me.inputSanitizer&&-1===ae.indexOf(me.inputSanitizer);De&&(this._consoleLog("warn","Invalid dom text sanitizer '".concat(me.inputSanitizer,"' specified. ")+"Switching to default. "+"Valid options are ".concat(ae.join(", "))),me.inputSanitizer="default")}if(this._didInit=!0,this._recordingID=(0,d.makeRecordingID)(),this._tabID=null,this._threadID=0,this._sessionID=0,this._seqID=0,this._seenSeqID=0,this._sentSeqID=0,this._isInactive=!1,this._isOverQuota=!1,this._shouldCaptureIP=Oe,this._lastInteractionTime=this._startTime,this._lastBufferTime=this._startTime,this._statsSamplingRate=v,this._release=s,this._inactivityTimeThreshold=oe,this._activeUserPingTimeout=ue,this._bufferTimeout=fe,this._limitedLookbackInterval=_,this._lookbackLoopInterval=j,this._runLoopInterval=D,this._LCPCaptureInterval=me&&(0,O.default)(me.LCPCaptureInterval)?me.LCPCaptureInterval:500,this._CLSTrackingTimeout=me&&(0,O.default)(me.CLSTrackingTimeout)?me.CLSTrackingTimeout:6e5,this._PageLoadStatsCutoff=me&&(0,O.default)(me.PageLoadStatsCutoff)?me.PageLoadStatsCutoff:6e4,this._maxWallBytes=U,this._maxWallStreamBytes=B,this._maxBufferedBytes=q,this._maxUserTraitBytes=Y,this._uploadTimeInterval=R,this._newSessionTimeThreshold=te,this._statsURL=g.replace(/\/*$/,""),this._serverURL=c.replace(/\/*$/,""),this._pendingEvents=[],this._config=r,this._dashboardHost=a.replace(/\/*$/,""),this._appID=e,this._shouldSendData=pe,this._videoOpts=me,this._shouldConnectTabs=K,this._connectedTabCheckInterval=Z,this._autoStart=J,this._hasVerboseDebug=null,this._pendingVerboseDebug=[],this._cookiePrefix="",this._shouldCloneResponse=r&&r.network&&"function"==typeof r.network.responseSanitizer,this._clickEffectTimeout=o,this._disablePerformanceMonitoring=!0,this._customUnregisterListener={},this._eventCount=0,this._hrefActivityCounts={},this._pendingHrefActivity=null,this._scrollableNodes={},this._isIframe=window.parent!==window,this._mergeIframes=Pe,this._parentDomain=Ee,this._childDomains=Te,this._shouldAuditPII=!1,this._shouldCaptureNPS=ve,this._serialUnloadCount=0,this._customPropCount=0,this._customEventCount=0,this._disableCustomPropWarnings=!1,this._exceptionCountLastReset=Date.now(),this._oncePerSessionHandlersRunThisSession=[],Ie&&(this._recordingStatuses=M(M({},this._recordingStatuses),Ie)),K&&Q){var Ae=window.location.hostname.length-Q.length,Re=window.location.hostname.substr(Ae);Re===Q?(this._rootHostname=Q,this._cookiePrefix="".concat(btoa(Q),"-")):this._consoleLog("warn","Ignoring rootHostname '".concat(Q,"', the current host '").concat(window.location.hostname,"' is not a valid ancestor."))}this._stats.appID=this._appID,this._logVerbose("init");try{var Ce,Me,Le=le.getItem(L);if(Le||(Le=m.default.get(L)),Le){var Ue=JSON.parse(Le);if(Ue.appID===e)if(this._startTime-Ue.time>te)this._logVerbose("persisted data too old: ".concat(this._startTime," - ").concat(Ue.time," = ").concat(this._startTime-Ue.time));else{this._lookbackEnabled=Ue.lookbackEnabled,this._recordingID=Ue.recordingID,this._recordingConditionThreshold=Ue.recordingConditionThreshold,this._sessionID=Ue.sessionID,this._tabID=Ue.tabID,this._iframeNodeID=Ue.iframeNodeID,this._threadID=Ue.threadID+1,this._seqID=Ue.seqID,this._seenSeqID=Ue.seqID,this._sentSeqID=Ue.seqID,this._startTime=Ue.startTime,this._originalStartTime=Ue.originalStartTime||Ue.startTime,this._hasVerboseDebug=Ue.hasVerboseDebug,this._eventCount=Ue.eventCount||0,this._shouldAuditPII=Ue.shouldAuditPII,this._serialUnloadCount=Ue.serialUnloadCount||0,this._customPropCount=Ue.customPropCount||0,this._customEventCount=Ue.customEventCount||0,this._oncePerSessionHandlersRunThisSession=Ue.oncePerSessionHandlersRunThisSession||[],this._seenUsers=Ue.seenUsers||[],this._pendingHrefActivity=Ue.pendingHrefActivity||null,Ue.recordingStatuses&&(this._recordingStatuses=Ue.recordingStatuses),Ue.triggeredSessions&&(this._triggeredSessions=Ue.triggeredSessions),this._logVerbose("init persisted session with seqID: ".concat(Ue.seqID)),this._exceptions=Ue.exceptions||{},this._failedNetwork=Ue.failedNetwork||{};var Fe=le.getItem(V),Be=M(M({},Ue),{},{pendingReadFailed:!0,pendingEventCount:-1,pendingSeqID:-1,didSkipSerializingEvents:!1});if(Fe){var He=JSON.parse(Fe);this._logVerbose("init stored data with seqID: ".concat(He.seqID)),this._seqID=He.seqID,this._seenSeqID=He.seqID,this._pendingEvents=He.events.map((function(e){return new Uint8Array(e.split("").map((function(e){return e.charCodeAt(0)})))})),Be.pendingReadFailed=!1,Be.pendingEventCount=Array.isArray(He.events)?He.events.length:-1,Be.pendingSeqID=void 0===He.seqID?-1:He.seqID,Be.didSkipSerializingEvents=!!He.didSkipSerializingEvents,this._hrefActivityCounts=He.hrefActivityCounts||{},this._scrollableNodes=He.scrollableNodes||{},Ce=He.filterManagerData,Me=He.guidesManagerData,He.webVitalsManagerData&&this._webVitalsManager.handleUnloadData(He.webVitalsManagerData),He.lastIdentifyCall&&(this._lastIdentifyCall=M(M({},He.lastIdentifyCall),{},{unseenUser:!0,isUpdate:!0}))}else this._logVerbose("no pending data found");this.addEvent("lr.browser.UnloadEvent",(function(){return Be}),{timeOverride:Ue.time,threadOverride:Ue.threadID})}}this._eventHooks=new P.default(this),this._filterManager=new w.default({logger:this,hydratedData:Ce}),this._eventHooks.addObserver(this._filterManager),this._frustratingNetworkMonitor=new I.default({logger:this}),this._eventHooks.addObserver(this._frustratingNetworkMonitor),this._deadClicksMonitor=new x.default({logger:this,clickEffectTimeout:this._clickEffectTimeout}),this._eventHooks.addObserver(this._deadClicksMonitor),this._guidesManager=new k.GuidesManager({eventHooks:this._eventHooks,logger:this,guidesSessionState:Me}),this._piiAuditor=new E.default(this),this._npsMonitor=new T.default(this),m.default.remove(L),le.removeItem(L),le.removeItem(V);var Ve=!1;if(null!=this._tabID&&this._iframeNodeID===he()||(this._tabID=this._tabID||(0,d.uuid)(),this._logVerbose("new tab"),Ve=this._mergeIframes&&this._isIframe),this._isCrossDomainIframe=!1,this._mergeIframes&&this._isIframe)try{for(var Ge=window;Ge!==Ge.parent;)Ge.parent.location.origin,Ge=Ge.parent;window.addEventListener("message",(function(e){var r=e.data,n=e.source;if("RETRY_LR_IFRAME_INIT"===r.type){var o=t._isCrossDomainIframe?t._parentDomain:"*";n.postMessage({nodeID:window.__lr_iframeNodeId,isCrossDomain:t._isCrossDomainIframe,tabID:t._tabID,type:"LR_INIT_IFRAME"},o)}}))}catch(e){e instanceof DOMException&&(this._parentDomain?this._isCrossDomainIframe=!0:(Ve=!1,this._isIframe=!1),Ve=this._isCrossDomainIframe)}this._isCrossDomainIframe&&window.parent&&"function"==typeof window.parent.postMessage&&this._getIframeSessionInfo(),this._sessionInfo=this._getSessionInfo(),this._recordingID=this._sessionInfo.recordingID,this._sessionID!==this._sessionInfo.sessionID&&(this._logVerbose("sessionID changing via getSessionInfo"),this._startNewSession({sessionID:this._sessionInfo.sessionID,limitedReset:!0})),this._sessionID=this._sessionInfo.sessionID,this._setRecordingConditionThreshold(this._sessionInfo.recordingConditionThreshold),this._persistSessionInfo({lastActivity:Date.now()}),this._worker.addEventListener("message",(function(e){if(!t._isTruncated)switch(e.data.type){case"SUFFIX":t._eventSuffix=new Uint8Array(e.data.suffix);break;case"EVENT":e.data.shouldWarnAboutReduxSize&&!t._didWarnAboutReduxSize&&e.data.eventBuffer.byteLength>=1e6&&(t._didWarnAboutReduxSize=!0,t._consoleLog("warn","LogRocket: Redux state is large (> 1MB), consider using stateSanitizer to prevent data loss: https://docs.logrocket.com/reference/redux-logging")),t._pendingEvents.push(new Uint8Array(e.data.eventBuffer)),e.data.s===t._sessionID&&t._seenSeqID++,e.data.error&&(t._isTruncated=!0,t._truncatedSourceEvent=e.data.errorSource,t._consoleLog("warn",e.data.error));break;default:(0,f.default)(!1,"Invalid event type from worker: ".concat(e.data.type))}})),ke&&this._maybeEnableVerboseLogging(100),this._startRunLoop(),this._startTabHeartbeat(),!window.__lr_iframeNodeId&&this._isCrossDomainIframe||this._startConnectedTabWatcher(),this._startLookbackLoop(),setTimeout((function(){if(t._logNewSession(!1),Ve&&window.parent&&"function"==typeof window.parent.postMessage&&(window.__lr_iframeNodeId||!t._isCrossDomainIframe)){var e=t._isCrossDomainIframe?t._parentDomain:"*";e&&(window.parent.postMessage({nodeID:window.__lr_iframeNodeId,isCrossDomain:t._isCrossDomainIframe,tabID:t._tabID,type:"LR_INIT_IFRAME"},e),t._logVerbose("posting tabID to iframe parent"))}t._shouldRegisterBrowser&&(t._unregisterBrowser=(0,p.default)(t,t._videoOpts)),t._unregisterPerformance=(0,h.default)(t)})),!window.__lr_iframeNodeId&&this._isCrossDomainIframe||this._flushEventBuffer()}catch(e){throw this._sendErrorTelemetry(e),e}}}},{key:"_flushEventBuffer",value:function(){for(this._isBuffering=!1;this._bufferedEvents.length>0;)this._bufferedEvents.shift()()}},{key:"_maybeSendStats",value:function(){Math.random()>this._statsSamplingRate||this._sendStats()}},{key:"_sendStats",value:function(){for(var e=arguments.length>0&&void 0!==arguments[0]?arguments[0]:{},t=[],r=0,n=Object.keys(this.wallByteStreams);r<n.length;r++){var o=n[r];t.push("".concat(o,":").concat(this.wallByteStreams[o]))}this._stats.wallByteStreams=t.join(",");var i=M(M({},e),this._stats),a=new this._XML;a.open("POST",this._statsURL),a.timeout=2e3,a.send(JSON.stringify(i))}},{key:"_sendErrorTelemetry",value:function(e){var t={appID:this._appID,recordingID:this._recordingID,sessionID:this._sessionID};(0,d.sendErrorTelemetry)(e,{extra:t})}},{key:"_sendSessionTelemetry",value:function(e){var t={appID:this._appID,recordingID:this._recordingID,sessionID:this._sessionID};(0,d.sendTelemetry)(e,{extra:t})}},{key:"setClock",value:function(e){(0,f.default)(!this._didInit,"Cannot update clock after init()"),this._clock=e}},{key:"_setupWithRelayMessages",value:function(){var e=arguments.length>0&&void 0!==arguments[0]?arguments[0]:{},t=e.filters,r=void 0===t?[]:t,n=e.recordingConditions,o=void 0===n?[]:n,i=e.guides,a=void 0===i?[]:i;this._setupFilterManager(r,o),this._guidesManager.setGuides(a),this._eventHooks.completeInit()}},{key:"_setupFilterManager",value:function(e,t){if((0,f.default)(this._didInit,"Cannot setupFilterManager before init()"),!this._didSetupFilterManager){void 0===this._lookbackEnabled&&(this._lookbackEnabled=!0);var r=this._filterManager.setTriggers(e,t);this._didSetupFilterManager=!0,void 0===this._recordingStatuses[this._sessionID]&&(this._recordingStatuses[this._sessionID]=!r),this._filterManager.setSessionConfirmationDuration()}}},{key:"_maybeEnableVerboseLogging",value:function(){var e=arguments.length>0&&void 0!==arguments[0]?arguments[0]:0;if(null==this._hasVerboseDebug){var t=Math.max(0,Math.min(+e||0,100))/100,r=(0,d.isRecordingSampled)(this._recordingID,t);if(!r)return this._hasVerboseDebug=!1,void(this._pendingVerboseDebug=[]);this._hasVerboseDebug=!0,this._pendingVerboseDebug.forEach(this._sendVerboseLog)}}},{key:"_disableAndFreeMemory",value:function(e){var t=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{};this._isDisabled=!0,this._pendingEvents=[],e&&this._sendStats(M(M({},t),{},{sdkShutdownReason:e,sdkType:"web",sdkVersion:this._sdkVersion,appID:this._appID,recordingID:this._recordingID,sessionID:this._sessionID}))}},{key:"urlSanitizer",value:function(e){return(0,d.applyUrlSanitizer)({logger:this,url:e})}},{key:"_logNewSession",value:function(e){var t=this;if(this.addEvent("lr.Metadata",(function(){var e,r;return{release:t._release,sdkVersion:t._sdkVersion,scriptVersion:t._scriptVersion,scriptSrc:t._scriptSrc,browserInfo:{codeName:navigator.appCodeName,language:navigator.language,name:navigator.appName,platform:navigator.platform,useragent:navigator.userAgent,version:navigator.appVersion,href:t.urlSanitizer(window.location.href),referrer:t.urlSanitizer(document.referrer)},outsideIntegrations:{hasIntercom:!!window.Intercom,hasZendesk:!!window.zE,hasDesk:!!window.Desk,hasZendeskChat:!!window.$zopim},isInactive:!t._autoStart,userFingerprint:t._getUserFingerprint(),replayType:"DOM",sdkOptions:{shouldAggregateConsoleErrors:!(null===(e=t._config)||void 0===e||null===(r=e.console)||void 0===r||!r.shouldAggregateConsoleErrors)}}})),e&&this._lastIdentifyCall){var r=this._lastIdentifyCall,n=r.unseenUser,i=(0,o.default)(r,["unseenUser"]);this.addEvent("lr.Identify",(function(){return n&&t._seenUsers.push({seqID:t._seqID,userID:i.userID,isAnonymous:i.isAnonymous}),i}))}else this._lastIdentifyCall||this.identify();window.performance&&window.performance.timing&&this._webVitalsManager.getWebVitals()}},{key:"_getSessionInfo",value:function(){var e=!1;try{var t=m.default.get("".concat(this._cookiePrefix).concat(F,"-").concat(this._appID));if(t){var r=JSON.parse(t).heartbeat;r&&r>Date.now()-this._newSessionTimeThreshold&&(this._logVerbose("_getSessionInfo(), should connect heartbeat"),e=!0)}}catch(e){this._logVerbose("_getSessionInfo(), exception trying to read heartbeat: ".concat(e.message))}try{var n=m.default.get("".concat(this._cookiePrefix).concat(U,"-").concat(this._appID));if(n){var o=JSON.parse(n);if((e||o.lastActivity>Date.now()-this._newSessionTimeThreshold)&&o.lastActivity>Date.now()-this._inactivityTimeThreshold)return this._logVerbose("_getSessionInfo(), connect to ".concat(o.recordingID,"/").concat(o.sessionID," from ").concat(this._recordingID,"/").concat(this._sessionID)),{sessionID:o.sessionID,recordingID:o.recordingID,lastActivity:o.lastActivity,recordingConditionThreshold:o.recordingConditionThreshold}}}catch(e){this._logVerbose("_getSessionInfo(), exception trying to read session state: ".concat(e.message))}return this._logVerbose("_getSessionInfo(), first tab"),this._isFirstTab=!0,{sessionID:this._sessionID,recordingID:this._recordingID,recordingConditionThreshold:this._recordingConditionThreshold,lastActivity:this._lastInteractionTime}}},{key:"_getIframeSessionInfo",value:function(){var e=this;this._receiveParentSessionInfo=function(t){var r=t.data;"LR_IFRAME_RECEIVE_SESSION_INFO"===r.type&&window.__lr_iframeNodeId!==r.nodeID&&(e._sessionInfo=r.sessionInfo,e._recordingID=e._sessionInfo.recordingID,e._sessionID=e._sessionInfo.sessionID,e._setRecordingConditionThreshold(e._sessionInfo.recordingConditionThreshold),window.__lr_iframeNodeId=r.nodeID,window.parent.postMessage({nodeID:window.__lr_iframeNodeId,isCrossDomain:!0,tabID:e._tabID,type:"LR_INIT_IFRAME"},e._parentDomain),e._isBuffering&&e._flushEventBuffer(),e._receiveCrossDomainActivity||e._startConnectedTabWatcher())},window.addEventListener("message",this._receiveParentSessionInfo),window.parent.postMessage({type:"LR_INIT_IFRAME",isCrossDomain:!0},this._parentDomain)}},{key:"_persistSessionInfo",value:function(e){var t=e.lastActivity;try{if(this._sessionInfo={sessionID:this._sessionID,recordingID:this._recordingID,recordingConditionThreshold:this._recordingConditionThreshold,lastActivity:t},!this._shouldConnectTabs)return;m.default.set("".concat(this._cookiePrefix).concat(U,"-").concat(this._appID),JSON.stringify(this._sessionInfo),{domain:this._rootHostname,expires:1,sameSite:"Lax"})}catch(e){}}},{key:"confirmSession",value:function(e){this._recordingStatuses[e]||(this._logVerbose("conditional recording started"),this._recordingStatuses[e]=!0,!1!==this._lookbackEnabled&&this._triggeredSessions.push(e))}},{key:"startNewSession",value:function(){this._didInit?(this._logVerbose("startNewSession called"),this._lastIdentifyCall=null,this._startNewSession(),this._flushEventBuffer()):console.error("LogRocket: init() must be called before startNewSession()")}},{key:"start",value:function(){this.addEvent("lr.Activate",(function(){return{}}))}},{key:"track",value:function(e){var t=this,r=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{};if("string"==typeof e)if(0!==e.length)if(this._customEventCount>=ue)this.oncePerSession("WarnOnMaxCustomEvents",(function(){t._consoleLog("warn","LogRocket Track API: max custom events per session (".concat(ue,") exceeded"))}))();else{this._customEventCount++;var n=(0,N.sanitizeEventProps)(r,j.MAX_CUSTOM_PROPS_PER_SESSION-this._customPropCount),o=n.eventProps,i=n.errors;this._customPropCount+=Object.keys(o).length,this._disableCustomPropWarnings||i.forEach((function(e){t._consoleLog("warn","LogRocket Track API: ".concat((0,D.printEventPropError)(e))),e.error===j.VALIDATION_ERRORS.MAX_PROPS_REACHED&&(t._disableCustomPropWarnings=!0)})),this.addEvent("lr.CustomEvent",(function(){return{eventName:e,eventProperties:o}}))}else this._consoleLog("warn","LogRocket: custom event name must be not be an empty string");else this._consoleLog("warn","LogRocket: must pass string to track()")}},{key:"_startNewSession",value:function(){var e=arguments.length>0&&void 0!==arguments[0]?arguments[0]:{},t=e.sessionID,r=e.isLookbackSnapshot,n=e.limitedReset,o=n?" using limited reset":"";if(void 0!==t?(this._logVerbose("_startNewSession".concat(o," with explicit sessionID: ").concat(t)),this._sessionID=t):(this._sessionID++,this._logVerbose("_startNewSession".concat(o))),this._seqID=0,this._seenSeqID=0,this._sentSeqID=0,this._threadID=0,this._identifyCalls=0,this._startTime=Date.now(),this._isInactive=!1,this._isDisabled=!1,this._isReduxDisabled=!1,this._isBuffering=!0,this._hasSessionURL=!1,this._lastInteractionTime=this._startTime,this._lastBufferTime=this._startTime,this._seenUsers=[],this._exceptions={},this._reduxActions={},this._failedNetwork={},this._inflightNetwork={},this._eventCount=0,this._hrefActivityCounts={},this._pendingHrefActivity=null,this._scrollableNodes={},this._customPropCount=0,this._customEventCount=0,this._disableCustomPropWarnings=!1,this._oncePerSessionHandlersRunThisSession=[],this._deadClicksMonitor.reset(),r?this._pendingEvents=[]:(this._isFirstTab=!1,this._guidesManager.reset(),this._filterManager.reset(),this._didSetupFilterManager=!1,this._eventHooks.reset(),this._originalStartTime=Date.now(),this._shouldAuditPII=!1,this._piiAuditor.reset()),!n){if(this._bufferedEvents=[],this._persistSessionInfo({lastActivity:this._startTime}),this._lastIdentifyCall&&(this._lastIdentifyCall=M(M({},this._lastIdentifyCall),{},{isUpdate:!1,unseenUser:!0})),this._logNewSession(!0),this._shouldRegisterBrowser&&this._unregisterBrowser){var i=this._unregisterBrowser(r),a=i.assetManager,s=i.unsubs;this._unregisterBrowser=(0,p.default)(this,M(M({},this._videoOpts),{},{assetManager:a,unsubs:s}))}if(this._unregisterPerformance&&(this._unregisterPerformance(),this._unregisterPerformance=(0,h.default)(this)),this._isIframe&&null!==this._tabID&&this._mergeIframes&&window.parent&&"function"==typeof window.parent.postMessage){var u=this._isCrossDomainIframe?this._parentDomain:"*";u&&(window.parent.postMessage({nodeID:window.__lr_iframeNodeId,isCrossDomain:this._isCrossDomainIframe,tabID:this._tabID,type:"LR_INIT_IFRAME"},u),this._logVerbose("posting tabID to iframe parent in _startNewSession"))}}}},{key:"_divineAnonymousId",value:function(){if(this._lastIdentifyCall&&this._lastIdentifyCall.isAnonymous)return this._lastIdentifyCall.userID;try{var e=fe.getItem(B);if(e)return JSON.parse(e).userID}catch(e){}var t=(0,d.uuid)();try{fe.setItem(B,JSON.stringify({userID:t}))}catch(e){}return t}},{key:"_enableSessionURL",value:function(){if(!this._hasSessionURL){this._hasSessionURL=!0;var e=this.recordingURL;this._urlListeners.forEach((function(t){return t(e)})),this._urlListeners=[]}}},{key:"_getCurrentURL",value:function(){return this._currentURL}},{key:"getSessionURL",value:function(e){this._hasSessionURL?e(this.recordingURL):this._urlListeners.push(e)}},{key:"version",get:function(){return"".concat(this._sdkVersion,"-").concat(this._scriptVersion)}},{key:"recordingID",get:function(){return this._didInit?"".concat(this._recordingID,"/").concat(this.sessionID):"Must call LogRocket.init() before sessionURL becomes available."}},{key:"recordingURL",get:function(){if(!this._didInit)return"Must call LogRocket.init() before sessionURL becomes available.";if(this._isOverQuota)return re;if(!this._hasSessionURL)return null;var e="".concat(this._dashboardHost,"/").concat(this._appID,"/s/").concat(this.recordingID,"/").concat(this._tabID);if(this._isInactive)return"User was inactive for more than 30 minutes, recording was paused. Previous activity: ".concat(e);var t=Date.now();return"".concat(e,"?t=").concat(t)}},{key:"tabID",get:function(){return this._tabID}},{key:"threadID",get:function(){return this._threadID}},{key:"sessionID",get:function(){return this._sessionID}},{key:"uninstall",value:function(){this._isDisabled=!0,this._unregisterBrowser&&this._unregisterBrowser(),this._unregisterPerformance&&this._unregisterPerformance(),this._webVitalsManager&&this._webVitalsManager.unregisterWebVitals(),this._worker&&this._worker.terminate(),this._worker=null,this._piiAuditor&&this._piiAuditor.shutdown(),window._lr_loaded=!1}},{key:"addRedactedInputForAudit",value:function(){var e;this._shouldAuditPII&&(e=this._piiAuditor).addInput.apply(e,arguments)}},{key:"_auditNetworkRequest",value:function(){var e;this._shouldAuditPII&&(e=this._piiAuditor).match.apply(e,arguments)}},{key:"_captureNPSResponse",value:function(e){this._shouldCaptureNPS&&this._npsMonitor.match(e)}}]),e}();t.default=ve},2028:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=n(r(4575)),i=n(r(3913)),a=r(1250),s=function(){function e(t){(0,o.default)(this,e),this._logger=t}return(0,i.default)(e,[{key:"_parseWootric",value:function(e){var t=new window.URL(e).searchParams;return{surveyID:t.get("survey[unique_link]"),score:t.get("response[score]"),feedback:"",provider:"WOOTRIC"}}},{key:"_parseDelighted",value:function(e){var t=new window.URL(e).pathname.split("/").slice(-3);return{surveyID:t[0],score:t[1],feedback:"",provider:"DELIGHTED"}}},{key:"match",value:function(e){var t;e&&window.URL&&"function"==typeof window.URL&&(0===e.search(a.WOOTRIC_RESPONSES_REGEX)?t=this._parseWootric(e):0===e.search(a.DELIGHTED_RESPONSES_REGEX)&&(t=this._parseDelighted(e)),t&&t.surveyID&&this._logger.addEvent("lr.browser.NPSEvent",(function(){return t})))}}]),e}();t.default=s},9280:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=n(r(4575)),i=n(r(3913));function a(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return s(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return s(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,a=!0,u=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return a=e.done,e},e:function(e){u=!0,i=e},f:function(){try{a||null==r.return||r.return()}finally{if(u)throw i}}}}function s(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}var u=function(){function e(t){(0,o.default)(this,e),this._logger=t,this.reset()}return(0,i.default)(e,[{key:"addInput",value:function(e){var t=e.nodeId,r=e.value;if(!this._isDisabled){if(!this._redactedInputs[t]){if(this._redactedInputNodeIds.length>=50){var n=this._redactedInputNodeIds.shift();delete this._redactedInputs[n]}this._redactedInputNodeIds.push(t)}this._redactedInputs[t]={value:r,time:Date.now()}}}},{key:"match",value:function(e){var t=this,r=e.body,n=e.reqId;if(!this._isDisabled){var o,i=a(this._redactedInputNodeIds);try{var s=function(){var e=o.value,i=t._redactedInputs[e].value,a=null,s=null;if(i&&"string"==typeof r&&(s=r.indexOf(i))>=0&&(a=i),null!=a)return t._logger.addEvent("lr.browser.PIIExposureEvent",(function(){return{redactedInputContext:{matchedItem:a,matchIndex:s,reqId:n,source:r.substring(s-10,s+a.length+10)}}})),"break"};for(i.s();!(o=i.n()).done;){if("break"===s())break}}catch(e){i.e(e)}finally{i.f()}}}},{key:"reset",value:function(){this._isDisabled=!1,this._redactedInputNodeIds=[],this._redactedInputs={}}},{key:"shutdown",value:function(){this._isDisabled=!0,this._redactedInputNodeIds=[],this._redactedInputs={}}}]),e}();t.default=u},9627:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=t.BUFFER_SIZE=void 0;var o=n(r(4575));t.BUFFER_SIZE=25;var i=window.PerformanceObserver&&"function"==typeof window.PerformanceObserver;t.default=function e(t){var r=this,n=t.logger;if((0,o.default)(this,e),this._firstHiddenTime="hidden"===document.visibilityState?0:1/0,this._cls=0,this._clsMeasurements=[],this.getWebVitals=function(){r._pageID="".concat(r._logger._recordingID,":").concat(r._logger._sessionID,":").concat(r._logger._tabID,":").concat(r._logger._threadID),r._initialURL=r._logger.urlSanitizer(window.location.href),r._sendCLSMeasurements();var e=0!==window.performance.timing.loadEventEnd,t=Date.now()-window.performance.timing.loadEventEnd;e&&t<r._logger._PageLoadStatsCutoff?r._getWebVitals():window.addEventListener("load",r._load)},this.handleUnloadData=function(e){var t=e.cm,n=e.p,o=e.u;t&&n&&o&&r._addMetric("cumulativeLayoutShift",[t],{pageID:n,url:o})},this.unload=function(){if(r._clsMeasurements.length)return{cm:r._clsMeasurements.pop(),p:r._pageID,u:r._initialURL}},this.unregisterWebVitals=function(){r._unregisterLCP&&r._unregisterLCP(),r._unregisterFID&&r._unregisterFID()},this._addInitialPageLoadMetrics=function(){r._logger.addEvent("lr.InitialPageLoadMetrics",(function(){return r._getPageLoadMetrics().metrics}))},this._addMetric=function(e,t){var n=arguments.length>2&&void 0!==arguments[2]?arguments[2]:{};r._logger.addEvent("lr.metrics.Metric",(function(){return{metricType:e,measurements:t,extra:n}}))},this._getPageLoadMetrics=function(){var e=0,t=0,n=null,o=null;if(window.performance.getEntriesByType){var i=window.performance.getEntriesByType("navigation");if(i&&i.length>0){var a=i[0];o=a.name,e=a.domComplete,t=a.responseStart-a.requestStart}}if(0===e&&window.performance.timing){var s=window.performance.timing;e=s.domComplete-s.navigationStart,t=s.responseStart-s.requestStart}return r._lcp&&(n=Math.max(0,r._lcp)),o&&(o=r._logger.urlSanitizer(o)),{url:o,metrics:{initialPageLoadTime:Math.max(0,e),timeToFirstByte:Math.max(0,t),largestContentfulPaintTime:n}}},this._getWebVitals=function(){var e=r._logger._isFirstTab&&0===r._logger._threadID;if(i)try{r._LCPObserver.observe({buffered:!0,type:"largest-contentful-paint"}),r._unregisterLCP=function(){return r._LCPObserver.disconnect()},e&&setTimeout(r._addInitialPageLoadMetrics,r._logger._LCPCaptureInterval),setTimeout(r._sendPageLoadMetrics,r._logger._LCPCaptureInterval),r._FIDObserver.observe({buffered:!0,type:"first-input"}),r._unregisterFID=function(){return r._FIDObserver.disconnect()}}catch(t){e&&r._addInitialPageLoadMetrics(),r._sendPageLoadMetrics()}else e&&r._addInitialPageLoadMetrics(),r._sendPageLoadMetrics()},this._handleCLSEntry=function(e){Date.now()-r._logger._loadTime>r._logger._CLSTrackingTimeout||e.getEntries().forEach((function(e){var t=e.hadRecentInput,n=e.value;t||(r._cls+=n,r._clsMeasurements.push({timestamp:Date.now(),value:parseFloat(r._cls.toFixed(3))})),r._clsMeasurements.length>100?r._clsMeasurements=[r._clsMeasurements.pop()]:r._clsMeasurements.length>=25&&r._sendCLSMeasurements()}))},this._handleFIDEntry=function(e,t){e.getEntries().forEach((function(e){var n=e.processingStart,o=e.startTime;if(o<r._firstHiddenTime){var i=Math.max(0,n-o);r._logger.addEvent("lr.performance.FirstInputDelay",(function(){return{duration:i}}));var a=r._logger.urlSanitizer(r._logger._getCurrentURL());r._addMetric("firstInputDelay",[{timestamp:Date.now(),value:i}],a?{url:a}:{}),r._unregisterFID=null,t.disconnect()}}))},this._handleLCPEntry=function(e){var t=e.getEntries(),n=t[t.length-1],o=n.renderTime||n.loadTime;o<r._firstHiddenTime&&(r._lcp=o)},this._load=function(){window.removeEventListener("load",r._load),setTimeout(r._getWebVitals)},this._sendCLSMeasurements=function(){r._clsMeasurements.length&&r._pageID&&r._addMetric("cumulativeLayoutShift",r._clsMeasurements.splice(0,r._clsMeasurements.length),{pageID:r._pageID,url:r._initialURL})},this._sendPageLoadMetrics=function(){for(var e=Date.now(),t=r._getPageLoadMetrics(),n=t.url,o=t.metrics,i=0,a=Object.keys(o);i<a.length;i++){var s=a[i],u=Math.max(0,o[s]);u>0&&r._addMetric(s,[{timestamp:e,value:u}],n?{url:n}:{})}},this._logger=n,i){try{new window.PerformanceObserver(this._handleCLSEntry).observe({buffered:!0,type:"layout-shift"}),document.addEventListener("visibilitychange",(function(){"hidden"===document.visibilityState&&r._sendCLSMeasurements()}))}catch(e){}this._FIDObserver=new window.PerformanceObserver(this._handleFIDEntry),this._LCPObserver=new window.PerformanceObserver(this._handleLCPEntry),document.addEventListener("visibilitychange",(function(e){r._firstHiddenTime=Math.min(r._firstHiddenTime,e.timeStamp)}),{once:!0})}}},7893:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=t.parseDuration=void 0;var o=n(r(8)),i=n(r(4575)),a=n(r(3913)),s=r(3542),u=r(1250),c=n(r(5953)),l=n(r(1565));function f(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return d(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return d(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,a=!0,s=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return a=e.done,e},e:function(e){s=!0,i=e},f:function(){try{a||null==r.return||r.return()}finally{if(s)throw i}}}}function d(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}var p=36e5,h=function(e){try{var t=Number(e);if(!isNaN(t))return t;var r=Number(e.substr(0,e.length-1)),n=e.substr(-1);if(isNaN(r)&&(n=e.substr(-2),r=Number(e.substr(0,e.length-2))),isNaN(r))return;switch(n.toLowerCase()){case"ms":return r;case"s":return 1e3*r;case"m":return 6e4*r;case"h":return r*p;case"d":return 864e5*r;default:return}}catch(e){return}};t.parseDuration=h;var g=function(){function e(t){var r=this;(0,i.default)(this,e),this.observeEvent=(0,u.protectFunc)((function(e){switch(e.type){case"lr.browser.NodeInitEvent":e.data.rootNode&&r._filter(e,{node:e.data.rootNode});break;case"lr.browser.NodeChangeEvent":var t=e.data.addedOrMoved;if(t&&t.length){var n,o=f(t);try{for(o.s();!(n=o.n()).done;){var i=n.value;i.isRemoved||r._filter(e,{node:i.nodeData})}}catch(e){o.e(e)}finally{o.f()}}break;case"lr.browser.NavigationEvent":r._updateCurrentPage();case"lr.network.ResponseEvent":r._filter(e),delete r._observedRequestMatches[e.data.reqId];break;case"lr.network.RequestEvent":r._observedRequestMatches[e.data.reqId]={},r._filter(e);break;case"lr.browser.MouseEvent":"CLICK"===e.data.eventType&&r._filter(e);break;case"lr.redux.ReduxAction":case"lr.CustomEvent":case"lr.Identify":case"lr.core.LogEvent":case"lr.core.Exception":r._filter(e)}})),this._logger=t,this._eventHooks=[],this._activeTransactions={},this._activeTimeOnPageHooks={},this._observedRequestMatches={},this._compoundTriggerState={},this._lastNavigateTime=null,this._isReady=!1}return(0,a.default)(e,[{key:"completeInit",value:function(){this.isReady()||(this._isReady=!0)}},{key:"addEventHook",value:function(e,t){var r=this;if("function"!=typeof t||"object"!==(0,o.default)(e))return this._logger._consoleLog("warn","invalid event hook registration"),function(){};var n={hook:e,action:t};return this._eventHooks.push(n),function(){var t=r._eventHooks.indexOf(n);t>-1&&r._eventHooks.splice(t,1),delete r._compoundTriggerState[e.uuid]}}},{key:"isReady",value:function(){return this._isReady}},{key:"reset",value:function(){this._eventHooks=[],this._activeTransactions={},this._resetActiveTimeOnPageHooks(),this._observedRequestMatches={},this._compoundTriggerState={},this._lastNavigateTime=null,this._isReady=!1}},{key:"_resetActiveTimeOnPageHooks",value:function(){var e=this;Object.keys(this._activeTimeOnPageHooks).forEach((function(t){return clearTimeout(e._activeTimeOnPageHooks[t])})),this._activeTimeOnPageHooks={}}},{key:"_decorateMatchFunc",value:function(e,t,r){var n=this;switch(e.type){case"lr.network.RequestEvent":return function(){return n._observedRequestMatches[e.data.reqId]&&(n._observedRequestMatches[e.data.reqId][t.uuid]=!0),!1};case"lr.network.ResponseEvent":return function(){if(n._observedRequestMatches[e.data.reqId]&&n._observedRequestMatches[e.data.reqId][t.uuid])return r()};default:return function(){return r()}}}},{key:"_filter",value:function(e){var t,r=this,n=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{},o=f(this._eventHooks);try{var i=function(){var o=t.value,i=function(){return o.action(o.hook,e)};(0,c.default)(e,o.hook,{activeTransactions:r._activeTransactions,activeTimeOnPageHooks:r._activeTimeOnPageHooks,compoundTriggerState:r._compoundTriggerState},{onMatch:r._decorateMatchFunc(e,o.hook,i),onTransactionStart:r._decorateMatchFunc(e,o,(function(){return r._startTransaction(o.hook.uuid,e.time)})),onTransactionEnd:r._decorateMatchFunc(e,o,(function(){return r._endTransaction(o.hook.uuid,i)})),onTimeOnPageStart:function(){return r._startTimeOnPageHook(o.hook,i)},onUpdateCompoundTriggerState:function(e,t){return r._updateCompoundTriggerState(e,t)}},n)};for(o.s();!(t=o.n()).done;)i()}catch(e){o.e(e)}finally{o.f()}}},{key:"_startTransaction",value:function(e,t){this._activeTransactions[e]=t}},{key:"_endTransaction",value:function(e,t){this._activeTransactions[e]&&t(),delete this._activeTransactions[e]}},{key:"_startTimeOnPageHook",value:function(e,t){var r=this,n=this._getTimeOnPage(),o=(0,u.find)(e.compoundTrigger.params,(function(e){return"time"===e.name}));if(o){var i=o.operator.toLowerCase(),a=l.default[i];if(a){var s=h(o.strings[0]);void 0!==s?a(n,s)?t():("gte"===i||"gt"===i||"eq"===i&&n<s)&&(this._activeTimeOnPageHooks[e.uuid]=setTimeout((function(){t(),delete r._activeTimeOnPageHooks[e.uuid]}),s-n)):(0,u.sendTelemetry)("Malformed duration string: ".concat(o.strings[0]),{extra:{appID:this._logger._appID}})}}}},{key:"_updateCompoundTriggerState",value:function(e,t){t?this._compoundTriggerState[e]=t:delete this._compoundTriggerState[e]}},{key:"_updateCurrentPage",value:function(){this._resetActiveTimeOnPageHooks(),this._lastNavigateTime=this._getCurrentTime()}},{key:"_getCurrentTime",value:function(){return window.performance?window.performance.now():Date.now()}},{key:"_getTimeOnPage",value:function(){return this._lastNavigateTime?this._getCurrentTime()-this._lastNavigateTime:0}}]),e}(),y=function(){function e(t){var r=this;(0,i.default)(this,e),this.observeEvent=(0,u.protectFunc)((function(e){r._isDisabled||r._dispatchEvent(e)||(r._eventQueue.length>=s.MAX_BUFFERED_EVENTS?(r._isDisabled=!0,r._eventQueue=[],r._logger._consoleLog("warn","LogRocket filter manager is using too much memory. Disabling.")):r._eventQueue.push(e))})),this._dispatchEvent=function(e){var t,n=!0,o=f(r._observers);try{for(o.s();!(t=o.n()).done;){var i=t.value;i.completedInit?i.observer.observeEvent(e):n=!1}}catch(e){o.e(e)}finally{o.f()}return n},this._hooksImpl=new g(t),this._observers=[],this._logger=t,this._eventQueue=[],this._isDisabled=!1,this.addObserver(this._hooksImpl)}return(0,a.default)(e,[{key:"completeInit",value:function(){this._hooksImpl.completeInit();var e,t=!0,r=f(this._observers);try{for(r.s();!(e=r.n()).done;){var n=e.value;if(!n.completedInit)if(n.observer.isReady()){n.completedInit=!0;var o,i=f(this._eventQueue);try{for(i.s();!(o=i.n()).done;){var a=o.value;n.observer.observeEvent(a)}}catch(e){i.e(e)}finally{i.f()}}else t=!1}}catch(e){r.e(e)}finally{r.f()}t&&(this._eventQueue=[])}},{key:"addEventHook",value:function(e,t){return this._hooksImpl.addEventHook(e,t)}},{key:"addObserver",value:function(e){var t=this;if("object"!==(0,o.default)(e)||"function"!=typeof e.observeEvent)return this._logger._consoleLog("warn","invalid event observer registration"),function(){};var r={observer:e,completedInit:e.isReady()};return this._observers.push(r),function(){var e=t._observers.indexOf(r);e>-1&&t._observers.splice(e,1)}}},{key:"reset",value:function(){this._hooksImpl.reset(),this._eventQueue=[],this._isDisabled=!1;var e,t=f(this._observers);try{for(t.s();!(e=t.n()).done;){e.value.completedInit=!1}}catch(e){t.e(e)}finally{t.f()}}}]),e}();t.default=y},9615:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.customEventFilterMatch=void 0;var n=r(1565);t.customEventFilterMatch=function(e,t){if(!e)return!1;var r=e.operator,o=e.strings,i=(0,n.normalizeOperator)(r);if(n.unaryOps[i]&&n.unaryOps[i](t))return!0;if(n.numberOps[i]&&o.filter((function(e){return n.numberOps[i](Number(t),Number(e))})).length)return!0;if(n.binaryOps[i]){if("contains"===i&&""===o[0])return!0;if("string"==typeof t&&o.filter((function(e){return n.binaryOps[i](t,e)})).length)return!0}return!1}},727:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=n(r(3038)),i=n(r(8)),a=r(1250);function s(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return u(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return u(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,a=!0,s=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return a=e.done,e},e:function(e){s=!0,i=e},f:function(){try{a||null==r.return||r.return()}finally{if(s)throw i}}}}function u(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}var c={method:function(e,t,r){if(e.data&&e.data.method){var n,o=s(r);try{for(o.s();!(n=o.n()).done;){var i=n.value;if(t(e.data.method,i))return!0}}catch(e){o.e(e)}finally{o.f()}}return!1},url:function(e,t,r){if(e.data&&e.data.url){var n,o=s(r);try{for(o.s();!(n=o.n()).done;){var i=n.value;if(t(e.data.url,i))return!0}}catch(e){o.e(e)}finally{o.f()}}return!1},status:function(e,t,r){if(e.data&&"number"==typeof e.data.status){var n,o=s(r);try{for(o.s();!(n=o.n()).done;){var i=n.value;if(t(e.data.status,i))return!0}}catch(e){o.e(e)}finally{o.f()}}return!1},duration:function(e,t,r){if(e.data&&"number"==typeof e.data.duration){var n,o=s(r);try{for(o.s();!(n=o.n()).done;){var i=n.value;if(t(e.data.duration,i))return!0}}catch(e){o.e(e)}finally{o.f()}}return!1},response_body:function(e,t,r){if(e&&e.data&&e.data.body){var n=function(e){switch(Object.getPrototypeOf(e)){case String.prototype:return e;case null:case Object.prototype:return JSON.stringify(e);default:return}}(e.data.body);if(n){var o,i=s(r);try{for(i.s();!(o=i.n()).done;){if(t(n,o.value))return!0}}catch(e){i.e(e)}finally{i.f()}}}return!1}},l={id:function(e,t,r){if(e.elementInfo&&e.elementInfo.attributes){var n,o=s(r);try{for(o.s();!(n=o.n()).done;){var i=n.value;if(t(e.elementInfo.attributes.id,i))return!0}}catch(e){o.e(e)}finally{o.f()}}return!1},class:function(e,t,r){if(e.elementInfo&&e.elementInfo.attributes&&e.elementInfo.attributes.class){var n,o=s(e.elementInfo.attributes.class.split(" "));try{for(o.s();!(n=o.n()).done;){var i,a=n.value,u=s(r);try{for(u.s();!(i=u.n()).done;){if(t(a,i.value))return!0}}catch(e){u.e(e)}finally{u.f()}}}catch(e){o.e(e)}finally{o.f()}}return!1},tag:function(e,t,r){if(e.elementInfo){var n,o=s(r);try{for(o.s();!(n=o.n()).done;){var i=n.value;if(t(e.elementInfo.tagName,i))return!0}}catch(e){o.e(e)}finally{o.f()}}return!1},text:function(e,t,r){if(e.textInfo&&!e.textInfo.isStyleNode&&e.textInfo.textContent){var n,o=s(r);try{for(o.s();!(n=o.n()).done;){var i=n.value;if(t(e.textInfo.textContent,i))return!0}}catch(e){o.e(e)}finally{o.f()}}return!1},selector:function(e,t,r){if(e.elementInfo&&e.elementInfo.nodePath){var n,o=s(r);try{for(o.s();!(n=o.n()).done;){var i=n.value;if((0,a.selectorMatches)(e.elementInfo.nodePath,(0,a.parseSelectorForMatch)(i)))return!0}}catch(e){o.e(e)}finally{o.f()}}return!1}},f={"lr.browser.NodeInitEvent":l,"lr.browser.NodeChangeEvent":l,"lr.network.ResponseEvent":c,"lr.network.RequestEvent":{request_body:c.response_body},"lr.browser.NavigationEvent":{href:function(e,t,r){if(e.data&&e.data.href){var n,o=s(r);try{for(o.s();!(n=o.n()).done;){var i=n.value;if(t(e.data.href,i))return!0}}catch(e){o.e(e)}finally{o.f()}}return!1}},"lr.browser.MouseEvent":{clickselector:function(e,t,r){if(e.data&&e.data.nodePath){var n,o=s(r);try{for(o.s();!(n=o.n()).done;){var i=n.value;if((0,a.selectorMatches)(e.data.nodePath,(0,a.parseSelectorForMatch)(i)))return!0}}catch(e){o.e(e)}finally{o.f()}}return!1},clicktext:function(e,t,r){if(e.data&&e.data.text){var n,o=s(r);try{for(o.s();!(n=o.n()).done;){var i=n.value;if(t(e.data.text,i))return!0}}catch(e){o.e(e)}finally{o.f()}}return!1},clickcomponent:function(e,t,r){if(e.data&&e.data.componentTree){var n,o=s(r);try{var a=function(){var r=n.value;if(e.data.componentTree.some((function(e){return t(e,r)})))return{v:!0}};for(o.s();!(n=o.n()).done;){var u=a();if("object"===(0,i.default)(u))return u.v}}catch(e){o.e(e)}finally{o.f()}}return!1}},"lr.redux.ReduxAction":{action:function(e,t,r){if(e.data&&e.data.action&&e.data.action.type){var n,o=s(r);try{for(o.s();!(n=o.n()).done;){var i=n.value;if(t(e.data.action.type,i))return!0}}catch(e){o.e(e)}finally{o.f()}}return!1}},"lr.CustomEvent":{event_name:function(e,t,r){if(e.data&&e.data.eventName){var n,o=s(r);try{for(o.s();!(n=o.n()).done;){var i=n.value;if(t(e.data.eventName,i))return!0}}catch(e){o.e(e)}finally{o.f()}}return!1}},"lr.Identify":{usertrait:function(e,t,r){if(e.data&&e.data.traits){var n,i=s(r);try{for(i.s();!(n=i.n()).done;){var u=n.value,c=(0,a.parseUserTraitString)(u),l=(0,o.default)(c,2),f=l[0],d=l[1];if(e.data.traits.hasOwnProperty(f)&&t(e.data.traits[f],d))return!0}}catch(e){i.e(e)}finally{i.f()}}}},"lr.core.LogEvent":{messagetext:function(e,t,r){if(e.data&&e.data.args&&e.data.args.length){var n,o=s(r);try{for(o.s();!(n=o.n()).done;){var i=n.value;if(t(e.data.args.join(" "),i))return!0}}catch(e){o.e(e)}finally{o.f()}}return!1},logtype:function(e,t,r){if(e.data&&e.data.logLevel){var n,o=s(r);try{for(o.s();!(n=o.n()).done;){var i=n.value;if(t(e.data.logLevel,i))return!0}}catch(e){o.e(e)}finally{o.f()}}return!1}},"lr.core.Exception":{messagetext:function(e,t,r){if(e.data&&e.data.message){var n,o=s(r);try{for(o.s();!(n=o.n()).done;){var i=n.value;if(t(e.data.message,i))return!0}}catch(e){o.e(e)}finally{o.f()}}return!1}}};t.default=f},1565:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=t.binaryOps=t.unaryOps=t.numberOps=t.normalizeOperator=void 0;var o=n(r(9713)),i=n(r(8)),a=r(1250);function s(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function u(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?s(Object(r),!0).forEach((function(t){(0,o.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):s(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}t.normalizeOperator=function(e){return e.toLowerCase().replace(/_/g,"")};var c=function(e,t){switch((0,i.default)(e)){case"string":return e.toLowerCase()===String(t).toLowerCase();case"number":return e===Number(t);default:return!1}},l=function(e,t){return(0,a.contains)(String(e).toLowerCase(),String(t).toLowerCase())},f={gt:function(e,t){return Number(e)>Number(t)},gte:function(e,t){return Number(e)>=Number(t)},lt:function(e,t){return Number(e)<Number(t)},lte:function(e,t){return Number(e)<=Number(t)},neq:function(e,t){return Number(e)!==Number(t)}};t.numberOps=f;var d={istrue:function(e){return!0===e}};t.unaryOps=d;var p={is:c,isnot:function(e,t){return!c(e,t)},textis:function(e,t){return t.toLowerCase()===e.toLowerCase()},startswith:function(e,t){return(0,a.startsWith)(String(e).toLowerCase(),String(t).toLowerCase())},endswith:function(e,t){return(0,a.endsWith)(String(e).toLowerCase(),String(t).toLowerCase())},contains:l,doesnotcontain:function(e,t){return!l(e,t)},componentnameis:function(e,t){return t.toLowerCase()===e.toLowerCase()}};t.binaryOps=p;var h=u(u(u({any:function(){return!0},eq:c,like:a.likeOperator},f),d),p);t.default=h},3263:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t,r,n,c){var d=r.activeTimeOnPageHooks,p=r.compoundTriggerState,h=n.onMatch,g=n.onTimeOnPageStart,y=n.onUpdateCompoundTriggerState,v=e.compoundTrigger;switch(v.type.toLowerCase()){case"timeonpage":if(d[e.uuid])return!1;var m=(0,s.find)(v.params,(function(e){return"url"===e.name})),b=(0,s.find)(v.params,(function(e){return"time"===e.name}));if(!m)return!1;var O={params:[{name:"href",strings:m.strings,operator:m.operator}]};return!!(0,o.default)(O,t,(function(){return!0}),c)&&(b&&b.strings.length&&b.strings[0]?(g(),!0):h());case"clickedcount":var _=p[e.uuid]||{clickCount:0},w=(0,s.find)(v.params,(function(e){return"click"===e.name})),I=(0,s.find)(v.params,(function(e){return"count"===e.name}));if(!w||!I)return!1;var S={params:[{name:l[w.operator],strings:w.strings,operator:"eq"}]};if(!(0,o.default)(S,t,(function(){return!0}),c))return!1;var P=a.default[I.operator.toLowerCase()];if(!P||!I.strings.length)return!1;var E={clickCount:_.clickCount+1};return y(e.uuid,E),!!P(E.clickCount,I.strings[0])&&h();case"customeventwithproperty":var T=!1,x=t.data,k=x.eventName,j=x.eventProperties,N=j?Object.keys(j):[],D=f(e,"customEvent");if(!(0,i.customEventFilterMatch)(D,k))return!1;var A=f(e,"customEventPropType").strings[0];if(""===A)return h();var R,C,M=f(e,"customEventPropName"),L=u(N);try{for(L.s();!(C=L.n()).done;){var U=C.value;(0,i.customEventFilterMatch)(M,U)&&(R=U)}}catch(e){L.e(e)}finally{L.f()}if(!R)return!1;var F=j[R],B=f(e,"customEventPropDouble");if("double"===A&&B){var H,V=u(F.doubleVal);try{for(V.s();!(H=V.n()).done;){var G=H.value;(0,i.customEventFilterMatch)(B,String(G))&&(T=!0)}}catch(e){V.e(e)}finally{V.f()}}var q=f(e,"customEventPropString");if("string"===A&&q){var z,Y=u(F.stringVal);try{for(Y.s();!(z=Y.n()).done;){var W=z.value;(0,i.customEventFilterMatch)(q,W)&&(T=!0)}}catch(e){Y.e(e)}finally{Y.f()}}var J=f(e,"customEventPropBool");if("bool"===A&&J){var X,K=u(F.boolVal);try{for(K.s();!(X=K.n()).done;){var $=X.value;(0,i.customEventFilterMatch)(J,String($))&&(T=!0)}}catch(e){K.e(e)}finally{K.f()}}return!!T&&h();default:return!1}};var o=n(r(9679)),i=r(9615),a=n(r(1565)),s=r(1250);function u(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return c(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return c(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,a=!0,s=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return a=e.done,e},e:function(e){s=!0,i=e},f:function(){try{a||null==r.return||r.return()}finally{if(s)throw i}}}}function c(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}var l={TEXT_IS:"clicktext",SELECTOR_IS:"clickselector",COMPONENT_NAME_IS:"clickcomponent"},f=function(e,t){return e.compoundTrigger.params.filter((function(e){return e.name===t}))[0]}},5953:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t,r,n){var o=r.activeTransactions,i=void 0===o?{}:o,u=r.activeTimeOnPageHooks,c=void 0===u?{}:u,f=r.compoundTriggerState,d=void 0===f?{}:f,p=n.onMatch,h=void 0===p?function(){}:p,g=n.onTransactionStart,y=void 0===g?function(){}:g,v=n.onTransactionEnd,m=void 0===v?function(){}:v,b=n.onTimeOnPageStart,O=void 0===b?function(){}:b,_=n.onUpdateCompoundTriggerState,w=void 0===_?function(){}:_,I=arguments.length>4&&void 0!==arguments[4]?arguments[4]:{};if(t.trigger)return(0,a.default)(l(e,t.trigger),e,h,I);if(t.transaction&&t.transaction.startTrigger&&t.transaction.endTrigger)return(0,a.default)(l(e,t.transaction.startTrigger),e,y,I),!!i[t.uuid]&&(0,a.default)(l(e,t.transaction.endTrigger),e,m,I);if(t.compoundTrigger)return(0,s.default)(t,e,{activeTimeOnPageHooks:c,compoundTriggerState:d},{onMatch:h,onTimeOnPageStart:O,onUpdateCompoundTriggerState:w},I);return!1};var o=n(r(9713)),i=n(r(727)),a=n(r(9679)),s=n(r(3263));function u(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function c(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?u(Object(r),!0).forEach((function(t){(0,o.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):u(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}var l=function(e,t){if(i.default[e.type]){var r=t.params.filter((function(t){return t.name.toLowerCase()in i.default[e.type]}));return c(c({},t),{},{params:r})}return t}},9679:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t,r){var n=arguments.length>3&&void 0!==arguments[3]?arguments[3]:{};if(!e.params.length)return!1;var o,s=u(e.params);try{for(s.s();!(o=s.n()).done;){var c=o.value,l=i.default[t.type]&&i.default[t.type][c.name.toLowerCase()],f=a.default[(0,a.normalizeOperator)(c.operator)];if(!l||!f)return!1;if(c.strings.length)if(n.node){for(var d=[n.node],p=!1;d.length>0;){var h=d.pop();if(l(h,f,c.strings)){p=!0;break}var g=h.documentInfo||h.elementInfo;if(g&&g.childNodes&&g.childNodes.length>0){var y,v=u(g.childNodes);try{for(v.s();!(y=v.n()).done;){var m=y.value;d.push(m)}}catch(e){v.e(e)}finally{v.f()}}}if(!p)return!1}else if(!l(t,f,c.strings))return!1}}catch(e){s.e(e)}finally{s.f()}return r()};var i=n(r(727)),a=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=s(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var u=i?Object.getOwnPropertyDescriptor(e,a):null;u&&(u.get||u.set)?Object.defineProperty(n,a,u):n[a]=e[a]}n.default=e,r&&r.set(e,n);return n}(r(1565));function s(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(s=function(e){return e?r:t})(e)}function u(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return c(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return c(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,a=!0,s=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return a=e.done,e},e:function(e){s=!0,i=e},f:function(){try{a||null==r.return||r.return()}finally{if(s)throw i}}}}function c(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}},1365:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.MAX_CUSTOM_PROPS_PER_SESSION=t.MAX_PROPERTY_NAME_LENGTH=t.SUPPORTED_TYPES=t.RESERVED_PROP_MAPPINGS=t.RESERVED_PROPS=t.VALIDATION_ERRORS=void 0;t.VALIDATION_ERRORS={EMPTY_ARRAY:"EMPTY_ARRAY",MIXED_TYPE_ARRAY:"MIXED_TYPE_ARRAY",UNSUPPORTED_TYPE:"UNSUPPORTED_TYPE",RESERVED_TYPE_MISMATCH:"RESERVED_TYPE_MISMATCH",MAX_PROPS_REACHED:"MAX_PROPS_REACHED",NAME_TOO_LONG:"NAME_TOO_LONG",MALFORMED_VARIANT:"MALFORMED_VARIANT"};t.RESERVED_PROPS={revenue:"number"};t.RESERVED_PROP_MAPPINGS={revenue:{type:"double"}};t.SUPPORTED_TYPES=["boolean","number","string"];t.MAX_PROPERTY_NAME_LENGTH=100;t.MAX_CUSTOM_PROPS_PER_SESSION=500},1550:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.printEventPropError=function(e){switch(e.error){case n.VALIDATION_ERRORS.EMPTY_ARRAY:return"Ignored empty array at property ".concat(e.prop);case n.VALIDATION_ERRORS.MIXED_TYPE_ARRAY:return"Ignored mixed type array at property ".concat(e.prop);case n.VALIDATION_ERRORS.UNSUPPORTED_TYPE:return"Ignored unsupported type (".concat(e.propType,") at property ").concat(e.prop,". Expected one of: ").concat(n.SUPPORTED_TYPES.join(),",").concat(n.SUPPORTED_TYPES.map((function(e){return"".concat(e,"[]")})).join());case n.VALIDATION_ERRORS.RESERVED_TYPE_MISMATCH:return"Ignored reserved property ".concat(e.prop," with unexpected type ").concat(e.propType,". Expected type ").concat(n.RESERVED_PROPS[e.prop]);case n.VALIDATION_ERRORS.MAX_PROPS_REACHED:return"Max number of custom properties per session reached. Ignored property ".concat(e.prop);case n.VALIDATION_ERRORS.NAME_TOO_LONG:return"Property name ".concat(e.prop," is over max length of ").concat(n.MAX_PROPERTY_NAME_LENGTH);case n.VALIDATION_ERRORS.MALFORMED_VARIANT:return"Malformed variant at property ".concat(e.prop);default:return"Unknown error processing event properties"}};var n=r(1365)},2440:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.checkForValidationErrors=a,t.sanitizeEventProps=function(e){for(var t=arguments.length>1&&void 0!==arguments[1]?arguments[1]:void 0,r=0,n={},o=[],u=0,c=Object.keys(e);u<c.length;u++){var l=c[u],f=e[l],d=a(l,f);void 0===d?void 0===t||r!==t?(r++,n[l]=s(f)):o.push({error:i.VALIDATION_ERRORS.MAX_PROPS_REACHED,prop:l}):o.push(d)}return{eventProps:n,errors:o}};var o=n(r(8)),i=r(1365);function a(e,t){var r=Array.isArray(t),n=(0,o.default)(r?t[0]:t);if(e.length>i.MAX_PROPERTY_NAME_LENGTH)return{error:i.VALIDATION_ERRORS.NAME_TOO_LONG,prop:e};if(Object.keys(i.RESERVED_PROPS).indexOf(e)>=0&&i.RESERVED_PROPS[e]!==n)return{error:i.VALIDATION_ERRORS.RESERVED_TYPE_MISMATCH,prop:e,propType:n};if(r){if(0===t.length)return{error:i.VALIDATION_ERRORS.EMPTY_ARRAY,prop:e};var a=(0,o.default)(t[0]);return i.SUPPORTED_TYPES.indexOf(a)<0?{error:i.VALIDATION_ERRORS.UNSUPPORTED_TYPE,prop:e,propType:"".concat(a,"[]")}:t.every((function(e){return(0,o.default)(e)===a}))?void 0:{error:i.VALIDATION_ERRORS.MIXED_TYPE_ARRAY,prop:e}}return i.SUPPORTED_TYPES.indexOf((0,o.default)(t))<0?{error:i.VALIDATION_ERRORS.UNSUPPORTED_TYPE,prop:e,propType:(0,o.default)(t)}:void 0}function s(e){var t=Array.isArray(e)?e:[e];switch((0,o.default)(t[0])){case"number":return{doubleVal:t};case"boolean":return{boolVal:t};case"string":return{stringVal:t};default:return{}}}},8194:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=t.GuidesManager=t.GUIDE_START=t.GUIDE_IN_PROGRESS=t.GUIDE_COMPLETE=t.GUIDE_STORAGE_KEY=t.GUIDE_ROOT_NODE_ID=void 0;var o=n(r(9713)),i=n(r(319)),a=n(r(3038)),s=n(r(4575)),u=n(r(3913)),c=n(r(4238)),l=n(r(3842)),f=n(r(6218)),d=n(r(4873)),p=r(1250);function h(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function g(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?h(Object(r),!0).forEach((function(t){(0,o.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):h(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}var y="_lr_guides_root";t.GUIDE_ROOT_NODE_ID=y;var v="guide_";t.GUIDE_STORAGE_KEY=v;var m="done";t.GUIDE_COMPLETE=m;var b="in progress";t.GUIDE_IN_PROGRESS=b;var O="start";function _(e,t){if(t===m){var r=e.steps[e.steps.length-1];return{stepID:r.uuid,status:m,triggerState:[],repeatable:r.repeatable,persistent:r.persistent}}if(t.indexOf(b)>-1){var n=t.split(":")[1]||e.steps[0].uuid,o=(0,p.find)(e.steps,(function(e){return e.uuid===n}));return{stepID:n,status:b,triggerState:[],repeatable:o.repeatable,persistent:o.persistent}}for(var i=(0,p.find)(e.steps,(function(e){return e.uuid===t}))||e.steps[0],a=new Array(i.simpleStep.triggers.length),s=0;s<a.length;s++)a[s]=!1;return{stepID:i.uuid,triggerState:a,status:a.length>0?O:m,repeatable:i.repeatable,persistent:i.persistent}}function w(e){return"compoundTrigger"===e.predicate&&"deviceTypeAndName"===e.compoundTrigger.type}function I(){return window.location.search}t.GUIDE_START=O;var S=function(){function e(t){var r=this,n=t.eventHooks,o=t.logger,i=t.actionRunners,a=void 0===i?{feedback:c.default,preview:l.default,feedbackPersist:f.default}:i,u=t.getWindowSearch,d=void 0===u?I:u,h=t.guidesSessionState,g=void 0===h?{targetingState:{}}:h;(0,s.default)(this,e),this.setGuides=(0,p.protectFunc)((function(e){r._guidesSet||r._checkForPreview()||(r._guidesSet=!0,r._guides=e.filter((function(e){if(e.hasTargetPercent){if(void 0!==r._targetingState[e.uuid])return r._targetingState[e.uuid];var t=Math.random()<e.targetPercent;return r._targetingState[e.uuid]=t,t}return!0})),r._loadGuideState(),r._guides.forEach((function(e){return r._registerGuideHooks(e)})))})),this.reset=(0,p.protectFunc)((function(){Object.keys(r._guideHooks).forEach((function(e){return r._guideHooks[e].forEach((function(e){return e()}))})),r._guides=[],r._guideState={},r._guideHooks={},r._activeStep=void 0,r._guidesSet=!1,r._targetingState={},r._removeRootNode()})),this._eventHooks=n,this._logger=o,this._actionRunners=a,this._guides=[],this._guideState={},this._guideHooks={},this._activeStep=void 0,this._guidesSet=!1,this._getWindowSearch=d,this._persistentGuide=void 0,this._targetingState=g.targetingState||{}}return(0,u.default)(e,[{key:"unload",value:function(){return{targetingState:this._targetingState}}},{key:"_checkForPreview",value:function(){var e=this._getWindowSearch().replace("?","").split("&").reduce((function(e,t){var r=t.split("="),n=(0,a.default)(r,2),o=n[0],s=n[1];return e.hasOwnProperty(o)?e[o]=[].concat((0,i.default)(e[o]),[s]):e[o]=[s],e}),{});if(e.logrocket_preview&&e.logrocket_preview.every((function(e){return""!==e}))){var t,r=e.logrocket_preview.length>1,n=decodeURIComponent(e.logrocket_preview[0]),o=r?decodeURIComponent(e.logrocket_preview[1]):void 0,s=decodeURIComponent(e.is_persistent_preview[0]),u=decodeURIComponent((null==e||null===(t=e.survey_placement)||void 0===t?void 0:t[0])||"bottom_left");return this._activeStep="preview",this._actionRunners.preview({rootNode:this._ensureRootNode(),ratingContent:o,feedbackContent:n,isPersistent:"true"===s,surveyPlacement:u}),!0}return!1}},{key:"_advanceGuideState",value:function(e,t){var r=e.steps.indexOf(t);this._updateGuideState(e,r+1>=e.steps.length?m:e.steps[r+1].uuid),this._registerGuideHooks(e)}},{key:"_loadGuideState",value:function(){var e=this;this._guideState={},this._guides.forEach((function(t){if(t.steps.length){var r=e._logger.getLocalStorageItem("".concat(v).concat(t.uuid));e._guideState[t.uuid]=_(t,r||t.steps[0].uuid)}}))}},{key:"_loadAndRunPersistentStep",value:function(e,t){var r=this;if(!this._persistentGuide){this._persistentGuide=e;this._actionRunners.feedbackPersist({guide:e,currentStep:t,onClick:this._executePersistentStep.bind(this),rootNode:this._ensureRootNode(),onError:function(e){r._removeRootNode(),r._activeStep=void 0,r._logger._consoleLog("error","LogRocket guide encountered error: ".concat(e.message))}})}}},{key:"_updateGuideState",value:function(e,t){this._guideState[e.uuid]=_(e,t),this._logger.setLocalStorageItem("".concat(v).concat(e.uuid),t)}},{key:"_registerGuideHooks",value:function(e){var t=this;if(this._guideHooks[e.uuid]&&(this._guideHooks[e.uuid].forEach((function(e){return e()})),delete this._guideHooks[e.uuid]),this._guideState[e.uuid]){var r,n=this._guideState[e.uuid],o=(0,p.find)(e.steps,(function(e){return e.uuid===n.stepID}));if(o)if(n.status!==m&&n.status!==b){if(o.simpleStep){for(var i=[],s=0;s<o.simpleStep.triggers.length;s++){var u=o.simpleStep.triggers[s];if(w(u)){if(!w(r=u)||!(0,d.default)(r.compoundTrigger))return;this._markTriggerSatisfied(e,o,s)}else i.push([s,u])}this._guideHooks[e.uuid]=i.map((function(r){var n=(0,a.default)(r,2),i=n[0],s=n[1];return t._eventHooks.addEventHook(g(g({},s),{},{uuid:"".concat(o.uuid,"-").concat(i)}),(function(){return t._markTriggerSatisfied(e,o,i)}))}))}}else o.persistent&&o.repeatable&&this._loadAndRunPersistentStep(e,o);else this._logger._consoleLog("warn","LogRocket guides manager failed to find current guide step.\n          Guide uuid: ".concat(e.uuid,", step uuid: ").concat(n.stepID))}}},{key:"_markTriggerSatisfied",value:function(e,t,r){var n=this._guideState[e.uuid];n&&n.status!==m&&n.status!==b?(n.triggerState[r]=!0,this._guideHooks[e.uuid]&&this._guideHooks[e.uuid][r]&&(this._guideHooks[e.uuid][r](),this._guideHooks[e.uuid][r]=function(){}),n.triggerState.every((function(e){return e}))&&!this._persistentGuide&&(t.persistent?this._loadAndRunPersistentStep(e,t):this._executeStep(e,t))):this._logger._consoleLog("warn","LogRocket guides manager encountered unexpected guide state.\n          Guide uuid: ".concat(e.uuid,", step uuid: ").concat(t.uuid))}},{key:"_executePersistentStep",value:function(e,t){this._persistentGuide=void 0,this._removeRootNode(),this._executeStep(e,t)}},{key:"_executeStep",value:function(e,t){var r=this;if(!this._activeStep){this._activeStep=t.uuid,this._logger.addEvent("lr.guide.GuideStepStart",(function(){return{guideID:e.uuid,stepID:t.uuid}}));var n=function(){r._removeRootNode(),r._activeStep=void 0},o=function(){r._logger.addEvent("lr.guide.GuideStepEnd",(function(){return{guideID:e.uuid,stepID:t.uuid}})),n(),r._advanceGuideState(e,t)},a=function(e){n(),r._logger._consoleLog("error","LogRocket guide encountered error: ".concat(e.message))},s=(0,p.uuid)();this._updateGuideState(e,"".concat(b,":").concat(t.uuid));var u,c;(0,(u=t.simpleStep.actions,c=(0,i.default)(u),{executeNextAction:function i(){if(0===c.length)o();else{var u=c.shift();r._executeStepAction({guide:e,currentStep:t,stepAction:u,onActionEnd:i,onCancel:o,onCleanup:n,onError:a,submissionID:s})}}}).executeNextAction)()}}},{key:"_executeStepAction",value:function(e){var t=e.guide,r=e.currentStep,n=e.stepAction,o=e.onActionEnd,i=e.onCancel,a=e.onCleanup,s=e.onError,u=e.submissionID;try{switch(n.payload){case"feedback":this._actionRunners.feedback({guide:t,currentStep:r,stepAction:n,logger:this._logger,rootNode:this._ensureRootNode(),onDone:o,onCancel:i,onError:s,submissionID:u});break;default:this._logger._consoleLog("warn","LogRocket guides manager encountered unknown guide step ".concat(r.action))}}catch(e){this._logger._consoleLog("error","LogRocket guides manager encountered error running guide ".concat(e)),a()}}},{key:"_ensureRootNode",value:function(){var e=document.getElementById(y);return e||((e=document.createElement("div")).id=y,document.body.appendChild(e)),e}},{key:"_removeRootNode",value:function(){var e=document.getElementById(y);e&&e.parentNode&&e.parentNode.removeChild(e)}}]),e}();t.GuidesManager=S;var P=S;t.default=P},4238:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=e.guide,r=e.currentStep,n=e.stepAction,o=e.logger,i=e.rootNode,s=e.onDone,u=e.onCancel,d=e.onError,p=e.submissionID,y=h(h({},n.feedback),{},{responseType:n.feedback.responseType||f.FEEDBACK_RESPONSE_TYPE_TEXT});setTimeout((function(){a.render(a.createElement(c.default,{onError:d},a.createElement(l.default,{surveyPlacement:t.surveyPlacement},g({guide:t,currentStep:r,feedbackAction:y,logger:o,rootNode:i,onDone:s,onCancel:u,onError:d,submissionID:p}))),i)}))},t.getFeedbackComponent=void 0;var i=n(r(9713)),a=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=d(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var s=i?Object.getOwnPropertyDescriptor(e,a):null;s&&(s.get||s.set)?Object.defineProperty(n,a,s):n[a]=e[a]}n.default=e,r&&r.set(e,n);return n}(r(3234)),s=r(2296),u=r(2437),c=n(r(3013)),l=n(r(7343)),f=r(3723);function d(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(d=function(e){return e?r:t})(e)}function p(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function h(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?p(Object(r),!0).forEach((function(t){(0,i.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):p(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}var g=function(e){var t=e.guide,r=e.currentStep,n=e.feedbackAction,o=e.logger,i=e.rootNode,c=e.onDone,l=e.onCancel,d=e.onError,p=e.submissionID,g=function(){a.render(null,i),l()},y=function(e,n){a.render(null,i),o.addEvent(e,(function(){return h({guideID:t.uuid,stepID:r.uuid},n)})),c()};switch(n.responseType){case f.FEEDBACK_RESPONSE_TYPE_TEXT:return a.createElement(s.FeedbackWidget,{content:n.content,onCancel:g,onSubmit:function(e){return y("lr.feedback.FeedbackResponse",{userFeedback:e,submissionID:p})}});case f.FEEDBACK_RESPONSE_TYPE_RATING:return a.createElement(u.RatingWidget,{content:n.content,onCancel:g,onSubmit:function(e){return y("lr.feedback.RatingResponse",{rating:e,submissionID:p})}});default:return d({message:"Encountered unknown feedback response type"}),a.createElement("div",null)}};t.getFeedbackComponent=g},6218:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=e.guide,r=e.currentStep,n=e.onClick,o=e.rootNode,c=e.onError;setTimeout((function(){i.render(i.createElement(a.default,{onError:c},i.createElement(s.default,{surveyPlacement:t.surveyPlacement},i.createElement(u.FeedbackToggle,{onClick:n,guide:t,currentStep:r,surveyPlacement:t.surveyPlacement}))),o)}))};var i=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=c(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var s=i?Object.getOwnPropertyDescriptor(e,a):null;s&&(s.get||s.set)?Object.defineProperty(n,a,s):n[a]=e[a]}n.default=e,r&&r.set(e,n);return n}(r(3234)),a=n(r(3013)),s=n(r(7343)),u=r(7383);function c(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(c=function(e){return e?r:t})(e)}},3842:function(e,t,r){"use strict";var n=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=e.ratingContent,r=void 0===t?void 0:t,n=e.feedbackContent,a=e.isPersistent,s=e.surveyPlacement,u=e.rootNode;setTimeout((function(){o.render(o.createElement(i.FeedbackPreview,{isPersistent:a,ratingContent:r,feedbackContent:n,surveyPlacement:s}),u)}))};var o=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==n(e)&&"function"!=typeof e)return{default:e};var r=a(t);if(r&&r.has(e))return r.get(e);var o={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var s in e)if("default"!==s&&Object.prototype.hasOwnProperty.call(e,s)){var u=i?Object.getOwnPropertyDescriptor(e,s):null;u&&(u.get||u.set)?Object.defineProperty(o,s,u):o[s]=e[s]}o.default=e,r&&r.set(e,o);return o}(r(3234)),i=r(2779);function a(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(a=function(e){return e?r:t})(e)}},3013:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=e.onError,r=e.children,n=(0,s.useErrorBoundary)((function(e){return t(e)}));if((0,i.default)(n,1)[0])return a.createElement("div",null);return r};var i=n(r(3038)),a=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=u(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var s=i?Object.getOwnPropertyDescriptor(e,a):null;s&&(s.get||s.set)?Object.defineProperty(n,a,s):n[a]=e[a]}n.default=e,r&&r.set(e,n);return n}(r(3234)),s=r(9926);function u(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(u=function(e){return e?r:t})(e)}},2779:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.FeedbackPreview=function(e){var t=e.isPersistent,r=void 0!==t&&t,n=e.ratingContent,o=void 0===n?void 0:n,d=e.feedbackContent,p=e.surveyPlacement,h=(0,s.useState)(!r&&void 0!==o),g=(0,i.default)(h,2),y=g[0],v=g[1],m=(0,s.useState)(!(r||y)),b=(0,i.default)(m,2),O=b[0],_=b[1],w=(0,s.useState)(r),I=(0,i.default)(w,2),S=I[0],P=I[1];return a.createElement(c.default,{surveyPlacement:p},S&&a.createElement(f.FeedbackToggle,{onClick:function(){P(!1),void 0!==o?v(!0):_(!0)},surveyPlacement:p}),y&&a.createElement(l.RatingWidget,{content:o,onCancel:function(){v(!1),P(r)},onSubmit:function(){v(!1),_(!0)}}),O&&a.createElement(u.FeedbackWidget,{content:d,onCancel:function(){r&&(_(!1),P(r))},onSubmit:function(){},onError:function(){},readOnly:!0,initialValue:"Users will enter their feedback here."}))};var i=n(r(3038)),a=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=d(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var s=i?Object.getOwnPropertyDescriptor(e,a):null;s&&(s.get||s.set)?Object.defineProperty(n,a,s):n[a]=e[a]}n.default=e,r&&r.set(e,n);return n}(r(3234)),s=r(9926),u=r(2296),c=n(r(7343)),l=r(2437),f=r(7383);function d(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(d=function(e){return e?r:t})(e)}},7383:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.FeedbackToggle=p,t.default=void 0;var i=n(r(9713)),a=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=u(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var s=i?Object.getOwnPropertyDescriptor(e,a):null;s&&(s.get||s.set)?Object.defineProperty(n,a,s):n[a]=e[a]}n.default=e,r&&r.set(e,n);return n}(r(3234)),s=r(3723);function u(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(u=function(e){return e?r:t})(e)}function c(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function l(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?c(Object(r),!0).forEach((function(t){(0,i.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):c(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}var f={position:"fixed"},d={boxShadow:"0",transitionDuration:"150ms",transitionProperty:"background-color, box-shadow, border-color",backgroundColor:"#8F8F8F",border:"1px solid #8F8F8F",padding:"0.5em 1.2em 0.4em 1.2em",fontSize:"1.5em",borderRadius:"3px",height:"2em",lineHeight:"initial"};function p(e){var t=e.guide,r=e.currentStep,n=e.onClick,o=e.surveyPlacement,i=s.SURVEY_PLACEMENTS[o]||s.SURVEY_PLACEMENTS.bottom_left;return a.createElement("div",{style:l(l({},f),i.toggleStyle)},a.createElement("button",{style:d,onClick:function(){return n(t,r,!0)}},"feedback"))}var h=p;t.default=h},2296:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.FeedbackWidget=O,t.default=void 0;var i=n(r(3038)),a=n(r(9713)),s=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=d(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var s=i?Object.getOwnPropertyDescriptor(e,a):null;s&&(s.get||s.set)?Object.defineProperty(n,a,s):n[a]=e[a]}n.default=e,r&&r.set(e,n);return n}(r(3234)),u=r(9926),c=n(r(246)),l=r(1602),f=r(6422);function d(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(d=function(e){return e?r:t})(e)}function p(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function h(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?p(Object(r),!0).forEach((function(t){(0,a.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):p(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}var g={alignSelf:"stretch",resize:"none",height:"5.4em",minHeight:"2em",border:"1px solid #E0E0E0",marginBottom:"1.75em",fontFamily:"inherit",fontSize:"1.2em",padding:".5em"},y=h(h({},g),{},{backgroundColor:"#f2f2f2",color:"#C2C2C2"}),v={alignSelf:"flex-end",padding:".7em 2.7em .6em",marginRight:"0.95em",background:"#26293F",borderRadius:"50px",border:"none",lineHeight:"normal",color:"#FFFFFF"},m={background:"#595E5E"},b={background:"#8F8F8F",cursor:"default"};function O(e){var t=e.onSubmit,r=void 0===t?void 0:t,n=e.onCancel,o=void 0===n?void 0:n,a=e.content,d=e.readOnly,p=e.initialValue,O=e.showDismissButton,_=void 0===O||O,w=(0,u.useState)(p||""),I=(0,i.default)(w,2),S=I[0],P=I[1],E=(0,u.useState)(!1),T=(0,i.default)(E,2),x=T[0],k=T[1],j=(0,f.useIsSmallScreen)(),N=!S.length||d,D=v;return N?D=h(h({},D),b):x&&(D=h(h({},D),m)),s.createElement("div",{style:j?l.rootDivStyleSmallScreen:l.rootDivStyle},_&&s.createElement("button",{style:l.dismissStyle,onClick:o,type:"button"},s.createElement(c.default,{style:l.dismissIcon})),s.createElement("div",{style:l.titleStyle},a),s.createElement("textarea",{value:S,onInput:function(e){var t=e.target.value;P(t)},style:d?y:g,disabled:d,maxLength:1e3}),s.createElement("button",{style:D,onClick:function(){S?r(S):o()},onMouseEnter:function(){return k(!0)},onMouseLeave:function(){return k(!1)},disabled:N,type:"submit"},"Submit"))}var _=O;t.default=_},7343:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=e.children,r=e.surveyPlacement,n=void 0===r?"bottom_left":r,o=(0,s.useIsSmallScreen)()?p:d,i=u.SURVEY_PLACEMENTS[n]||u.SURVEY_PLACEMENTS.bottom_left;return a.createElement("div",{style:f(f({},o),i.fixedOverlayStyle)},t)};var i=n(r(9713)),a=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=c(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var s=i?Object.getOwnPropertyDescriptor(e,a):null;s&&(s.get||s.set)?Object.defineProperty(n,a,s):n[a]=e[a]}n.default=e,r&&r.set(e,n);return n}(r(3234)),s=r(6422),u=r(3723);function c(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(c=function(e){return e?r:t})(e)}function l(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function f(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?l(Object(r),!0).forEach((function(t){(0,i.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):l(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}var d={position:"fixed",display:"flex",boxSizing:"border-box",fontSize:"11px",zIndex:9999,maxHeight:"100%"},p=f(f({},d),{},{width:"100%",maxWidth:"100%",padding:"20px 10px",zIndex:2147485e3})},2437:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.RatingWidget=t.DEFAULT_RATING_MAX=t.DEFAULT_RATING_MIN=void 0;var i=n(r(3038)),a=n(r(9713)),s=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=p(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var s=i?Object.getOwnPropertyDescriptor(e,a):null;s&&(s.get||s.set)?Object.defineProperty(n,a,s):n[a]=e[a]}n.default=e,r&&r.set(e,n);return n}(r(3234)),u=r(9926),c=n(r(6026)),l=n(r(246)),f=r(1602),d=r(6422);function p(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(p=function(e){return e?r:t})(e)}function h(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function g(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?h(Object(r),!0).forEach((function(t){(0,a.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):h(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}var y={display:"flex",marginBottom:"2rem"},v={background:"none",color:"#222224",border:"1px solid #E0E0E0",borderRadius:"0",padding:"0",flexBasis:"0",flexGrow:"1",height:"1.75rem",lineHeight:"1.75rem",cursor:"pointer"},m=g(g({},v),{},{borderRight:"none"}),b=g(g({},v),{},{borderRight:"none"}),O=g({},v),_={color:"#C2C2C2",cursor:"default"},w={background:"#F0F0F0"};t.DEFAULT_RATING_MIN=0;t.DEFAULT_RATING_MAX=10;var I=function(e){var t=e.min,r=void 0===t?0:t,n=e.max,o=void 0===n?10:n,a=e.onClick,l=e.readOnly,f=(0,u.useState)(null),d=(0,i.default)(f,2),p=d[0],h=d[1];return s.createElement("div",{style:y},(0,c.default)(r,o+1).map((function(e){var t;return t=e===r?m:e===o?O:b,l?t=g(g({},t),_):p===e&&(t=g(g({},t),w)),s.createElement("button",{key:e,style:t,onClick:function(){return a(e)},type:"button",disabled:l,onMouseEnter:function(){return h(e)},onMouseLeave:function(){return h(null)}},e)})))};t.RatingWidget=function(e){var t=e.onSubmit,r=void 0===t?void 0:t,n=e.onCancel,o=void 0===n?void 0:n,i=e.content,a=e.readOnly,u=e.showDismissButton,c=void 0===u||u,p=(0,d.useIsSmallScreen)();return s.createElement("div",{style:p?f.rootDivStyleSmallScreen:f.rootDivStyle},c&&s.createElement("button",{style:f.dismissStyle,onClick:o,type:"button",disabled:a},s.createElement(l.default,{style:f.dismissIcon})),s.createElement("div",{style:f.titleStyle},i),s.createElement(I,{onClick:r,readOnly:a}))}},246:function(e,t,r){"use strict";var n=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=e.style;return o.createElement("svg",{width:"11",height:"11",viewBox:"0 0 11 11",fill:"none",xmlns:"http://www.w3.org/2000/svg",style:t},o.createElement("path",{d:"M6.6543 5.375L9.67188 2.38672L10.2871 1.77148C10.375 1.68359 10.375 1.53711 10.2871 1.41992L9.64258 0.775391C9.52539 0.6875 9.37891 0.6875 9.29102 0.775391L5.6875 4.4082L2.05469 0.775391C1.9668 0.6875 1.82031 0.6875 1.70312 0.775391L1.05859 1.41992C0.970703 1.53711 0.970703 1.68359 1.05859 1.77148L4.69141 5.375L1.05859 9.00781C0.970703 9.0957 0.970703 9.24219 1.05859 9.35938L1.70312 10.0039C1.82031 10.0918 1.9668 10.0918 2.05469 10.0039L5.6875 6.37109L8.67578 9.38867L9.29102 10.0039C9.37891 10.0918 9.52539 10.0918 9.64258 10.0039L10.2871 9.35938C10.375 9.24219 10.375 9.0957 10.2871 9.00781L6.6543 5.375Z",fill:"black"}))};var o=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==n(e)&&"function"!=typeof e)return{default:e};var r=i(t);if(r&&r.has(e))return r.get(e);var o={},a=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var s in e)if("default"!==s&&Object.prototype.hasOwnProperty.call(e,s)){var u=a?Object.getOwnPropertyDescriptor(e,s):null;u&&(u.get||u.set)?Object.defineProperty(o,s,u):o[s]=e[s]}o.default=e,r&&r.set(e,o);return o}(r(3234));function i(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(i=function(e){return e?r:t})(e)}},1602:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.dismissIcon=t.dismissStyle=t.titleStyle=t.rootDivStyleSmallScreen=t.rootDivStyle=void 0;var o=n(r(9713));function i(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function a(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?i(Object(r),!0).forEach((function(t){(0,o.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):i(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}var s={display:"flex",flexDirection:"column",width:"35em",fontSize:"1em",padding:"1.2em",backgroundColor:"#FFFFFF",color:"#000",boxShadow:"0px 6px 10px rgba(101, 101, 101, 0.25)",borderRadius:"8px",boxSizing:"border-box"};t.rootDivStyle=s;var u=a(a({},s),{},{width:"100%"});t.rootDivStyleSmallScreen=u;t.titleStyle={marginBottom:".8em",fontStyle:"normal",fontWeight:500,fontSize:"1.25em",lineHeight:"1.75em",wordWrap:"break-word",whiteSpace:"pre-wrap",overflow:"auto"};t.dismissStyle={alignSelf:"flex-end",background:"none",border:"none",color:"black",padding:"0 .75em",height:"auto",fontSize:"inherit",lineHeight:"normal",cursor:"pointer"};t.dismissIcon={fontSize:"1em"}},6422:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.useMediaQuery=a,t.useIsSmallScreen=function(){return a("screen and (max-width: 500px)")};var o=n(r(3038)),i=r(9926);function a(e){var t=(0,i.useRef)(window.matchMedia(e)),r=(0,i.useState)(t.current.matches),n=(0,o.default)(r,2),a=n[0],s=n[1];return(0,i.useEffect)((function(){var e=function(e){return s(e.matches)};return t.current.addListener(e),function(){return t.current.removeListener(e)}}),[]),a}},3723:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.SURVEY_PLACEMENTS=t.FEEDBACK_RESPONSE_TYPE_RATING=t.FEEDBACK_RESPONSE_TYPE_TEXT=void 0;t.FEEDBACK_RESPONSE_TYPE_TEXT="TEXT";t.FEEDBACK_RESPONSE_TYPE_RATING="RATING";t.SURVEY_PLACEMENTS={bottom_left:{label:"Bottom Left",fixedOverlayStyle:{left:0,bottom:0,padding:"0 0 30px 37px"},toggleStyle:{top:"80%",left:"-3.4em",transform:"rotate(90deg)",webkitTransform:"rotate(90deg)",mozTransform:"rotate(90deg)",oTransform:"rotate(90deg)"}},bottom_right:{label:"Bottom Right",fixedOverlayStyle:{right:0,bottom:0,padding:"0 37px 30px 0"},toggleStyle:{top:"80%",right:"-3.4em",transform:"rotate(270deg)",webkitTransform:"rotate(270deg)",mozTransform:"rotate(270deg)",oTransform:"rotate(270deg)"}},top_left:{label:"Top Left",fixedOverlayStyle:{left:0,top:0,padding:"30px 0 0 37px"},toggleStyle:{top:"15%",left:"-3.4em",transform:"rotate(90deg)",webkitTransform:"rotate(90deg)",mozTransform:"rotate(90deg)",oTransform:"rotate(90deg)"}},top_right:{label:"Top Right",fixedOverlayStyle:{right:0,top:0,padding:"30px 37px 0 0"},toggleStyle:{top:"15%",right:"-3.4em",transform:"rotate(270deg)",webkitTransform:"rotate(270deg)",mozTransform:"rotate(270deg)",oTransform:"rotate(270deg)"}}}},3062:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),Object.defineProperty(t,"validateGuideDefinition",{enumerable:!0,get:function(){return n.validateGuideDefinition}}),Object.defineProperty(t,"GuidesManager",{enumerable:!0,get:function(){return o.GuidesManager}}),Object.defineProperty(t,"FeedbackWidget",{enumerable:!0,get:function(){return i.FeedbackWidget}}),Object.defineProperty(t,"RatingWidget",{enumerable:!0,get:function(){return a.RatingWidget}}),Object.defineProperty(t,"DEFAULT_RATING_MAX",{enumerable:!0,get:function(){return a.DEFAULT_RATING_MAX}}),Object.defineProperty(t,"DEFAULT_RATING_MIN",{enumerable:!0,get:function(){return a.DEFAULT_RATING_MIN}}),Object.defineProperty(t,"FEEDBACK_RESPONSE_TYPE_TEXT",{enumerable:!0,get:function(){return s.FEEDBACK_RESPONSE_TYPE_TEXT}}),Object.defineProperty(t,"FEEDBACK_RESPONSE_TYPE_RATING",{enumerable:!0,get:function(){return s.FEEDBACK_RESPONSE_TYPE_RATING}}),Object.defineProperty(t,"SURVEY_PLACEMENTS",{enumerable:!0,get:function(){return s.SURVEY_PLACEMENTS}});var n=r(3230),o=r(8194),i=r(2296),a=r(2437),s=r(3723)},4873:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=arguments.length>1&&void 0!==arguments[1]?arguments[1]:window.navigator.userAgent,r=(0,n.find)(e.params,(function(e){return"deviceType"===e.name}));if(!r||!r.strings||!r.strings.length)return!1;var a="desktop";o.test(t)?a="tablet":i.test(t)&&(a="mobile");return a===r.strings[0].toLowerCase()};var n=r(1250),o=/(tablet|ipad|playbook|silk|kindle)|(android(?!.*mobile))/i,i=/(mobile|iphone|ipod|android|windows phone|blackberry)/i},3230:function(e,t){"use strict";function r(e){if(!e[e.predicate])throw new Error("".concat(e.predicate," predicate field missing"))}function n(e){if(!e[e.payload])throw new Error("".concat(e.payload," action payload missing"))}function o(e){if(!e)throw new Error("Nullish guide step");if(!e[e.payload])throw new Error("".concat(e.payload," step payload missing"));switch(e.payload){case"simpleStep":e.simpleStep.triggers.forEach(r),e.simpleStep.actions.forEach(n);break;default:throw new Error("Unknown step type")}}function i(e){if(!e)throw new Error("Nullish guide definition");e.steps.forEach(o)}Object.defineProperty(t,"__esModule",{value:!0}),t.validateGuideDefinition=i,t.default=void 0;var a=i;t.default=a},5818:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var r=Date.now.bind(Date),n=r(),o="undefined"!=typeof performance&&performance.now?performance.now.bind(performance):function(){return r()-n};t.default=o},4591:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=[(0,o.default)(e),(0,i.default)(e),(0,a.default)(e)];return function(){return t.forEach((function(e){return e()}))}};var o=n(r(7932)),i=n(r(6039)),a=n(r(2289))},7932:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){if(window.performance&&window.performance.now&&window.requestIdleCallback){var t=new s(e);return function(){return t.stop()}}return function(){}},t.BusyFramesTracker=void 0;var o=n(r(4575)),i=n(r(3913)),a=1e3,s=function(){function e(t){var r=this;(0,o.default)(this,e),this.nextIdle=function(){if(!r.stopped&&window.performance){var e=window.location.href,t=window.performance.now(),n=t-r.startTime;if(r.idleFrames++,n>=a){var o=n/1e3,i=r.idleFrames/o,s=Math.max(0,Math.round(60-i));r.startTime=t,r.idleFrames=0,s>5&&!document.hidden&&r.measurements.push({busyFrames:s,timestamp:Date.now()})}var u=t-r.batchStartTime;(r.measurements.length>=10||u>=1e4||e!==r.lastHref)&&(r._sendLog(r.measurements,r.lastHref,u),r.measurements=[],r.batchStartTime=t,r.startTime=r.batchStartTime),r.lastHref=e,window.requestIdleCallback(r.nextIdle,{timeout:a})}},this.logger=t,this.batchStartTime=window.performance.now(),this.startTime=this.batchStartTime,this.stopped=!1,this.idleFrames=0,this.measurements=[],this.lastHref=window.location.href,window.requestIdleCallback(this.nextIdle,{timeout:a})}return(0,i.default)(e,[{key:"stop",value:function(){this.stopped=!0}},{key:"_sendLog",value:function(e,t,r){if(e.length>0){var n=this.logger.urlSanitizer(t);this.logger.addEvent("lr.performance.BusyFrames",(function(){return{measurements:e,elapsedTime:r,url:n}}))}}}]),e}();t.BusyFramesTracker=s},6039:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){if("function"==typeof window.PerformanceObserver){var t=new s(e);try{var r=new PerformanceObserver(t.handleLongTasks);return r.observe({entryTypes:["longtask"]}),setTimeout(t.sendTasksLoop,a),function(){r.disconnect(),t.stop()}}catch(e){return t.stop(),function(){}}}return function(){}},t.LongTasksTracker=void 0;var o=n(r(4575)),i=n(r(3913)),a=1e4,s=function(){function e(t){var r=this;(0,o.default)(this,e),this.handleLongTasks=function(e){for(var t=e.getEntries(),n=0;n<t.length;n++){var o=t[n],i=o.attribution[0];o.duration>=250&&(r._longTasksBuffer.push({name:o.name,startTime:o.startTime,duration:o.duration,attribution:[{containerType:i.containerType,containerName:i.containerName,containerId:i.containerId,containerSrc:i.containerSrc}]}),r._longTasksBuffer.length>=100&&r._sendTasks())}},this.sendTasksLoop=function(){r._stopped||(Date.now()-r._startTime>=a&&r._sendTasks(),setTimeout(r.sendTasksLoop,a))},this._logger=t,this._startTime=Date.now(),this._longTasksBuffer=[],this._stopped=!1}return(0,i.default)(e,[{key:"_sendTasks",value:function(){var e=this;this._longTasksBuffer.length>0&&(this._logger.addEvent("lr.performance.LongTasks",(function(){return{longTasks:e._longTasksBuffer}})),this._longTasksBuffer=[],this._startTime=Date.now())}},{key:"stop",value:function(){this._stopped=!0}}]),e}();t.LongTasksTracker=s},2289:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){if(window.performance&&window.performance.memory){var t=new a(e);return function(){return t.stop()}}return function(){}},t.MemoryTracker=t.BUFFER_SIZE=t.MEASUREMENT_INTERVAL_MS=void 0;var o=n(r(4575)),i=n(r(3913));t.MEASUREMENT_INTERVAL_MS=1e4;t.BUFFER_SIZE=6;var a=function(){function e(t){var r=this;(0,o.default)(this,e),this.measureMemory=function(){if(!r._stopped&&window.performance&&window.performance.memory){r._measurements.push({usedHeap:window.performance.memory.usedJSHeapSize,timestamp:Date.now()});var e=window.location.href;(r._measurements.length>=6||e!==r._lastHref)&&r._sendMeasurements(),r._lastHref=e,setTimeout(r.measureMemory,1e4)}},this._logger=t,this._stopped=!1,this._measurements=[],this._lastHref=window.location.href,setTimeout(this.measureMemory)}return(0,i.default)(e,[{key:"stop",value:function(){this._stopped=!0}},{key:"_sendMeasurements",value:function(){var e=this;if(this._measurements.length>0){var t=this._logger.urlSanitizer(this._lastHref);this._logger.addEvent("lr.performance.Memory",(function(){return{measurements:e._measurements,url:t}})),this._measurements=[]}}}]),e}();t.MemoryTracker=a},8021:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.DONE_POSTING=void 0;t.DONE_POSTING=-1},1109:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=n(r(319)),i=n(r(8)),a=n(r(4575)),s=r(8021),u=function e(t){var r=t.worker,n=t.onReceiveFullMessage;(0,a.default)(this,e);var u=[];r.addEventListener("message",(function(e){if(e.data===s.DONE_POSTING){var t=[];u.forEach((function(e){e&&"object"===(0,i.default)(e)&&t.push(e)})),t.forEach((function(e){for(var t in e)e.hasOwnProperty(t)&&(e[t]=u[e[t]])})),n(u[0]),u=[]}else u=[].concat((0,o.default)(u),(0,o.default)(e.data))}))};t.default=u},9513:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=n(r(7757)),i=n(r(3038)),a=n(r(4575)),s=n(r(3913)),u=n(r(5818)),c=r(8021),l=r(1250);function f(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return d(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return d(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,a=!0,s=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return a=e.done,e},e:function(e){s=!0,i=e},f:function(){try{a||null==r.return||r.return()}finally{if(s)throw i}}}}function d(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}var p=2,h=4,g=8,y=function(e,t){var r=Object.getPrototypeOf(e);return null!==r&&"function"==typeof r[t]},v=function(){function e(t){var r=t.size,n=t.start;(0,a.default)(this,e),this.i=1,this.sum=n,this.size=r,this.values=new Array(r),this.values[0]=n}return(0,s.default)(e,[{key:"add",value:function(e){var t=this.i++%this.size;this.sum-=this.values[t]||0,this.values[t]=e,this.sum+=e}},{key:"avg",value:function(){return this.sum/Math.min(this.size,this.i)}}]),e}(),m=function(){function e(t){var r=o.default.mark(d),n=t.worker;(0,a.default)(this,e),this._worker=n,this._messages=[],this._byteCache={},this._byteStreams={},this._throughput=new v({size:10,start:1e3}),this._bytes=0,this._isProcessing=!1;var s=[],u=function(){try{n.postMessage(s)}catch(o){var e,t=f(s);try{for(t.s();!(e=t.n()).done;){var r=e.value;try{n.postMessage([r])}catch(e){n.postMessage([{}.toString.call(r)])}}}catch(e){t.e(e)}finally{t.f()}}s=[]},l=this;function d(){var e;return o.default.wrap((function(t){for(;;)switch(t.prev=t.next){case 0:e=o.default.mark((function e(){var t,r,a,f,d,v,m,b,O,_,w,I,S,P,E;return o.default.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if(l._messages.length){e.next=4;break}return e.next=3,-1;case 3:return e.abrupt("return","continue");case 4:t=new Map,r=[],a=0,f=function(e){var n=t.get(e);return null==n&&(n=r.length,t.set(e,n),r.push(e)),n},d=function e(t){var r;try{r={}.toString.call(t)}catch(e){return{}}switch(r){case"[object Undefined]":case"[object Null]":return t;case"[object String]":return a+=t.length*p,t.valueOf();case"[object Boolean]":return a+=h,t;case"[object Number]":case"[object Date]":return a+=g,t;case"[object Error]":case"[object DOMError]":case"[object DOMException]":var n="".concat(t.constructor.name,": ").concat(t.message||t.name);return a+=n.length*p,n;case"[object Object]":if(y(t,"toJS")&&y(t,"toJSON"))return e(t.toJSON());case"[object Array Iterator]":case"[object Array]":var o=Array.isArray(t)?[]:{};for(var i in t){var s;Object.prototype.hasOwnProperty.call(t,i)&&(a+=i.length*p,null!==(s=Object.getOwnPropertyDescriptor(t,i))&&void 0!==s&&s.hasOwnProperty("get")?o[i]=f("[object Getter]"):o[i]=f(t[i]))}return o;default:return r}},v=l._messages.shift(),m=(0,i.default)(v,2),b=m[0],O=m[1],_=b.event&&b.event.type,f(b),w=a,I=0,S=r;case 14:if(!(I<S.length)){e.next=26;break}if(P=S[I],E=d(P),!(s.length&&a-w>l._throughput.avg())){e.next=22;break}return u(),e.next=21,a-w;case 21:w=a;case 22:s.push(E);case 23:I++,e.next=14;break;case 26:return l._byteCache[_].add(a),s.length>0&&u(),n.postMessage(c.DONE_POSTING),l._byteStreams[_]-=O,l._bytes-=O,e.next=33,a-w;case 33:case"end":return e.stop()}}),e)}));case 1:return t.delegateYield(e(),"t0",3);case 3:if("continue"!==t.t0){t.next=6;break}return t.abrupt("continue",1);case 6:t.next=1;break;case 8:case"end":return t.stop()}}),r)}this._doWork=d()}return(0,s.default)(e,[{key:"_processMessages",value:function(){var e=this;if(!this._isProcessing){this._isProcessing=!0;var t=(0,l.protectFunc)((function(){var r=0,n=(0,u.default)()+5;do{var o=e._doWork.next().value;if(o<0)return void(e._isProcessing=!1);r+=o}while((0,u.default)()<n);e._throughput.add(r),setTimeout(t)}));setTimeout(t)}}},{key:"postMessage",value:function(e){var t=e.event&&e.event.type;this._byteCache[t]||(this._byteCache[t]=new v({size:5,start:e.sizeOverride||0}));var r=this._byteCache[t].avg();e.sizeOverride&&(r=e.sizeOverride);var n=this._byteStreams[t]||0;return this._byteStreams[t]=n+r,this._bytes+=r,delete e.sizeOverride,this._messages.push([e,r]),this._processMessages(),[this._bytes,this._byteStreams]}}]),e}();t.default=m},519:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),Object.defineProperty(t,"MessageSender",{enumerable:!0,get:function(){return o.default}}),Object.defineProperty(t,"MessageReceiver",{enumerable:!0,get:function(){return i.default}});var o=n(r(9513)),i=n(r(1109))},390:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.USER_AGENTS=t.IP_SETTINGS=t.LOCATION_SETTINGS=t.PAUSE_RECORDING=t.APP_VERSION_SETTINGS=t.SDK_VERSION_BLOCKED=t.ANDROID_RECORDING_ENABLED=t.GUIDES=t.SESSIONS_TRIGGERED=t.PII_AUDITING_ENABLED=t.SUSPEND_RECORDING=t.CONTINUE_RECORDING=t.RECORDING_CONDITION_THRESHOLD=t.RECORDING_CONDITIONS=t.ACTIVE_URLS=t.PRO_DATA_INGEST_ENABLED=t.RECORDING_SETTINGS=t.BLOCK_RECORDING=t.DASHBOARD_URL=t.DEBUG=t.ERROR_ONLY_SESSIONS=t.EXCLUDED_USER=t.FILTERS=t.USER_QUOTA_EXCEEDED=t.APP_QUOTA_EXCEEDED=t.MOBILE_QUOTA_EXCEEDED=t.QUOTA_EXCEEDED=void 0;t.QUOTA_EXCEEDED="QUOTA_EXCEEDED";t.MOBILE_QUOTA_EXCEEDED="MOBILE_QUOTA_EXCEEDED";t.APP_QUOTA_EXCEEDED="APP_QUOTA_EXCEEDED";t.USER_QUOTA_EXCEEDED="USER_QUOTA_EXCEEDED";t.FILTERS="FILTERS";t.EXCLUDED_USER="EXCLUDED_USER";t.ERROR_ONLY_SESSIONS="ERROR_ONLY_SESSIONS";t.DEBUG="DEBUG";t.DASHBOARD_URL="DASHBOARD_URL";t.BLOCK_RECORDING="BLOCK_RECORDING";t.RECORDING_SETTINGS="RECORDING_SETTINGS";t.PRO_DATA_INGEST_ENABLED="PERFORMANCE_MONITORING_ENABLED";t.ACTIVE_URLS="ACTIVE_URLS";t.RECORDING_CONDITIONS="RECORDING_CONDITIONS";t.RECORDING_CONDITION_THRESHOLD="RECORDING_CONDITION_THRESHOLD";t.CONTINUE_RECORDING="CONTINUE_RECORDING";t.SUSPEND_RECORDING="SUSPEND_RECORDING";t.PII_AUDITING_ENABLED="PII_AUDITING_ENABLED";t.SESSIONS_TRIGGERED="SESSIONS_TRIGGERED";t.GUIDES="GUIDES";t.ANDROID_RECORDING_ENABLED="ANDROID_RECORDING_ENABLED";t.SDK_VERSION_BLOCKED="SDK_VERSION_BLOCKED";t.APP_VERSION_SETTINGS="APP_VERSION_SETTINGS";t.PAUSE_RECORDING="PAUSE_RECORDING";t.LOCATION_SETTINGS="LOCATION_SETTINGS";t.IP_SETTINGS="IP_SETTINGS";t.USER_AGENTS="USER_AGENTS"},8668:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var n={collectWindowErrors:!0,debug:!1},o="undefined"!=typeof window?window:void 0!==r.g?r.g:"undefined"!=typeof self?self:{},i=[].slice,a="?",s=/^(?:Uncaught (?:exception: )?)?((?:Eval|Internal|Range|Reference|Syntax|Type|URI)Error): ?(.*)$/;function u(){return"undefined"==typeof document||void 0===document.location?"":document.location.href}n.report=function(){var e,t,r=[],c=null,l=null,f=null;function d(e,t){var o=null;if(!t||n.collectWindowErrors){for(var a in r)if(r.hasOwnProperty(a))try{r[a].apply(null,[e].concat(i.call(arguments,2)))}catch(e){o=e}if(o)throw o}}function p(t,r,o,i,c){if(f)n.computeStackTrace.augmentStackTraceWithInitialElement(f,r,o,t),h();else if(c)d(n.computeStackTrace(c),!0);else{var l,p={url:r,line:o,column:i},g=void 0,y=t;if("[object String]"==={}.toString.call(t))(l=t.match(s))&&(g=l[1],y=l[2]);p.func=a,d({name:g,message:y,url:u(),stack:[p]},!0)}return!!e&&e.apply(this,arguments)}function h(){var e=f,t=c;c=null,f=null,l=null,d.apply(null,[e,!1].concat(t))}function g(e,t){var r=i.call(arguments,1);if(f){if(l===e)return;h()}var o=n.computeStackTrace(e);if(f=o,l=e,c=r,setTimeout((function(){l===e&&h()}),o.incomplete?2e3:0),!1!==t)throw e}return g.subscribe=function(n){!function(){if(t)return;e=o.onerror,o.onerror=p,t=!0}(),r.push(n)},g.unsubscribe=function(e){for(var t=r.length-1;t>=0;--t)r[t]===e&&r.splice(t,1)},g.uninstall=function(){!function(){if(!t)return;o.onerror=e,t=!1,e=void 0}(),r=[]},g}(),n.computeStackTrace=function(){function e(e){if(void 0!==e.stack&&e.stack){for(var t,r,n=/^\s*at (.*?) ?\(((?:file|https?|blob|chrome-extension|native|eval|<anonymous>).*?)(?::(\d+))?(?::(\d+))?\)?\s*$/i,o=/^\s*(.*?)(?:\((.*?)\))?(?:^|@)((?:file|https?|blob|chrome|resource|\[native).*?)(?::(\d+))?(?::(\d+))?\s*$/i,i=/^\s*at (?:((?:\[object object\])?.+) )?\(?((?:file|ms-appx|https?|blob):.*?):(\d+)(?::(\d+))?\)?\s*$/i,s=e.stack.split("\n"),c=[],l=(/^(.*) is undefined$/.exec(e.message),0),f=s.length;l<f;++l){if(t=n.exec(s[l])){var d=t[2]&&-1!==t[2].indexOf("native");r={url:d?null:t[2],func:t[1]||a,args:d?[t[2]]:[],line:t[3]?+t[3]:null,column:t[4]?+t[4]:null}}else if(t=i.exec(s[l]))r={url:t[2],func:t[1]||a,args:[],line:+t[3],column:t[4]?+t[4]:null};else{if(!(t=o.exec(s[l])))continue;r={url:t[3],func:t[1]||a,args:t[2]?t[2].split(","):[],line:t[4]?+t[4]:null,column:t[5]?+t[5]:null}}!r.func&&r.line&&(r.func=a),c.push(r)}return c.length?(c[0].column||void 0===e.columnNumber||(c[0].column=e.columnNumber+1),{name:e.name,message:e.message,url:u(),stack:c}):null}}function t(e,t,r,n){var o={url:t,line:r};if(o.url&&o.line){if(e.incomplete=!1,o.func||(o.func=a),e.stack.length>0&&e.stack[0].url===o.url){if(e.stack[0].line===o.line)return!1;if(!e.stack[0].line&&e.stack[0].func===o.func)return e.stack[0].line=o.line,!1}return e.stack.unshift(o),e.partial=!0,!0}return e.incomplete=!0,!1}function r(e,i){for(var s,c,l=/function\s+([_$a-zA-Z\xA0-\uFFFF][_$a-zA-Z0-9\xA0-\uFFFF]*)?\s*\(/i,f=[],d={},p=!1,h=r.caller;h&&!p;h=h.caller)if(h!==o&&h!==n.report){if(c={url:null,func:a,line:null,column:null},h.name?c.func=h.name:(s=l.exec(h.toString()))&&(c.func=s[1]),void 0===c.func)try{c.func=s.input.substring(0,s.input.indexOf("{"))}catch(e){}d[""+h]?p=!0:d[""+h]=!0,f.push(c)}i&&f.splice(0,i);var g={name:e.name,message:e.message,url:u(),stack:f};return t(g,e.sourceURL||e.fileName,e.line||e.lineNumber,e.message||e.description),g}function o(t,o){var i=null;o=null==o?0:+o;try{if(i=e(t))return i}catch(e){if(n.debug)throw e}try{if(i=r(t,o+1))return i}catch(e){if(n.debug)throw e}return{name:t.name,message:t.message,url:u()}}return o.augmentStackTraceWithInitialElement=t,o.computeStackTraceFromStackProp=e,o}();var c=n;t.default=c},1842:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){var r=arguments.length>2&&void 0!==arguments[2]?arguments[2]:document;return r.addEventListener(e,t,{capture:!0,passive:!0}),function(){r.removeEventListener(e,t,{capture:!0,passive:!0})}}},6633:function(e,t){"use strict";function r(e,t){var r=t;return t&&e.toLowerCase().replace(/\s/g,"").indexOf("macos")>-1&&(r=t.replace("10.15.7","10.15.7+")),r}Object.defineProperty(t,"__esModule",{value:!0}),t.adjustOsVersion=r,t.adjustOs=function(e){return r(e,e)}},8382:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t,r=e.logger,n=e.url,o=void 0===n?"":n,i=(r.getConfig("lr.browser")||{}).urlSanitizer,a=void 0===i?function(e){return e}:i;try{t=a(o)}catch(e){console.error(e)}if("string"==typeof t)return t;return""}},2063:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.APP_PROACTIVE_INSIGHTS=t.SANDBOX_SOURCE_ORG_SLUG=t.DEMO_APP_ID=t.DEMO_APP_SLUG=t.DEMO_ORG_SLUG=void 0;var o=n(r(9713)),i="demo-kdz7k";t.DEMO_ORG_SLUG=i;var a="logrocket";t.DEMO_APP_SLUG=a;var s="".concat(i,"/").concat(a);t.DEMO_APP_ID=s;t.SANDBOX_SOURCE_ORG_SLUG="sandbox-source";var u=(0,o.default)({},s,[{recordID:"1",tags:["Checkout","Lost Conversion"],date:"04/16/2021",frequency:100,impact:"100",description:'User attempting to checkout but "Buy Now" button is unresponsive',rootCause:'Cannot read "key" of undefined',issueLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/issue/g49?from=issues&issueType=EXCEPTION&issueTypeOption=EXCEPTION",sessionLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/s/4-9db65df9-57a5-4b94-b3d7-be87886b64ab/0?fromTab=latest",metricLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/metrics/4/metric/25",ticketUrl:""},{recordID:"2",tags:["New User","Lost Signup"],date:"04/16/2021",frequency:75,impact:"75",description:"User lands on blank page after login flow.",rootCause:"Network Failure 500 Get",issueLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/issue/829?from=issues&issueType=NETWORK_ERROR&issueTypeOption=NETWORK_ERROR",sessionLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/s/4-9db65df9-57a5-4b94-b3d7-be87886b64ab/0?fromTab=latest",metricLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/metrics/4/metric/25",ticketUrl:""},{recordID:"3",tags:["UX","Poor Experience"],date:"04/16/2021",frequency:50,impact:"50",description:"User attempts to edit amount in cart but sees red error message.",rootCause:"TypeError: S is undefined",issueLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/issue/17?from=issues%2Fneeds-triage&issueOffset=10&issueType=EXCEPTION",sessionLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/s/4-9db65df9-57a5-4b94-b3d7-be87886b64ab/0?fromTab=latest",metricLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/metrics/4/metric/25",ticketUrl:""},{recordID:"4",tags:["UX","Poor Experience"],date:"04/16/2021",frequency:25,impact:"25",description:'Trend: User noticed rage-clicking on "Add to cart". Sluggish responsiveness but eventually works.',rootCause:"unclear; noticed with Rage Click filter",issueLink:"",sessionLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/s/4-9db65df9-57a5-4b94-b3d7-be87886b64ab/0?fromTab=latest",metricLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/metrics/4/metric/25",ticketUrl:""},{recordID:"5",tags:["UX","Poor Experience"],date:"04/16/2021",frequency:50,impact:"50",description:'Trend: Users seen struggling to click/accept the "we use cookies ... ok" button.',rootCause:"unclear; noticed with Rage Click filter",issueLink:"",sessionLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/s/4-9db65df9-57a5-4b94-b3d7-be87886b64ab/0?fromTab=latest",metricLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/metrics/4/metric/25",ticketUrl:""}]);t.APP_PROACTIVE_INSIGHTS=u},9790:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.ES_ISSUE_TYPE_BASE_FILTER=t.ES_ISSUE_TYPES=t.ISSUE_GROUP_TYPE=t.ISSUE_TYPE=void 0;var o,i=n(r(9713)),a={EXCEPTION:"EXCEPTION",NETWORK_ERROR:"NETWORK_ERROR",RAGE_CLICK:"RAGE_CLICK",DEAD_CLICK:"DEAD_CLICK",FRUSTRATING_NETWORK:"FRUSTRATING_NETWORK",ERROR_STATE:"ERROR_STATE"};t.ISSUE_TYPE=a;t.ISSUE_GROUP_TYPE={ENCODED_FILTER:"ENCODED_FILTER",SENTRY:"SENTRY",TROYTOWN:"TROYTOWN"};var s=[a.RAGE_CLICK,a.DEAD_CLICK,a.FRUSTRATING_NETWORK,a.ERROR_STATE];t.ES_ISSUE_TYPES=s;var u=(o={},(0,i.default)(o,a.RAGE_CLICK,{rageClicked:{operator:"TEXT_IS",strings:[]}}),(0,i.default)(o,a.DEAD_CLICK,{deadClicked:{operator:"TEXT_IS",strings:[]}}),o);t.ES_ISSUE_TYPE_BASE_FILTER=u},1230:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.LOG_FILTER_TYPES=t.LOG_TYPES=void 0;var o,i=n(r(9713)),a={LOG:"LOG",WARN:"WARN",ERROR:"ERROR",DEBUG:"DEBUG",INFO:"INFO",REDUX:"REDUX",NAVIGATION:"NAVIGATION",NETWORK:"NETWORK",PREV_SESSION:"PREV_SESSION",NEXT_SESSION:"NEXT_SESSION",LOAD_MORE:"LOAD_MORE",EXCEPTION:"EXCEPTION"};t.LOG_TYPES=a;var s=(o={},(0,i.default)(o,a.LOG,{label:"Logs",filterLabel:"Log",types:[a.LOG]}),(0,i.default)(o,a.WARN,{label:"Warnings",filterLabel:"Warning",types:[a.WARN]}),(0,i.default)(o,a.ERROR,{label:"Errors",filterLabel:"Error",types:[a.ERROR,a.EXCEPTION]}),(0,i.default)(o,a.INFO,{label:"Info",filterLabel:"Info",types:[a.INFO]}),(0,i.default)(o,a.DEBUG,{label:"Debug",filterLabel:"Debug",types:[a.DEBUG]}),(0,i.default)(o,a.REDUX,{label:"Redux",types:[a.REDUX]}),(0,i.default)(o,a.NAVIGATION,{label:"Navigation",types:[a.NAVIGATION]}),o);t.LOG_FILTER_TYPES=s},394:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.DEFAULT_INSIGHTS_HEATMAP_FOR_URL_OPERATOR=t.DEFAULT_HEATMAP_FOR_URL_OPERATOR=t.nextSortDirection=t.SORT_DIRECTION=t.FEEDBACK_SORT_COLUMN=t.HEATMAP_FOR_URL_OPERATOR=t.METRIC_RETENTION_TYPE=t.METRIC_TIMESERIES_TYPE=void 0;t.METRIC_TIMESERIES_TYPE={SESSION_COUNT:"SESSION_COUNT",PERCENTILE:"PERCENTILE",CONVERSION_RATE:"CONVERSION_RATE",SESSION_PERCENTAGE:"SESSION_PERCENTAGE",ACTIVE_USERS:"ACTIVE_USERS",EVENT_COUNT:"EVENT_COUNT"};t.METRIC_RETENTION_TYPE={USER_PERCENTAGE:"USER_PERCENTAGE"};var r={IS:"IS",CONTAINS:"CONTAINS",LIKE:"LIKE",HREF_LIKE:"HREF_LIKE"};t.HEATMAP_FOR_URL_OPERATOR=r;t.FEEDBACK_SORT_COLUMN={RATING:"RATING",SUBMISSION_DATE:"SUBMISSION_DATE"};var n={UNSET:"UNSET",ASC:"ASC",DESC:"DESC"};t.SORT_DIRECTION=n;t.nextSortDirection=function(e){var t=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{},r=t.reverse,o=void 0!==r&&r,i=n.UNSET,a=n.ASC,s=n.DESC,u=[i,s,a];o&&(u=[i,a,s]);var c=u.indexOf(e);return u[(c+1)%u.length]};var o=r.IS;t.DEFAULT_HEATMAP_FOR_URL_OPERATOR=o;var i=r.HREF_LIKE;t.DEFAULT_INSIGHTS_HEATMAP_FOR_URL_OPERATOR=i},7961:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.ORGS_THAT_CAN_USE_OLDER_MOBILE_SDKS=t.MAXIMUM_SUPPORTED_VERSION=t.MINIMUM_SUPPORTED_VERSION=t.IOS_VERSION=t.ANDROID_VERSION=void 0;t.ANDROID_VERSION="1.11.2";t.IOS_VERSION="1.11.2";t.MINIMUM_SUPPORTED_VERSION="1.0.0";t.MAXIMUM_SUPPORTED_VERSION="1.12.0";var r=new Set(["acns5j","tnlnay"]);t.ORGS_THAT_CAN_USE_OLDER_MOBILE_SDKS=r},4005:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.DELIGHTED_FEEDBACK_PREFIX=t.DELIGHTED_RESPONSES_REGEX=t.WOOTRIC_RESPONSES_REGEX=void 0;t.WOOTRIC_RESPONSES_REGEX=/^https:\/\/production.wootric.com\/responses/;t.DELIGHTED_RESPONSES_REGEX=/^https:\/\/web.delighted.com\/e\/[a-zA-Z-]*\/c/;t.DELIGHTED_FEEDBACK_PREFIX="comment="},7529:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.knownMetricTypes=void 0;t.knownMetricTypes=["cumulativeLayoutShift","firstInputDelay","initialPageLoadTime","largestContentfulPaintTime","timeToFirstByte"]},9446:function(e,t){"use strict";var r;Object.defineProperty(t,"__esModule",{value:!0}),t.REPLAY_TYPE=void 0,t.REPLAY_TYPE=r,function(e){e.SKIA="SKIA",e.DOM="DOM",e.PDF="PDF"}(r||(t.REPLAY_TYPE=r={}))},886:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.SESSION_TYPE_TO_DISPLAY=t.SDK_REPLAY_TYPE=t.SDK_TYPE_TO_DISPLAY=t.SDK_TYPE=void 0;var o,i,a,s=n(r(9713)),u=r(9446);t.SDK_TYPE=a,function(e){e.WEB="web",e.MOBILE="mobile"}(a||(t.SDK_TYPE=a={}));var c=(o={},(0,s.default)(o,a.WEB,"Web"),(0,s.default)(o,a.MOBILE,"Mobile"),o);t.SDK_TYPE_TO_DISPLAY=c;var l=(i={},(0,s.default)(i,a.WEB,u.REPLAY_TYPE.DOM),(0,s.default)(i,a.MOBILE,u.REPLAY_TYPE.SKIA),i);t.SDK_REPLAY_TYPE=l;var f=c;t.SESSION_TYPE_TO_DISPLAY=f},5612:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.getStatusText=function(e){return r[String(e)]},t.STATUS_CODES=void 0;var r={0:"",100:"Continue",101:"Switching Protocol",102:"Processing",103:"Early Hints",200:"OK",201:"Created",202:"Accepted",203:"Non-Authoritative Information",204:"No Content",205:"Reset Content",206:"Partial Content",207:"Multi-Status",208:"Already Reported",226:"IM Used",300:"Multiple Choices",301:"Moved Permanently",302:"Found",303:"See Other",304:"Not Modified",305:"Use Proxy",306:"unused",307:"Temporary Redirect",308:"Permanent Redirect",400:"Bad Request",401:"Unauthorized",402:"Payment Required",403:"Forbidden",404:"Not Found",405:"Method Not Allowed",406:"Not Acceptable",407:"Proxy Authentication Required",408:"Request Timeout",409:"Conflict",410:"Gone",411:"Length Required",412:"Precondition Failed",413:"Payload Too Large",414:"URI Too Long",415:"Unsupported Media Type",416:"Range Not Satisfiable",417:"Expectation Failed",418:"I'm a teapot",421:"Misdirected Request",422:"Unprocessable Entity",423:"Locked",424:"Failed Dependency",425:"Too Early",426:"Upgrade Required",428:"Precondition Required",429:"Too Many Requests",431:"Request Header Fields Too Large",451:"Unavailable For Legal Reasons",500:"Internal Server Error",501:"Not Implemented",502:"Bad Gateway",503:"Service Unavailable",504:"Gateway Timeout",505:"HTTP Version Not Supported",506:"Variant Also Negotiates",507:"Insufficient Storage",508:"Loop Detected",510:"Not Extended",511:"Network Authentication Required"};t.STATUS_CODES=r},9146:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){return e&&t&&e.indexOf(t)>-1}},7681:function(e,t,r){"use strict";var n=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){return{arson:o.encode(e)}};var o=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==n(e)&&"function"!=typeof e)return{default:e};var r=i(t);if(r&&r.has(e))return r.get(e);var o={},a=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var s in e)if("default"!==s&&Object.prototype.hasOwnProperty.call(e,s)){var u=a?Object.getOwnPropertyDescriptor(e,s):null;u&&(u.get||u.set)?Object.defineProperty(o,s,u):o[s]=e[s]}o.default=e,r&&r.set(e,o);return o}(r(2706));function i(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(i=function(e){return e?r:t})(e)}},1754:function(e,t,r){"use strict";var n=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){if(!e)return e;return o.decode(e.arson)};var o=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==n(e)&&"function"!=typeof e)return{default:e};var r=i(t);if(r&&r.has(e))return r.get(e);var o={},a=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var s in e)if("default"!==s&&Object.prototype.hasOwnProperty.call(e,s)){var u=a?Object.getOwnPropertyDescriptor(e,s):null;u&&(u.get||u.set)?Object.defineProperty(o,s,u):o[s]=e[s]}o.default=e,r&&r.set(e,o);return o}(r(2706));function i(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(i=function(e){return e?r:t})(e)}},7057:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.isSandboxOrg=t.isDemoOrg=t.isDemoApp=t.isDemoAppOrSandbox=void 0;var n=r(2063);t.isDemoAppOrSandbox=function(e){return e===n.DEMO_APP_ID||e.split("/")[0]===n.SANDBOX_SOURCE_ORG_SLUG};t.isDemoApp=function(e){return e===n.DEMO_APP_ID};t.isDemoOrg=function(e){if(!e)return!1;var t=e.split("/")[0];return t===n.DEMO_ORG_SLUG||t===n.SANDBOX_SOURCE_ORG_SLUG};t.isSandboxOrg=function(e){return!!e&&e.split("/")[0]===n.SANDBOX_SOURCE_ORG_SLUG}},1537:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){return e&&t&&e.substring(e.length-t.length)===t}},4031:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t,r){var n=e[t];return e[t]=function(){for(var e,t=arguments.length,o=new Array(t),i=0;i<t;i++)o[i]=arguments[i];n&&(e=n.apply(this,o));return r.apply(this,o),e},function(){e[t]=n}}},6999:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){for(var r=0;r<e.length;r++)if(t(e[r]))return e[r]}},8445:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){for(var r=0;r<e.length;r++)if(t(e[r]))return r;return-1}},1936:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){var r=arguments.length>2&&void 0!==arguments[2]?arguments[2]:{},n=r.sdkThrottle,i=void 0===n?500:n;if(!e.length)return null;var a=(0,o.default)(e,{time:t},"time"),s=e[a]||e[a-1],u=e[a-1]||s,c=Math.min(s.time-u.time,i),l=Math.max(t-(s.time-c),0),f=0===c?1:Math.min(l/c,1);return{prev:u,next:s,ratio:f}};var o=n(r(6012))},8490:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){return e.concat(t)}},8170:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.getCssRule=t.getCssRules=void 0;var r=function(e){try{var t=e.cssRules;return!t&&e instanceof CSSStyleSheet?e.rules:t}catch(e){return null}};t.getCssRules=r;t.getCssRule=function(e,t){var n=r(e);return!n||t>=n.length?null:n.item(t)}},1429:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){if(e)try{var t=("string"==typeof e?JSON.parse(e):e).query.trim().match(/(query|mutation) ([a-z_-]+)/i);return t?{operationType:t[1],operationName:t[2]}:{}}catch(e){return{}}return{}}},6374:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(){return{permissions:{dashboard:{metrics:!0,errors:!0},sessionPlayback:{developerPane:{networkPane:{requestBodiesAndHeaders:!0}}}},appRoles:[]}}},1625:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=(0,n(r(7167)).default)((function(e){var t={nodeName:e.nodeName?e.nodeName.toLowerCase():""};return e.id&&e.id.length>0&&(t.id=e.id),e.classList&&e.classList.length>0&&(t.classList=Array.prototype.slice.call(e.classList,0)),t}));t.default=o},7105:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.combineHashes=t.hashString=void 0;var o=n(r(7167)),i=r(2769);function a(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return s(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return s(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,a=!0,u=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return a=e.done,e},e:function(e){u=!0,i=e},f:function(){try{a||null==r.return||r.return()}finally{if(u)throw i}}}}function s(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}var u=(0,o.default)((function(e){try{var t=0;if("string"==typeof e&&e.length)for(var r=0;r<e.length;r++)t=31*t+e.charCodeAt(r),t|=0;return t}catch(t){return(0,i.sendTelemetry)("Failed to hash string",{extra:{str:e}}),null}}));t.hashString=u;t.combineHashes=function(e){var t,r=e.shift()||0,n=a(e);try{for(n.s();!(t=n.n()).done;){r^=t.value+2654435769+(r<<6)+(r>>2)}}catch(e){n.e(e)}finally{n.f()}return r}},2256:function(e,t){"use strict";var r;Object.defineProperty(t,"__esModule",{value:!0}),t.parseIdentityStatus=function(e){if(!e)return r.Unknown;switch(parseInt(e,10)){case r.Anonymous:return r.Anonymous;case r.Identified:return r.Identified;default:return r.Unknown}},t.IdentityStatus=void 0,t.IdentityStatus=r,function(e){e[e.Unknown=0]="Unknown",e[e.Anonymous=1]="Anonymous",e[e.Identified=2]="Identified"}(r||(t.IdentityStatus=r={}))},1250:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),Object.defineProperty(t,"enhanceFunc",{enumerable:!0,get:function(){return i.default}}),Object.defineProperty(t,"shallowArsonify",{enumerable:!0,get:function(){return a.default}}),Object.defineProperty(t,"shallowDearsonify",{enumerable:!0,get:function(){return s.default}}),Object.defineProperty(t,"deepArsonify",{enumerable:!0,get:function(){return u.default}}),Object.defineProperty(t,"deepDearsonify",{enumerable:!0,get:function(){return c.default}}),Object.defineProperty(t,"addListener",{enumerable:!0,get:function(){return l.default}}),Object.defineProperty(t,"protectFunc",{enumerable:!0,get:function(){return f.default}}),Object.defineProperty(t,"findIndex",{enumerable:!0,get:function(){return d.default}}),Object.defineProperty(t,"find",{enumerable:!0,get:function(){return p.default}}),Object.defineProperty(t,"flatten",{enumerable:!0,get:function(){return h.default}}),Object.defineProperty(t,"selectorMatches",{enumerable:!0,get:function(){return g.default}}),Object.defineProperty(t,"parseSelectorForMatch",{enumerable:!0,get:function(){return y.default}}),Object.defineProperty(t,"parseSelectorForSearch",{enumerable:!0,get:function(){return v.default}}),Object.defineProperty(t,"ParsedSelector",{enumerable:!0,get:function(){return v.ParsedSelector}}),Object.defineProperty(t,"isInvalidSelector",{enumerable:!0,get:function(){return v.isInvalidSelector}}),Object.defineProperty(t,"querySelectorWithShadowDom",{enumerable:!0,get:function(){return m.default}}),Object.defineProperty(t,"sendErrorTelemetry",{enumerable:!0,get:function(){return b.default}}),Object.defineProperty(t,"sendTelemetry",{enumerable:!0,get:function(){return b.sendTelemetry}}),Object.defineProperty(t,"sanitizeValue",{enumerable:!0,get:function(){return O.default}}),Object.defineProperty(t,"adjustOs",{enumerable:!0,get:function(){return _.adjustOs}}),Object.defineProperty(t,"adjustOsVersion",{enumerable:!0,get:function(){return _.adjustOsVersion}}),Object.defineProperty(t,"selectorFromNodePath",{enumerable:!0,get:function(){return w.default}}),Object.defineProperty(t,"startsWith",{enumerable:!0,get:function(){return I.default}}),Object.defineProperty(t,"endsWith",{enumerable:!0,get:function(){return S.default}}),Object.defineProperty(t,"contains",{enumerable:!0,get:function(){return P.default}}),Object.defineProperty(t,"uuid",{enumerable:!0,get:function(){return E.default}}),Object.defineProperty(t,"randomInt",{enumerable:!0,get:function(){return T.default}}),Object.defineProperty(t,"getCssRules",{enumerable:!0,get:function(){return x.getCssRules}}),Object.defineProperty(t,"getCssRule",{enumerable:!0,get:function(){return x.getCssRule}}),Object.defineProperty(t,"getNodeSelector",{enumerable:!0,get:function(){return k.default}}),Object.defineProperty(t,"getGraphQLOperation",{enumerable:!0,get:function(){return j.default}}),Object.defineProperty(t,"isSessionEvent",{enumerable:!0,get:function(){return N.default}}),Object.defineProperty(t,"isActivityEvent",{enumerable:!0,get:function(){return D.default}}),Object.defineProperty(t,"parseIntFromHex",{enumerable:!0,get:function(){return A.default}}),Object.defineProperty(t,"isRecordingSampled",{enumerable:!0,get:function(){return R.default}}),Object.defineProperty(t,"makeRecordingID",{enumerable:!0,get:function(){return C.default}}),Object.defineProperty(t,"setFromArray",{enumerable:!0,get:function(){return M.default}}),Object.defineProperty(t,"setToArray",{enumerable:!0,get:function(){return L.default}}),Object.defineProperty(t,"applyUrlSanitizer",{enumerable:!0,get:function(){return U.default}}),Object.defineProperty(t,"getMockDeveloperUser",{enumerable:!0,get:function(){return F.default}}),Object.defineProperty(t,"isDemoAppOrSandbox",{enumerable:!0,get:function(){return B.isDemoAppOrSandbox}}),Object.defineProperty(t,"isDemoOrg",{enumerable:!0,get:function(){return B.isDemoOrg}}),Object.defineProperty(t,"isSandboxOrg",{enumerable:!0,get:function(){return B.isSandboxOrg}}),Object.defineProperty(t,"isDemoApp",{enumerable:!0,get:function(){return B.isDemoApp}}),Object.defineProperty(t,"LOG_FILTER_TYPES",{enumerable:!0,get:function(){return H.LOG_FILTER_TYPES}}),Object.defineProperty(t,"LOG_TYPES",{enumerable:!0,get:function(){return H.LOG_TYPES}}),Object.defineProperty(t,"METRIC_TIMESERIES_TYPE",{enumerable:!0,get:function(){return V.METRIC_TIMESERIES_TYPE}}),Object.defineProperty(t,"HEATMAP_FOR_URL_OPERATOR",{enumerable:!0,get:function(){return V.HEATMAP_FOR_URL_OPERATOR}}),Object.defineProperty(t,"DEFAULT_HEATMAP_FOR_URL_OPERATOR",{enumerable:!0,get:function(){return V.DEFAULT_HEATMAP_FOR_URL_OPERATOR}}),Object.defineProperty(t,"DEFAULT_INSIGHTS_HEATMAP_FOR_URL_OPERATOR",{enumerable:!0,get:function(){return V.DEFAULT_INSIGHTS_HEATMAP_FOR_URL_OPERATOR}}),Object.defineProperty(t,"SORT_DIRECTION",{enumerable:!0,get:function(){return V.SORT_DIRECTION}}),Object.defineProperty(t,"FEEDBACK_SORT_COLUMN",{enumerable:!0,get:function(){return V.FEEDBACK_SORT_COLUMN}}),Object.defineProperty(t,"METRIC_RETENTION_TYPE",{enumerable:!0,get:function(){return V.METRIC_RETENTION_TYPE}}),Object.defineProperty(t,"ISSUE_TYPE",{enumerable:!0,get:function(){return G.ISSUE_TYPE}}),Object.defineProperty(t,"ISSUE_GROUP_TYPE",{enumerable:!0,get:function(){return G.ISSUE_GROUP_TYPE}}),Object.defineProperty(t,"ES_ISSUE_TYPE_BASE_FILTER",{enumerable:!0,get:function(){return G.ES_ISSUE_TYPE_BASE_FILTER}}),Object.defineProperty(t,"ES_ISSUE_TYPES",{enumerable:!0,get:function(){return G.ES_ISSUE_TYPES}}),Object.defineProperty(t,"findKeyFrames",{enumerable:!0,get:function(){return q.default}}),Object.defineProperty(t,"interpolate",{enumerable:!0,get:function(){return z.default}}),Object.defineProperty(t,"interpolateMobile",{enumerable:!0,get:function(){return z.interpolateMobile}}),Object.defineProperty(t,"removeOutdated",{enumerable:!0,get:function(){return Y.default}}),Object.defineProperty(t,"APP_PROACTIVE_INSIGHTS",{enumerable:!0,get:function(){return W.APP_PROACTIVE_INSIGHTS}}),Object.defineProperty(t,"DEMO_ORG_SLUG",{enumerable:!0,get:function(){return W.DEMO_ORG_SLUG}}),Object.defineProperty(t,"DEMO_APP_SLUG",{enumerable:!0,get:function(){return W.DEMO_APP_SLUG}}),Object.defineProperty(t,"DEMO_APP_ID",{enumerable:!0,get:function(){return W.DEMO_APP_ID}}),Object.defineProperty(t,"SANDBOX_SOURCE_ORG_SLUG",{enumerable:!0,get:function(){return W.SANDBOX_SOURCE_ORG_SLUG}}),Object.defineProperty(t,"knownMetricTypes",{enumerable:!0,get:function(){return J.knownMetricTypes}}),Object.defineProperty(t,"DELIGHTED_RESPONSES_REGEX",{enumerable:!0,get:function(){return X.DELIGHTED_RESPONSES_REGEX}}),Object.defineProperty(t,"WOOTRIC_RESPONSES_REGEX",{enumerable:!0,get:function(){return X.WOOTRIC_RESPONSES_REGEX}}),Object.defineProperty(t,"REPLAY_TYPE",{enumerable:!0,get:function(){return K.REPLAY_TYPE}}),Object.defineProperty(t,"SDK_REPLAY_TYPE",{enumerable:!0,get:function(){return $.SDK_REPLAY_TYPE}}),Object.defineProperty(t,"SDK_TYPE",{enumerable:!0,get:function(){return $.SDK_TYPE}}),Object.defineProperty(t,"SDK_TYPE_TO_DISPLAY",{enumerable:!0,get:function(){return $.SDK_TYPE_TO_DISPLAY}}),Object.defineProperty(t,"SESSION_TYPE_TO_DISPLAY",{enumerable:!0,get:function(){return $.SESSION_TYPE_TO_DISPLAY}}),Object.defineProperty(t,"STATUS_CODES",{enumerable:!0,get:function(){return Z.STATUS_CODES}}),Object.defineProperty(t,"getStatusText",{enumerable:!0,get:function(){return Z.getStatusText}}),Object.defineProperty(t,"parseQueryString",{enumerable:!0,get:function(){return Q.parseQueryString}}),Object.defineProperty(t,"likeOperator",{enumerable:!0,get:function(){return ee.likeOperator}}),Object.defineProperty(t,"scrollMapHistogramToPercent",{enumerable:!0,get:function(){return te.default}}),Object.defineProperty(t,"combineHashes",{enumerable:!0,get:function(){return re.combineHashes}}),Object.defineProperty(t,"hashString",{enumerable:!0,get:function(){return re.hashString}}),Object.defineProperty(t,"ValueOf",{enumerable:!0,get:function(){return ne.ValueOf}}),Object.defineProperty(t,"MakeOptional",{enumerable:!0,get:function(){return ne.MakeOptional}}),Object.defineProperty(t,"encodeUserTraitString",{enumerable:!0,get:function(){return oe.encodeUserTraitString}}),Object.defineProperty(t,"parseUserTraitString",{enumerable:!0,get:function(){return oe.parseUserTraitString}}),Object.defineProperty(t,"IdentityStatus",{enumerable:!0,get:function(){return ie.IdentityStatus}}),Object.defineProperty(t,"parseIdentityStatus",{enumerable:!0,get:function(){return ie.parseIdentityStatus}}),t.MobileConstants=void 0;var i=n(r(4031)),a=n(r(8898)),s=n(r(1636)),u=n(r(7681)),c=n(r(1754)),l=n(r(1842)),f=n(r(7167)),d=n(r(8445)),p=n(r(6999)),h=n(r(8490)),g=n(r(9642)),y=n(r(7187)),v=ue(r(5667)),m=n(r(6242)),b=ue(r(2769)),O=n(r(8253)),_=r(6633),w=n(r(8404)),I=n(r(9242)),S=n(r(1537)),P=n(r(9146)),E=n(r(3864)),T=n(r(9412)),x=r(8170),k=n(r(1625)),j=n(r(1429)),N=n(r(8252)),D=n(r(4013)),A=n(r(6349)),R=n(r(8589)),C=n(r(5216)),M=n(r(1196)),L=n(r(6078)),U=n(r(8382)),F=n(r(6374)),B=r(7057),H=r(1230),V=r(394),G=r(9790),q=n(r(1936)),z=ue(r(6290)),Y=n(r(7336)),W=r(2063),J=r(7529),X=r(4005),K=r(9446),$=r(886),Z=r(5612),Q=r(5372),ee=r(2130),te=n(r(2421)),re=r(7105),ne=r(239),oe=r(5229),ie=r(2256),ae=ue(r(7961));function se(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(se=function(e){return e?r:t})(e)}function ue(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=se(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var s=i?Object.getOwnPropertyDescriptor(e,a):null;s&&(s.get||s.set)?Object.defineProperty(n,a,s):n[a]=e[a]}return n.default=e,r&&r.set(e,n),n}t.MobileConstants=ae},6290:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=u,t.interpolateMobile=function(e,t,r){if(!e)return{};var n=e.prev,o=e.next;if("MOVE"===o.type)return u(e,t);if(n===o&&Math.abs(r-o.time)>500)return null;return o};var o=n(r(9713));function i(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return a(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return a(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,s=!0,u=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return s=e.done,e},e:function(e){u=!0,i=e},f:function(){try{s||null==r.return||r.return()}finally{if(u)throw i}}}}function a(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}function s(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function u(e,t){if(!e)return{};var r,n=e.prev,a=e.next,u=e.ratio,c=function(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?s(Object(r),!0).forEach((function(t){(0,o.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):s(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}({},a),l=i(t);try{for(l.s();!(r=l.n()).done;){var f=r.value;c[f]=n[f]+(a[f]-n[f])*u}}catch(e){l.e(e)}finally{l.f()}return c}},4013:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){return["lr.browser.MouseEvent","lr.browser.ScrollEvent","lr.browser.InputEvent","lr.browser.InputChangeEvent","lr.android.TouchEvent","lr.android.InputChangeEvent","lr.ios.TouchEvent","lr.ios.InputChangeEvent"].indexOf(e)>-1}},8589:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){if(t<=0)return!1;var r=Math.floor(1e4*t);return(0,o.default)(e)%1e4<=r};var o=n(r(6349))},8252:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){return r.indexOf(e.type)>-1||"CLICK"===e.data.eventType};var r=["lr.browser.NavigationEvent","lr.browser.InputChangeEvent","lr.browser.InputEvent"]},2130:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.likeOperator=function(e,t){var r=t.replace(/[.*+?^${}()|[\]\\]/g,"\\$&").replace(/\\\*/g,".*").replace(/\\\?/g,".");return new RegExp("^".concat(r,"$")).test(e)}},536:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var r="undefined"!=typeof console&&console.error&&console.error.bind?console.error.bind(console):function(){};t.default=r},5216:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(){var e=arguments.length>0&&void 0!==arguments[0]?arguments[0]:{},t=e.prefix,r=void 0===t?5:t;return"".concat(r,"-").concat((0,o.default)())};var o=n(r(3864))},6349:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=e.replace(/[^0-9a-f]/g,"");return parseInt("0x".concat(t),16)||0}},5372:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.parseQueryString=void 0;var o=n(r(3038));t.parseQueryString=function(e){var t=e.indexOf("?");return-1===t?{}:function(e){var t={};return e.split("&").forEach((function(e){var r=e.split("=").map((function(e){return e.replace(/\+/g," ")})).map(decodeURIComponent),n=(0,o.default)(r,2),i=n[0],a=n[1];t[i]=a})),t}(e.substring(t+1))}},7187:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){return e.replace(/\s*>\s*|:nth-child\(([1-9][0-9]*|odd|even)\)|\s+/gi,(function(e){return e.indexOf(">")>-1?" >":0===e.trim().length?" ":"".concat("~").concat(e.slice(":nth-child(".length))})).split(/\s+/).map((function(e){var t={},r=e;if(">"===r.charAt(0)&&(t.directDesc=!0,r=r.slice(1)),"~"===(r=r.replace(/^([a-z0-9-_]+)/gi,(function(e){return t.nodeName=e,""}))).charAt(0)){var n=r.slice(1).split(")"),s=(0,i.default)(n,2),u=s[0],c=s[1];t.nthChild=u,r=c}return r.replace(/\.|#/gi,(function(e){return" ".concat(e)})).trim().split(" ").forEach((function(e){if((0,a.default)(e,".")){var r=e.slice(1);t.classList=t.classList?[].concat((0,o.default)(t.classList),[r]):[r]}else(0,a.default)(e,"#")&&(t.id=e.slice(1))})),t}))};var o=n(r(319)),i=n(r(3038)),a=n(r(9242))},5667:function(e,t){"use strict";function r(e){var t=e.match(/^([a-z0-9-_]+)/gi),r=e.match(/:(nth-child[a-z0-9-_()]+)/gi),n=e.match(/#(([a-z0-9-_)]|(:(?!nth-child\()))+)/gi),o=e.match(/(\.([a-z0-9-_/]|(:(?!nth-child\()))+)/gi),i={};return t&&(i.nodeName=t[0]),r&&(i.pseudoClassList=r.map((function(e){return e.substr(1)}))),n&&(i.id=n[0].substr(1)),o&&(i.classList=o.map((function(e){return e.substr(1)}))),i}Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){return e.replace(/\s?>\s?/g," ").split(/\s+/g).map(r).map((function(e){return e.classList&&e.classList.sort(),e}))},t.isInvalidSelector=void 0;t.isInvalidSelector=function(e){return!(e.id||e.classList||e.nodeName||e.pseudoClassList)}},7167:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=arguments.length>1&&void 0!==arguments[1]?arguments[1]:function(){};return function(){var r;try{r=e.apply(void 0,arguments)}catch(e){if("undefined"!=typeof window&&window._lrdebug)throw e;var n=t(e);(0,i.default)("LogRocket",e),(0,o.default)(e,n)}return r}};var o=n(r(2769)),i=n(r(536))},6242:function(e,t){"use strict";function r(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return n(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return n(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var o=0,i=function(){};return{s:i,n:function(){return o>=e.length?{done:!0}:{done:!1,value:e[o++]}},e:function(e){throw e},f:i}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var a,s=!0,u=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return s=e.done,e},e:function(e){u=!0,a=e},f:function(){try{s||null==r.return||r.return()}finally{if(u)throw a}}}}function n(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){if(t.startsWith("$shadow-root >"))throw new Error("Malformed selector '".concat(t,"': should not start with $shadow-root"));t.endsWith("> $shadow-root")&&(t=t.slice(0,t.length-"> $shadow-root".length));for(var r,n=e,o=t.split("> $shadow-root >"),a=0;a<o.length;a++)if((r=i(n,o[a]))&&a<o.length-1){if(!r.shadowRoot)throw new Error("Missing shadowRoot for selector '".concat(t,"' at depth ").concat(a));n=r.shadowRoot}return{root:n,node:r}},t.caseInsensitiveQuerySelector=void 0;var o=function(e){var t,n=e.root,o=e.selectorList,i=e.directDesc,a=o[0].split(/(?=\.)|(?=#)/),s=a.shift(),u="",c=[];a.forEach((function(e){"#"===e[0]&&(u=e.toLowerCase().substring(1).trim()),"."===e[0]&&c.push(e.toLowerCase().substring(1).trim())})),t=i?[n.querySelector(":scope > ".concat(s))]:n.querySelectorAll(s);var l,f=[],d=r(t);try{var p=function(){var e=l.value;if(!e||u!==e.id.toLowerCase())return"continue";var t=Array.from(e.classList.values()).map((function(e){return e.toLowerCase()})).filter((function(e){return""!==e&&":"!==e[0]}));if(!c.every((function(e){return t.indexOf(e)>-1})))return"continue";f.push(e)};for(d.s();!(l=d.n()).done;)p()}catch(e){d.e(e)}finally{d.f()}return f},i=function(e,t){if(!t.length)return null;var n;if(!(n=e.host?e:e.querySelector("body")))return null;for(var i=[{matches:[n],selectorList:t.split(" > "),directDesc:!1}];i.length;){var a,s=i.shift(),u=s.matches,c=s.selectorList,l=s.directDesc,f=r(u);try{for(f.s();!(a=f.n()).done;){var d=a.value,p=o({root:d,selectorList:c,directDesc:l});if(p.length&&1===c.length)return p[0];p.length&&i.push({matches:p,selectorList:c.slice(1),directDesc:!0})}}catch(e){f.e(e)}finally{f.f()}}return null};t.caseInsensitiveQuerySelector=i},9412:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){var r=Math.ceil(e),n=Math.floor(t);return Math.floor(Math.random()*(n-r))+r}},7336:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){if(0===e.length)return e;var r=(0,o.default)(e,{time:t.time-5e3},"time")-1,n=e[r];if(n&&t.time-n.time>5e3&&r>0)return e.slice(r);return e};var o=n(r(6012))},8253:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){var r=String(e);if("lipsum"===String(t).toLowerCase())return function(e){var t="Lorem ipsum dolor sit amet, consectetur adipiscing elit, sed do eiusmod tempor incididunt ut labore et dolore magna aliqua. Ut enim ad minim veniam, quis nostrud exercitation ullamco laboris nisi ut aliquip ex ea commodo consequat. ",r=Math.ceil(e.length/t.length),n="";for(;r>0;)n+=t,r--;return n.slice(0,e.length)}(r);return""}},2421:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){for(var r=[],n=e.reduce((function(e,t){return e+t.count}),0),o=0,i=1;i<=100;i++){var a=t*(.01*i);o>=e.length?r.push(0):(r.push(n),a>e[o].maxScroll&&(n-=e[o].count,o++))}return r}},8404:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(){var e,t=arguments.length>0&&void 0!==arguments[0]?arguments[0]:[],r=[],n=i((0,o.default)(t).reverse());try{var a=function(){var t=e.value,n=t.nodeName,i=t.id,a=t.nthChild,s=t.classList,u=[],c=[];a&&c.push("nth-child(".concat(a,")")),n&&(u.push(n),c.sort().map((function(e){return u.push(":".concat(e))}))),i&&u.push("#".concat(i)),s&&s.length&&(s=s.map((function(e){return e.toLowerCase()})).sort(),u=[].concat((0,o.default)(u),(0,o.default)(s.map((function(e){return".".concat(e)}))))),u.length&&r.push(u.join(" "))};for(n.s();!(e=n.n()).done;)a()}catch(e){n.e(e)}finally{n.f()}return r.join(" > ")};var o=n(r(319));function i(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return a(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return a(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,s=!0,u=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return s=e.done,e},e:function(e){u=!0,i=e},f:function(){try{s||null==r.return||r.return()}finally{if(u)throw i}}}}function a(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}},9642:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){var r,n,c=e.slice(0).reverse(),l=function(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return s(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return s(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,a=!0,u=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return a=e.done,e},e:function(e){u=!0,i=e},f:function(){try{a||null==r.return||r.return()}finally{if(u)throw i}}}}(t);try{var f=function(){var e=n.value;return e.directDesc?u.apply(void 0,[e].concat((0,o.default)(c.splice(0,1))))?"continue":{v:!1}:-1===(r=(0,a.default)(c,(function(t){return u(e,t)})))?{v:!1}:void c.splice(0,r+1)};for(l.s();!(n=l.n()).done;){var d=f();if("continue"!==d&&"object"===(0,i.default)(d))return d.v}}catch(e){l.e(e)}finally{l.f()}return!0};var o=n(r(319)),i=n(r(8)),a=n(r(8445));function s(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}function u(e,t){if(!e||!t)return!1;if(e.id&&e.id!==t.id)return!1;if(e.nodeName&&e.nodeName!==t.nodeName)return!1;if(e.classList&&(!t.classList||e.classList.map((function(e){return e.toLowerCase()})).some((function(e){return-1===t.classList.map((function(e){return e.toLowerCase()})).indexOf(e)}))))return!1;if(e.nthChild){var r=parseInt(e.nthChild,10);return isNaN(r)?Math.abs(t.nthChild%2)===("odd"===e.nthChild?1:0):r===t.nthChild}return!0}},2769:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.sendTelemetry=function(e,t){if("undefined"!=typeof window&&window._lrdebug)return void(0,i.default)(e);if(t&&t.extra&&t.extra.appID&&"function"==typeof t.extra.appID.indexOf&&0===t.extra.appID.indexOf("au2drp/")&&Math.random()>=.25)return;c(u({message:e},t))},t.default=function(e,t){try{var r,n,o=e.message;try{r=JSON.stringify(t).slice(0,1e3)}catch(e){try{r="Could not stringify payload: ".concat(Object.prototype.toString.call(t))}catch(e){}}try{n=a.default.computeStackTrace(e).stack.map((function(e){return{filename:e.url,lineno:e.line,colno:e.column,function:e.func||"?"}}))}catch(e){}c({message:o,extra:{stringPayload:r},exception:{values:[{type:e.type,value:o,stacktrace:{frames:n}}]}})}catch(e){(0,i.default)("Failed to send",e)}};var o=n(r(9713)),i=n(r(536)),a=n(r(8668));function s(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function u(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?s(Object(r),!0).forEach((function(t){(0,o.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):s(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}function c(e){var t=window._lrXMLHttpRequest||XMLHttpRequest;try{var r=new t,n=e.message;r.open("POST","https://e.logrocket.com/api/3/store/?sentry_version=7&sentry_client=http%2F3.8.0&sentry_key=b64162b4187a4c5caae8a68a7e291793"),r.send(JSON.stringify(u({message:n,logger:"javascript",platform:"javascript",request:{headers:{"User-Agent":"undefined"!=typeof navigator&&navigator.userAgent},url:"undefined"!=typeof location&&location.href},release:"16.103.0",environment:"prod"},e)))}catch(e){(0,i.default)("Failed to send",e)}}},1196:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=new Set;return e.forEach((function(e){return t.add(e)})),t}},6078:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=[];return e.forEach((function(e){return t.push(e)})),t}},8898:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t={}.toString.call(e);switch(t){case"[object Undefined]":return{undefined:{}};case"[object Null]":return{null:{}};case"[object Boolean]":return{boolean:{bool:e}};case"[object Number]":return{number:{double:e}};case"[object String]":return{string:{string:e}};case"[object Object]":return{object:{map:e}};case"[object Array]":return{array:{map:e}};case"[object Date]":return{date:{double:e.getTime()}};case"[object Error]":return{string:{string:"".concat(e.name,": ").concat(e.message)}};default:return{unsupported:{type:t}}}}},1636:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){switch(e.type||Object.keys(e)[0]){case"undefined":return;case"null":return null;case"boolean":return e.boolean.bool;case"number":return e.number.double;case"string":return e.string.string;case"object":return e.object.map;case"array":return Object.keys(e.array.map).reduce((function(t,r){return t[r]=e.array.map[r],t}),[]);case"date":return new Date(e.date.double);case"unsupported":return e.unsupported.type;default:throw new TypeError("Unexpected value in shallowDearsonify: ".concat(e))}}},9242:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){var r=arguments.length>2&&void 0!==arguments[2]?arguments[2]:0;return e&&t&&e.substring(r,r+t.length)===t}},239:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0})},5229:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.parseUserTraitString=t.encodeUserTraitString=void 0;var r=":",n=String.fromCharCode(26);t.encodeUserTraitString=function(){for(var e=arguments.length,t=new Array(e),o=0;o<e;o++)t[o]=arguments[o];return t.map((function(e){return e.replace(new RegExp(r,"g"),n)})).join(r)};t.parseUserTraitString=function(e){return(e||r).split(r).map((function(e){return e.replace(new RegExp(n,"g"),r)}))}},3864:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function e(t){return t?(t^16*Math.random()>>t/4).toString(16):([1e7]+-1e3+-4e3+-8e3+-1e11).replace(/[018]/g,e)}},4370:function(e,t,r){r(8783),r(1038);var n=r(857);e.exports=n.Array.from},3310:function(e,t,r){r(8862);var n=r(857);n.JSON||(n.JSON={stringify:JSON.stringify}),e.exports=function(e,t,r){return n.JSON.stringify.apply(null,arguments)}},4172:function(e,t,r){r(5003);var n=r(857).Object,o=e.exports=function(e,t){return n.getOwnPropertyDescriptor(e,t)};n.getOwnPropertyDescriptor.sham&&(o.sham=!0)},3608:function(e,t,r){r(2526);var n=r(857);e.exports=n.Object.getOwnPropertySymbols},5007:function(e,t,r){r(489);var n=r(857);e.exports=n.Object.getPrototypeOf},8188:function(e,t,r){r(189),r(1539),r(8783),r(3948);var n=r(857);e.exports=n.Set},8230:function(e,t,r){var n=r(4370);e.exports=n},4496:function(e,t,r){r(3948),r(8783);var n=r(8554);e.exports=n},1368:function(e,t,r){r(3948),r(8783);var n=r(5615);e.exports=n},8215:function(e,t,r){var n=r(3310);e.exports=n},9834:function(e,t,r){var n=r(4172);e.exports=n},3714:function(e,t,r){var n=r(3608);e.exports=n},1396:function(e,t,r){var n=r(5007);e.exports=n},7834:function(e,t,r){var n=r(8188);r(6006),r(9916),r(8921),r(6248),r(1477),r(3599),r(4362),r(5389),r(401),r(5164),r(1238),r(4837),r(7485),r(465),r(6651),r(1437),r(5285),r(9865),e.exports=n},1357:function(e,t,r){var n=r(8149);e.exports=n},3099:function(e){e.exports=function(e){if("function"!=typeof e)throw TypeError(String(e)+" is not a function");return e}},6077:function(e,t,r){var n=r(111);e.exports=function(e){if(!n(e)&&null!==e)throw TypeError("Can't set "+String(e)+" as a prototype");return e}},1223:function(e,t,r){var n=r(5112),o=r(30),i=r(3070),a=n("unscopables"),s=Array.prototype;null==s[a]&&i.f(s,a,{configurable:!0,value:o(null)}),e.exports=function(e){s[a][e]=!0}},5787:function(e){e.exports=function(e,t,r){if(!(e instanceof t))throw TypeError("Incorrect "+(r?r+" ":"")+"invocation");return e}},9670:function(e,t,r){var n=r(111);e.exports=function(e){if(!n(e))throw TypeError(String(e)+" is not an object");return e}},8457:function(e,t,r){"use strict";var n=r(9974),o=r(7908),i=r(3411),a=r(7659),s=r(7466),u=r(6135),c=r(1246);e.exports=function(e){var t,r,l,f,d,p,h=o(e),g="function"==typeof this?this:Array,y=arguments.length,v=y>1?arguments[1]:void 0,m=void 0!==v,b=c(h),O=0;if(m&&(v=n(v,y>2?arguments[2]:void 0,2)),null==b||g==Array&&a(b))for(r=new g(t=s(h.length));t>O;O++)p=m?v(h[O],O):h[O],u(r,O,p);else for(d=(f=b.call(h)).next,r=new g;!(l=d.call(f)).done;O++)p=m?i(f,v,[l.value,O],!0):l.value,u(r,O,p);return r.length=O,r}},1318:function(e,t,r){var n=r(5656),o=r(7466),i=r(1400),a=function(e){return function(t,r,a){var s,u=n(t),c=o(u.length),l=i(a,c);if(e&&r!=r){for(;c>l;)if((s=u[l++])!=s)return!0}else for(;c>l;l++)if((e||l in u)&&u[l]===r)return e||l||0;return!e&&-1}};e.exports={includes:a(!0),indexOf:a(!1)}},2092:function(e,t,r){var n=r(9974),o=r(8361),i=r(7908),a=r(7466),s=r(5417),u=[].push,c=function(e){var t=1==e,r=2==e,c=3==e,l=4==e,f=6==e,d=7==e,p=5==e||f;return function(h,g,y,v){for(var m,b,O=i(h),_=o(O),w=n(g,y,3),I=a(_.length),S=0,P=v||s,E=t?P(h,I):r||d?P(h,0):void 0;I>S;S++)if((p||S in _)&&(b=w(m=_[S],S,O),e))if(t)E[S]=b;else if(b)switch(e){case 3:return!0;case 5:return m;case 6:return S;case 2:u.call(E,m)}else switch(e){case 4:return!1;case 7:u.call(E,m)}return f?-1:c||l?l:E}};e.exports={forEach:c(0),map:c(1),filter:c(2),some:c(3),every:c(4),find:c(5),findIndex:c(6),filterOut:c(7)}},5417:function(e,t,r){var n=r(111),o=r(3157),i=r(5112)("species");e.exports=function(e,t){var r;return o(e)&&("function"!=typeof(r=e.constructor)||r!==Array&&!o(r.prototype)?n(r)&&null===(r=r[i])&&(r=void 0):r=void 0),new(void 0===r?Array:r)(0===t?0:t)}},3411:function(e,t,r){var n=r(9670),o=r(9212);e.exports=function(e,t,r,i){try{return i?t(n(r)[0],r[1]):t(r)}catch(t){throw o(e),t}}},7072:function(e,t,r){var n=r(5112)("iterator"),o=!1;try{var i=0,a={next:function(){return{done:!!i++}},return:function(){o=!0}};a[n]=function(){return this},Array.from(a,(function(){throw 2}))}catch(e){}e.exports=function(e,t){if(!t&&!o)return!1;var r=!1;try{var i={};i[n]=function(){return{next:function(){return{done:r=!0}}}},e(i)}catch(e){}return r}},4326:function(e){var t={}.toString;e.exports=function(e){return t.call(e).slice(8,-1)}},648:function(e,t,r){var n=r(1694),o=r(4326),i=r(5112)("toStringTag"),a="Arguments"==o(function(){return arguments}());e.exports=n?o:function(e){var t,r,n;return void 0===e?"Undefined":null===e?"Null":"string"==typeof(r=function(e,t){try{return e[t]}catch(e){}}(t=Object(e),i))?r:a?o(t):"Object"==(n=o(t))&&"function"==typeof t.callee?"Arguments":n}},1501:function(e,t,r){"use strict";var n=r(9670),o=r(3099);e.exports=function(){for(var e=n(this),t=o(e.add),r=0,i=arguments.length;r<i;r++)t.call(e,arguments[r]);return e}},4092:function(e,t,r){"use strict";var n=r(9670),o=r(3099);e.exports=function(){for(var e,t=n(this),r=o(t.delete),i=!0,a=0,s=arguments.length;a<s;a++)e=r.call(t,arguments[a]),i=i&&e;return!!i}},7296:function(e,t,r){"use strict";var n=r(3099),o=r(9974),i=r(408);e.exports=function(e){var t,r,a,s,u=arguments.length,c=u>1?arguments[1]:void 0;return n(this),(t=void 0!==c)&&n(c),null==e?new this:(r=[],t?(a=0,s=o(c,u>2?arguments[2]:void 0,2),i(e,(function(e){r.push(s(e,a++))}))):i(e,r.push,{that:r}),new this(r))}},2044:function(e){"use strict";e.exports=function(){for(var e=arguments.length,t=new Array(e);e--;)t[e]=arguments[e];return new this(t)}},5631:function(e,t,r){"use strict";var n=r(3070).f,o=r(30),i=r(2248),a=r(9974),s=r(5787),u=r(408),c=r(654),l=r(6340),f=r(9781),d=r(2423).fastKey,p=r(9909),h=p.set,g=p.getterFor;e.exports={getConstructor:function(e,t,r,c){var l=e((function(e,n){s(e,l,t),h(e,{type:t,index:o(null),first:void 0,last:void 0,size:0}),f||(e.size=0),null!=n&&u(n,e[c],{that:e,AS_ENTRIES:r})})),p=g(t),y=function(e,t,r){var n,o,i=p(e),a=v(e,t);return a?a.value=r:(i.last=a={index:o=d(t,!0),key:t,value:r,previous:n=i.last,next:void 0,removed:!1},i.first||(i.first=a),n&&(n.next=a),f?i.size++:e.size++,"F"!==o&&(i.index[o]=a)),e},v=function(e,t){var r,n=p(e),o=d(t);if("F"!==o)return n.index[o];for(r=n.first;r;r=r.next)if(r.key==t)return r};return i(l.prototype,{clear:function(){for(var e=p(this),t=e.index,r=e.first;r;)r.removed=!0,r.previous&&(r.previous=r.previous.next=void 0),delete t[r.index],r=r.next;e.first=e.last=void 0,f?e.size=0:this.size=0},delete:function(e){var t=this,r=p(t),n=v(t,e);if(n){var o=n.next,i=n.previous;delete r.index[n.index],n.removed=!0,i&&(i.next=o),o&&(o.previous=i),r.first==n&&(r.first=o),r.last==n&&(r.last=i),f?r.size--:t.size--}return!!n},forEach:function(e){for(var t,r=p(this),n=a(e,arguments.length>1?arguments[1]:void 0,3);t=t?t.next:r.first;)for(n(t.value,t.key,this);t&&t.removed;)t=t.previous},has:function(e){return!!v(this,e)}}),i(l.prototype,r?{get:function(e){var t=v(this,e);return t&&t.value},set:function(e,t){return y(this,0===e?0:e,t)}}:{add:function(e){return y(this,e=0===e?0:e,e)}}),f&&n(l.prototype,"size",{get:function(){return p(this).size}}),l},setStrong:function(e,t,r){var n=t+" Iterator",o=g(t),i=g(n);c(e,t,(function(e,t){h(this,{type:n,target:e,state:o(e),kind:t,last:void 0})}),(function(){for(var e=i(this),t=e.kind,r=e.last;r&&r.removed;)r=r.previous;return e.target&&(e.last=r=r?r.next:e.state.first)?"keys"==t?{value:r.key,done:!1}:"values"==t?{value:r.value,done:!1}:{value:[r.key,r.value],done:!1}:(e.target=void 0,{value:void 0,done:!0})}),r?"entries":"values",!r,!0),l(t)}}},7710:function(e,t,r){"use strict";var n=r(2109),o=r(7854),i=r(4705),a=r(1320),s=r(2423),u=r(408),c=r(5787),l=r(111),f=r(7293),d=r(7072),p=r(8003),h=r(9587);e.exports=function(e,t,r){var g=-1!==e.indexOf("Map"),y=-1!==e.indexOf("Weak"),v=g?"set":"add",m=o[e],b=m&&m.prototype,O=m,_={},w=function(e){var t=b[e];a(b,e,"add"==e?function(e){return t.call(this,0===e?0:e),this}:"delete"==e?function(e){return!(y&&!l(e))&&t.call(this,0===e?0:e)}:"get"==e?function(e){return y&&!l(e)?void 0:t.call(this,0===e?0:e)}:"has"==e?function(e){return!(y&&!l(e))&&t.call(this,0===e?0:e)}:function(e,r){return t.call(this,0===e?0:e,r),this})};if(i(e,"function"!=typeof m||!(y||b.forEach&&!f((function(){(new m).entries().next()})))))O=r.getConstructor(t,e,g,v),s.REQUIRED=!0;else if(i(e,!0)){var I=new O,S=I[v](y?{}:-0,1)!=I,P=f((function(){I.has(1)})),E=d((function(e){new m(e)})),T=!y&&f((function(){for(var e=new m,t=5;t--;)e[v](t,t);return!e.has(-0)}));E||((O=t((function(t,r){c(t,O,e);var n=h(new m,t,O);return null!=r&&u(r,n[v],{that:n,AS_ENTRIES:g}),n}))).prototype=b,b.constructor=O),(P||T)&&(w("delete"),w("has"),g&&w("get")),(T||S)&&w(v),y&&b.clear&&delete b.clear}return _[e]=O,n({global:!0,forced:O!=m},_),p(O,e),y||r.setStrong(O,e,g),O}},9920:function(e,t,r){var n=r(6656),o=r(3887),i=r(1236),a=r(3070);e.exports=function(e,t){for(var r=o(t),s=a.f,u=i.f,c=0;c<r.length;c++){var l=r[c];n(e,l)||s(e,l,u(t,l))}}},8544:function(e,t,r){var n=r(7293);e.exports=!n((function(){function e(){}return e.prototype.constructor=null,Object.getPrototypeOf(new e)!==e.prototype}))},4994:function(e,t,r){"use strict";var n=r(3383).IteratorPrototype,o=r(30),i=r(9114),a=r(8003),s=r(7497),u=function(){return this};e.exports=function(e,t,r){var c=t+" Iterator";return e.prototype=o(n,{next:i(1,r)}),a(e,c,!1,!0),s[c]=u,e}},8880:function(e,t,r){var n=r(9781),o=r(3070),i=r(9114);e.exports=n?function(e,t,r){return o.f(e,t,i(1,r))}:function(e,t,r){return e[t]=r,e}},9114:function(e){e.exports=function(e,t){return{enumerable:!(1&e),configurable:!(2&e),writable:!(4&e),value:t}}},6135:function(e,t,r){"use strict";var n=r(7593),o=r(3070),i=r(9114);e.exports=function(e,t,r){var a=n(t);a in e?o.f(e,a,i(0,r)):e[a]=r}},654:function(e,t,r){"use strict";var n=r(2109),o=r(4994),i=r(9518),a=r(7674),s=r(8003),u=r(8880),c=r(1320),l=r(5112),f=r(1913),d=r(7497),p=r(3383),h=p.IteratorPrototype,g=p.BUGGY_SAFARI_ITERATORS,y=l("iterator"),v="keys",m="values",b="entries",O=function(){return this};e.exports=function(e,t,r,l,p,_,w){o(r,t,l);var I,S,P,E=function(e){if(e===p&&N)return N;if(!g&&e in k)return k[e];switch(e){case v:case m:case b:return function(){return new r(this,e)}}return function(){return new r(this)}},T=t+" Iterator",x=!1,k=e.prototype,j=k[y]||k["@@iterator"]||p&&k[p],N=!g&&j||E(p),D="Array"==t&&k.entries||j;if(D&&(I=i(D.call(new e)),h!==Object.prototype&&I.next&&(f||i(I)===h||(a?a(I,h):"function"!=typeof I[y]&&u(I,y,O)),s(I,T,!0,!0),f&&(d[T]=O))),p==m&&j&&j.name!==m&&(x=!0,N=function(){return j.call(this)}),f&&!w||k[y]===N||u(k,y,N),d[t]=N,p)if(S={values:E(m),keys:_?N:E(v),entries:E(b)},w)for(P in S)(g||x||!(P in k))&&c(k,P,S[P]);else n({target:t,proto:!0,forced:g||x},S);return S}},7235:function(e,t,r){var n=r(857),o=r(6656),i=r(6061),a=r(3070).f;e.exports=function(e){var t=n.Symbol||(n.Symbol={});o(t,e)||a(t,e,{value:i.f(e)})}},9781:function(e,t,r){var n=r(7293);e.exports=!n((function(){return 7!=Object.defineProperty({},1,{get:function(){return 7}})[1]}))},317:function(e,t,r){var n=r(7854),o=r(111),i=n.document,a=o(i)&&o(i.createElement);e.exports=function(e){return a?i.createElement(e):{}}},8324:function(e){e.exports={CSSRuleList:0,CSSStyleDeclaration:0,CSSValueList:0,ClientRectList:0,DOMRectList:0,DOMStringList:0,DOMTokenList:1,DataTransferItemList:0,FileList:0,HTMLAllCollection:0,HTMLCollection:0,HTMLFormElement:0,HTMLSelectElement:0,MediaList:0,MimeTypeArray:0,NamedNodeMap:0,NodeList:1,PaintRequestList:0,Plugin:0,PluginArray:0,SVGLengthList:0,SVGNumberList:0,SVGPathSegList:0,SVGPointList:0,SVGStringList:0,SVGTransformList:0,SourceBufferList:0,StyleSheetList:0,TextTrackCueList:0,TextTrackList:0,TouchList:0}},5268:function(e,t,r){var n=r(4326),o=r(7854);e.exports="process"==n(o.process)},8113:function(e,t,r){var n=r(5005);e.exports=n("navigator","userAgent")||""},7392:function(e,t,r){var n,o,i=r(7854),a=r(8113),s=i.process,u=s&&s.versions,c=u&&u.v8;c?o=(n=c.split("."))[0]+n[1]:a&&(!(n=a.match(/Edge\/(\d+)/))||n[1]>=74)&&(n=a.match(/Chrome\/(\d+)/))&&(o=n[1]),e.exports=o&&+o},748:function(e){e.exports=["constructor","hasOwnProperty","isPrototypeOf","propertyIsEnumerable","toLocaleString","toString","valueOf"]},2109:function(e,t,r){var n=r(7854),o=r(1236).f,i=r(8880),a=r(1320),s=r(3505),u=r(9920),c=r(4705);e.exports=function(e,t){var r,l,f,d,p,h=e.target,g=e.global,y=e.stat;if(r=g?n:y?n[h]||s(h,{}):(n[h]||{}).prototype)for(l in t){if(d=t[l],f=e.noTargetGet?(p=o(r,l))&&p.value:r[l],!c(g?l:h+(y?".":"#")+l,e.forced)&&void 0!==f){if(typeof d==typeof f)continue;u(d,f)}(e.sham||f&&f.sham)&&i(d,"sham",!0),a(r,l,d,e)}}},7293:function(e){e.exports=function(e){try{return!!e()}catch(e){return!0}}},6677:function(e,t,r){var n=r(7293);e.exports=!n((function(){return Object.isExtensible(Object.preventExtensions({}))}))},9974:function(e,t,r){var n=r(3099);e.exports=function(e,t,r){if(n(e),void 0===t)return e;switch(r){case 0:return function(){return e.call(t)};case 1:return function(r){return e.call(t,r)};case 2:return function(r,n){return e.call(t,r,n)};case 3:return function(r,n,o){return e.call(t,r,n,o)}}return function(){return e.apply(t,arguments)}}},5005:function(e,t,r){var n=r(857),o=r(7854),i=function(e){return"function"==typeof e?e:void 0};e.exports=function(e,t){return arguments.length<2?i(n[e])||i(o[e]):n[e]&&n[e][t]||o[e]&&o[e][t]}},1246:function(e,t,r){var n=r(648),o=r(7497),i=r(5112)("iterator");e.exports=function(e){if(null!=e)return e[i]||e["@@iterator"]||o[n(e)]}},8554:function(e,t,r){var n=r(9670),o=r(1246);e.exports=function(e){var t=o(e);if("function"!=typeof t)throw TypeError(String(e)+" is not iterable");return n(t.call(e))}},6767:function(e,t,r){var n=r(1913),o=r(8554);e.exports=n?o:function(e){return Set.prototype.values.call(e)}},7854:function(e,t,r){var n=function(e){return e&&e.Math==Math&&e};e.exports=n("object"==typeof globalThis&&globalThis)||n("object"==typeof window&&window)||n("object"==typeof self&&self)||n("object"==typeof r.g&&r.g)||function(){return this}()||Function("return this")()},6656:function(e){var t={}.hasOwnProperty;e.exports=function(e,r){return t.call(e,r)}},3501:function(e){e.exports={}},490:function(e,t,r){var n=r(5005);e.exports=n("document","documentElement")},4664:function(e,t,r){var n=r(9781),o=r(7293),i=r(317);e.exports=!n&&!o((function(){return 7!=Object.defineProperty(i("div"),"a",{get:function(){return 7}}).a}))},8361:function(e,t,r){var n=r(7293),o=r(4326),i="".split;e.exports=n((function(){return!Object("z").propertyIsEnumerable(0)}))?function(e){return"String"==o(e)?i.call(e,""):Object(e)}:Object},9587:function(e,t,r){var n=r(111),o=r(7674);e.exports=function(e,t,r){var i,a;return o&&"function"==typeof(i=t.constructor)&&i!==r&&n(a=i.prototype)&&a!==r.prototype&&o(e,a),e}},2788:function(e,t,r){var n=r(5465),o=Function.toString;"function"!=typeof n.inspectSource&&(n.inspectSource=function(e){return o.call(e)}),e.exports=n.inspectSource},2423:function(e,t,r){var n=r(3501),o=r(111),i=r(6656),a=r(3070).f,s=r(9711),u=r(6677),c=s("meta"),l=0,f=Object.isExtensible||function(){return!0},d=function(e){a(e,c,{value:{objectID:"O"+ ++l,weakData:{}}})},p=e.exports={REQUIRED:!1,fastKey:function(e,t){if(!o(e))return"symbol"==typeof e?e:("string"==typeof e?"S":"P")+e;if(!i(e,c)){if(!f(e))return"F";if(!t)return"E";d(e)}return e[c].objectID},getWeakData:function(e,t){if(!i(e,c)){if(!f(e))return!0;if(!t)return!1;d(e)}return e[c].weakData},onFreeze:function(e){return u&&p.REQUIRED&&f(e)&&!i(e,c)&&d(e),e}};n[c]=!0},9909:function(e,t,r){var n,o,i,a=r(8536),s=r(7854),u=r(111),c=r(8880),l=r(6656),f=r(5465),d=r(6200),p=r(3501),h=s.WeakMap;if(a){var g=f.state||(f.state=new h),y=g.get,v=g.has,m=g.set;n=function(e,t){return t.facade=e,m.call(g,e,t),t},o=function(e){return y.call(g,e)||{}},i=function(e){return v.call(g,e)}}else{var b=d("state");p[b]=!0,n=function(e,t){return t.facade=e,c(e,b,t),t},o=function(e){return l(e,b)?e[b]:{}},i=function(e){return l(e,b)}}e.exports={set:n,get:o,has:i,enforce:function(e){return i(e)?o(e):n(e,{})},getterFor:function(e){return function(t){var r;if(!u(t)||(r=o(t)).type!==e)throw TypeError("Incompatible receiver, "+e+" required");return r}}}},7659:function(e,t,r){var n=r(5112),o=r(7497),i=n("iterator"),a=Array.prototype;e.exports=function(e){return void 0!==e&&(o.Array===e||a[i]===e)}},3157:function(e,t,r){var n=r(4326);e.exports=Array.isArray||function(e){return"Array"==n(e)}},4705:function(e,t,r){var n=r(7293),o=/#|\.prototype\./,i=function(e,t){var r=s[a(e)];return r==c||r!=u&&("function"==typeof t?n(t):!!t)},a=i.normalize=function(e){return String(e).replace(o,".").toLowerCase()},s=i.data={},u=i.NATIVE="N",c=i.POLYFILL="P";e.exports=i},5615:function(e,t,r){var n=r(648),o=r(5112),i=r(7497),a=o("iterator");e.exports=function(e){var t=Object(e);return void 0!==t[a]||"@@iterator"in t||i.hasOwnProperty(n(t))}},111:function(e){e.exports=function(e){return"object"==typeof e?null!==e:"function"==typeof e}},1913:function(e){e.exports=!1},408:function(e,t,r){var n=r(9670),o=r(7659),i=r(7466),a=r(9974),s=r(1246),u=r(9212),c=function(e,t){this.stopped=e,this.result=t};e.exports=function(e,t,r){var l,f,d,p,h,g,y,v=r&&r.that,m=!(!r||!r.AS_ENTRIES),b=!(!r||!r.IS_ITERATOR),O=!(!r||!r.INTERRUPTED),_=a(t,v,1+m+O),w=function(e){return l&&u(l),new c(!0,e)},I=function(e){return m?(n(e),O?_(e[0],e[1],w):_(e[0],e[1])):O?_(e,w):_(e)};if(b)l=e;else{if("function"!=typeof(f=s(e)))throw TypeError("Target is not iterable");if(o(f)){for(d=0,p=i(e.length);p>d;d++)if((h=I(e[d]))&&h instanceof c)return h;return new c(!1)}l=f.call(e)}for(g=l.next;!(y=g.call(l)).done;){try{h=I(y.value)}catch(e){throw u(l),e}if("object"==typeof h&&h&&h instanceof c)return h}return new c(!1)}},9212:function(e,t,r){var n=r(9670);e.exports=function(e){var t=e.return;if(void 0!==t)return n(t.call(e)).value}},3383:function(e,t,r){"use strict";var n,o,i,a=r(7293),s=r(9518),u=r(8880),c=r(6656),l=r(5112),f=r(1913),d=l("iterator"),p=!1;[].keys&&("next"in(i=[].keys())?(o=s(s(i)))!==Object.prototype&&(n=o):p=!0);var h=null==n||a((function(){var e={};return n[d].call(e)!==e}));h&&(n={}),f&&!h||c(n,d)||u(n,d,(function(){return this})),e.exports={IteratorPrototype:n,BUGGY_SAFARI_ITERATORS:p}},7497:function(e){e.exports={}},133:function(e,t,r){var n=r(5268),o=r(7392),i=r(7293);e.exports=!!Object.getOwnPropertySymbols&&!i((function(){return!Symbol.sham&&(n?38===o:o>37&&o<41)}))},590:function(e,t,r){var n=r(7293),o=r(5112),i=r(1913),a=o("iterator");e.exports=!n((function(){var e=new URL("b?a=1&b=2&c=3","http://a"),t=e.searchParams,r="";return e.pathname="c%20d",t.forEach((function(e,n){t.delete("b"),r+=n+e})),i&&!e.toJSON||!t.sort||"http://a/c%20d?a=1&c=3"!==e.href||"3"!==t.get("c")||"a=1"!==String(new URLSearchParams("?a=1"))||!t[a]||"a"!==new URL("https://a@b").username||"b"!==new URLSearchParams(new URLSearchParams("a=b")).get("a")||"xn--e1aybc"!==new URL("http://тест").host||"#%D0%B1"!==new URL("http://a#б").hash||"a1c3"!==r||"x"!==new URL("http://x",void 0).host}))},8536:function(e,t,r){var n=r(7854),o=r(2788),i=n.WeakMap;e.exports="function"==typeof i&&/native code/.test(o(i))},1574:function(e,t,r){"use strict";var n=r(9781),o=r(7293),i=r(1956),a=r(5181),s=r(5296),u=r(7908),c=r(8361),l=Object.assign,f=Object.defineProperty;e.exports=!l||o((function(){if(n&&1!==l({b:1},l(f({},"a",{enumerable:!0,get:function(){f(this,"b",{value:3,enumerable:!1})}}),{b:2})).b)return!0;var e={},t={},r=Symbol(),o="abcdefghijklmnopqrst";return e[r]=7,o.split("").forEach((function(e){t[e]=e})),7!=l({},e)[r]||i(l({},t)).join("")!=o}))?function(e,t){for(var r=u(e),o=arguments.length,l=1,f=a.f,d=s.f;o>l;)for(var p,h=c(arguments[l++]),g=f?i(h).concat(f(h)):i(h),y=g.length,v=0;y>v;)p=g[v++],n&&!d.call(h,p)||(r[p]=h[p]);return r}:l},30:function(e,t,r){var n,o=r(9670),i=r(6048),a=r(748),s=r(3501),u=r(490),c=r(317),l=r(6200),f=l("IE_PROTO"),d=function(){},p=function(e){return"<script>"+e+"</"+"script>"},h=function(){try{n=document.domain&&new ActiveXObject("htmlfile")}catch(e){}var e,t;h=n?function(e){e.write(p("")),e.close();var t=e.parentWindow.Object;return e=null,t}(n):((t=c("iframe")).style.display="none",u.appendChild(t),t.src=String("javascript:"),(e=t.contentWindow.document).open(),e.write(p("document.F=Object")),e.close(),e.F);for(var r=a.length;r--;)delete h.prototype[a[r]];return h()};s[f]=!0,e.exports=Object.create||function(e,t){var r;return null!==e?(d.prototype=o(e),r=new d,d.prototype=null,r[f]=e):r=h(),void 0===t?r:i(r,t)}},6048:function(e,t,r){var n=r(9781),o=r(3070),i=r(9670),a=r(1956);e.exports=n?Object.defineProperties:function(e,t){i(e);for(var r,n=a(t),s=n.length,u=0;s>u;)o.f(e,r=n[u++],t[r]);return e}},3070:function(e,t,r){var n=r(9781),o=r(4664),i=r(9670),a=r(7593),s=Object.defineProperty;t.f=n?s:function(e,t,r){if(i(e),t=a(t,!0),i(r),o)try{return s(e,t,r)}catch(e){}if("get"in r||"set"in r)throw TypeError("Accessors not supported");return"value"in r&&(e[t]=r.value),e}},1236:function(e,t,r){var n=r(9781),o=r(5296),i=r(9114),a=r(5656),s=r(7593),u=r(6656),c=r(4664),l=Object.getOwnPropertyDescriptor;t.f=n?l:function(e,t){if(e=a(e),t=s(t,!0),c)try{return l(e,t)}catch(e){}if(u(e,t))return i(!o.f.call(e,t),e[t])}},1156:function(e,t,r){var n=r(5656),o=r(8006).f,i={}.toString,a="object"==typeof window&&window&&Object.getOwnPropertyNames?Object.getOwnPropertyNames(window):[];e.exports.f=function(e){return a&&"[object Window]"==i.call(e)?function(e){try{return o(e)}catch(e){return a.slice()}}(e):o(n(e))}},8006:function(e,t,r){var n=r(6324),o=r(748).concat("length","prototype");t.f=Object.getOwnPropertyNames||function(e){return n(e,o)}},5181:function(e,t){t.f=Object.getOwnPropertySymbols},9518:function(e,t,r){var n=r(6656),o=r(7908),i=r(6200),a=r(8544),s=i("IE_PROTO"),u=Object.prototype;e.exports=a?Object.getPrototypeOf:function(e){return e=o(e),n(e,s)?e[s]:"function"==typeof e.constructor&&e instanceof e.constructor?e.constructor.prototype:e instanceof Object?u:null}},6324:function(e,t,r){var n=r(6656),o=r(5656),i=r(1318).indexOf,a=r(3501);e.exports=function(e,t){var r,s=o(e),u=0,c=[];for(r in s)!n(a,r)&&n(s,r)&&c.push(r);for(;t.length>u;)n(s,r=t[u++])&&(~i(c,r)||c.push(r));return c}},1956:function(e,t,r){var n=r(6324),o=r(748);e.exports=Object.keys||function(e){return n(e,o)}},5296:function(e,t){"use strict";var r={}.propertyIsEnumerable,n=Object.getOwnPropertyDescriptor,o=n&&!r.call({1:2},1);t.f=o?function(e){var t=n(this,e);return!!t&&t.enumerable}:r},7674:function(e,t,r){var n=r(9670),o=r(6077);e.exports=Object.setPrototypeOf||("__proto__"in{}?function(){var e,t=!1,r={};try{(e=Object.getOwnPropertyDescriptor(Object.prototype,"__proto__").set).call(r,[]),t=r instanceof Array}catch(e){}return function(r,i){return n(r),o(i),t?e.call(r,i):r.__proto__=i,r}}():void 0)},288:function(e,t,r){"use strict";var n=r(1694),o=r(648);e.exports=n?{}.toString:function(){return"[object "+o(this)+"]"}},3887:function(e,t,r){var n=r(5005),o=r(8006),i=r(5181),a=r(9670);e.exports=n("Reflect","ownKeys")||function(e){var t=o.f(a(e)),r=i.f;return r?t.concat(r(e)):t}},857:function(e,t,r){var n=r(7854);e.exports=n},2248:function(e,t,r){var n=r(1320);e.exports=function(e,t,r){for(var o in t)n(e,o,t[o],r);return e}},1320:function(e,t,r){var n=r(7854),o=r(8880),i=r(6656),a=r(3505),s=r(2788),u=r(9909),c=u.get,l=u.enforce,f=String(String).split("String");(e.exports=function(e,t,r,s){var u,c=!!s&&!!s.unsafe,d=!!s&&!!s.enumerable,p=!!s&&!!s.noTargetGet;"function"==typeof r&&("string"!=typeof t||i(r,"name")||o(r,"name",t),(u=l(r)).source||(u.source=f.join("string"==typeof t?t:""))),e!==n?(c?!p&&e[t]&&(d=!0):delete e[t],d?e[t]=r:o(e,t,r)):d?e[t]=r:a(t,r)})(Function.prototype,"toString",(function(){return"function"==typeof this&&c(this).source||s(this)}))},4488:function(e){e.exports=function(e){if(null==e)throw TypeError("Can't call method on "+e);return e}},3505:function(e,t,r){var n=r(7854),o=r(8880);e.exports=function(e,t){try{o(n,e,t)}catch(r){n[e]=t}return t}},6340:function(e,t,r){"use strict";var n=r(5005),o=r(3070),i=r(5112),a=r(9781),s=i("species");e.exports=function(e){var t=n(e),r=o.f;a&&t&&!t[s]&&r(t,s,{configurable:!0,get:function(){return this}})}},8003:function(e,t,r){var n=r(3070).f,o=r(6656),i=r(5112)("toStringTag");e.exports=function(e,t,r){e&&!o(e=r?e:e.prototype,i)&&n(e,i,{configurable:!0,value:t})}},6200:function(e,t,r){var n=r(2309),o=r(9711),i=n("keys");e.exports=function(e){return i[e]||(i[e]=o(e))}},5465:function(e,t,r){var n=r(7854),o=r(3505),i="__core-js_shared__",a=n[i]||o(i,{});e.exports=a},2309:function(e,t,r){var n=r(1913),o=r(5465);(e.exports=function(e,t){return o[e]||(o[e]=void 0!==t?t:{})})("versions",[]).push({version:"3.9.1",mode:n?"pure":"global",copyright:"© 2021 Denis Pushkarev (zloirock.ru)"})},6707:function(e,t,r){var n=r(9670),o=r(3099),i=r(5112)("species");e.exports=function(e,t){var r,a=n(e).constructor;return void 0===a||null==(r=n(a)[i])?t:o(r)}},8710:function(e,t,r){var n=r(9958),o=r(4488),i=function(e){return function(t,r){var i,a,s=String(o(t)),u=n(r),c=s.length;return u<0||u>=c?e?"":void 0:(i=s.charCodeAt(u))<55296||i>56319||u+1===c||(a=s.charCodeAt(u+1))<56320||a>57343?e?s.charAt(u):i:e?s.slice(u,u+2):a-56320+(i-55296<<10)+65536}};e.exports={codeAt:i(!1),charAt:i(!0)}},3197:function(e){"use strict";var t=2147483647,r=/[^\0-\u007E]/,n=/[.\u3002\uFF0E\uFF61]/g,o="Overflow: input needs wider integers to process",i=Math.floor,a=String.fromCharCode,s=function(e){return e+22+75*(e<26)},u=function(e,t,r){var n=0;for(e=r?i(e/700):e>>1,e+=i(e/t);e>455;n+=36)e=i(e/35);return i(n+36*e/(e+38))},c=function(e){var r,n,c=[],l=(e=function(e){for(var t=[],r=0,n=e.length;r<n;){var o=e.charCodeAt(r++);if(o>=55296&&o<=56319&&r<n){var i=e.charCodeAt(r++);56320==(64512&i)?t.push(((1023&o)<<10)+(1023&i)+65536):(t.push(o),r--)}else t.push(o)}return t}(e)).length,f=128,d=0,p=72;for(r=0;r<e.length;r++)(n=e[r])<128&&c.push(a(n));var h=c.length,g=h;for(h&&c.push("-");g<l;){var y=t;for(r=0;r<e.length;r++)(n=e[r])>=f&&n<y&&(y=n);var v=g+1;if(y-f>i((t-d)/v))throw RangeError(o);for(d+=(y-f)*v,f=y,r=0;r<e.length;r++){if((n=e[r])<f&&++d>t)throw RangeError(o);if(n==f){for(var m=d,b=36;;b+=36){var O=b<=p?1:b>=p+26?26:b-p;if(m<O)break;var _=m-O,w=36-O;c.push(a(s(O+_%w))),m=i(_/w)}c.push(a(s(m))),p=u(d,v,g==h),d=0,++g}}++d,++f}return c.join("")};e.exports=function(e){var t,o,i=[],a=e.toLowerCase().replace(n,".").split(".");for(t=0;t<a.length;t++)o=a[t],i.push(r.test(o)?"xn--"+c(o):o);return i.join(".")}},1400:function(e,t,r){var n=r(9958),o=Math.max,i=Math.min;e.exports=function(e,t){var r=n(e);return r<0?o(r+t,0):i(r,t)}},5656:function(e,t,r){var n=r(8361),o=r(4488);e.exports=function(e){return n(o(e))}},9958:function(e){var t=Math.ceil,r=Math.floor;e.exports=function(e){return isNaN(e=+e)?0:(e>0?r:t)(e)}},7466:function(e,t,r){var n=r(9958),o=Math.min;e.exports=function(e){return e>0?o(n(e),9007199254740991):0}},7908:function(e,t,r){var n=r(4488);e.exports=function(e){return Object(n(e))}},7593:function(e,t,r){var n=r(111);e.exports=function(e,t){if(!n(e))return e;var r,o;if(t&&"function"==typeof(r=e.toString)&&!n(o=r.call(e)))return o;if("function"==typeof(r=e.valueOf)&&!n(o=r.call(e)))return o;if(!t&&"function"==typeof(r=e.toString)&&!n(o=r.call(e)))return o;throw TypeError("Can't convert object to primitive value")}},1694:function(e,t,r){var n={};n[r(5112)("toStringTag")]="z",e.exports="[object z]"===String(n)},9711:function(e){var t=0,r=Math.random();e.exports=function(e){return"Symbol("+String(void 0===e?"":e)+")_"+(++t+r).toString(36)}},3307:function(e,t,r){var n=r(133);e.exports=n&&!Symbol.sham&&"symbol"==typeof Symbol.iterator},6061:function(e,t,r){var n=r(5112);t.f=n},5112:function(e,t,r){var n=r(7854),o=r(2309),i=r(6656),a=r(9711),s=r(133),u=r(3307),c=o("wks"),l=n.Symbol,f=u?l:l&&l.withoutSetter||a;e.exports=function(e){return i(c,e)&&(s||"string"==typeof c[e])||(s&&i(l,e)?c[e]=l[e]:c[e]=f("Symbol."+e)),c[e]}},1038:function(e,t,r){var n=r(2109),o=r(8457);n({target:"Array",stat:!0,forced:!r(7072)((function(e){Array.from(e)}))},{from:o})},6992:function(e,t,r){"use strict";var n=r(5656),o=r(1223),i=r(7497),a=r(9909),s=r(654),u="Array Iterator",c=a.set,l=a.getterFor(u);e.exports=s(Array,"Array",(function(e,t){c(this,{type:u,target:n(e),index:0,kind:t})}),(function(){var e=l(this),t=e.target,r=e.kind,n=e.index++;return!t||n>=t.length?(e.target=void 0,{value:void 0,done:!0}):"keys"==r?{value:n,done:!1}:"values"==r?{value:t[n],done:!1}:{value:[n,t[n]],done:!1}}),"values"),i.Arguments=i.Array,o("keys"),o("values"),o("entries")},8862:function(e,t,r){var n=r(2109),o=r(5005),i=r(7293),a=o("JSON","stringify"),s=/[\uD800-\uDFFF]/g,u=/^[\uD800-\uDBFF]$/,c=/^[\uDC00-\uDFFF]$/,l=function(e,t,r){var n=r.charAt(t-1),o=r.charAt(t+1);return u.test(e)&&!c.test(o)||c.test(e)&&!u.test(n)?"\\u"+e.charCodeAt(0).toString(16):e},f=i((function(){return'"\\udf06\\ud834"'!==a("\udf06\ud834")||'"\\udead"'!==a("\udead")}));a&&n({target:"JSON",stat:!0,forced:f},{stringify:function(e,t,r){var n=a.apply(null,arguments);return"string"==typeof n?n.replace(s,l):n}})},5003:function(e,t,r){var n=r(2109),o=r(7293),i=r(5656),a=r(1236).f,s=r(9781),u=o((function(){a(1)}));n({target:"Object",stat:!0,forced:!s||u,sham:!s},{getOwnPropertyDescriptor:function(e,t){return a(i(e),t)}})},489:function(e,t,r){var n=r(2109),o=r(7293),i=r(7908),a=r(9518),s=r(8544);n({target:"Object",stat:!0,forced:o((function(){a(1)})),sham:!s},{getPrototypeOf:function(e){return a(i(e))}})},1539:function(e,t,r){var n=r(1694),o=r(1320),i=r(288);n||o(Object.prototype,"toString",i,{unsafe:!0})},189:function(e,t,r){"use strict";var n=r(7710),o=r(5631);e.exports=n("Set",(function(e){return function(){return e(this,arguments.length?arguments[0]:void 0)}}),o)},8783:function(e,t,r){"use strict";var n=r(8710).charAt,o=r(9909),i=r(654),a="String Iterator",s=o.set,u=o.getterFor(a);i(String,"String",(function(e){s(this,{type:a,string:String(e),index:0})}),(function(){var e,t=u(this),r=t.string,o=t.index;return o>=r.length?{value:void 0,done:!0}:(e=n(r,o),t.index+=e.length,{value:e,done:!1})}))},2526:function(e,t,r){"use strict";var n=r(2109),o=r(7854),i=r(5005),a=r(1913),s=r(9781),u=r(133),c=r(3307),l=r(7293),f=r(6656),d=r(3157),p=r(111),h=r(9670),g=r(7908),y=r(5656),v=r(7593),m=r(9114),b=r(30),O=r(1956),_=r(8006),w=r(1156),I=r(5181),S=r(1236),P=r(3070),E=r(5296),T=r(8880),x=r(1320),k=r(2309),j=r(6200),N=r(3501),D=r(9711),A=r(5112),R=r(6061),C=r(7235),M=r(8003),L=r(9909),U=r(2092).forEach,F=j("hidden"),B="Symbol",H=A("toPrimitive"),V=L.set,G=L.getterFor(B),q=Object.prototype,z=o.Symbol,Y=i("JSON","stringify"),W=S.f,J=P.f,X=w.f,K=E.f,$=k("symbols"),Z=k("op-symbols"),Q=k("string-to-symbol-registry"),ee=k("symbol-to-string-registry"),te=k("wks"),re=o.QObject,ne=!re||!re.prototype||!re.prototype.findChild,oe=s&&l((function(){return 7!=b(J({},"a",{get:function(){return J(this,"a",{value:7}).a}})).a}))?function(e,t,r){var n=W(q,t);n&&delete q[t],J(e,t,r),n&&e!==q&&J(q,t,n)}:J,ie=function(e,t){var r=$[e]=b(z.prototype);return V(r,{type:B,tag:e,description:t}),s||(r.description=t),r},ae=c?function(e){return"symbol"==typeof e}:function(e){return Object(e)instanceof z},se=function(e,t,r){e===q&&se(Z,t,r),h(e);var n=v(t,!0);return h(r),f($,n)?(r.enumerable?(f(e,F)&&e[F][n]&&(e[F][n]=!1),r=b(r,{enumerable:m(0,!1)})):(f(e,F)||J(e,F,m(1,{})),e[F][n]=!0),oe(e,n,r)):J(e,n,r)},ue=function(e,t){h(e);var r=y(t),n=O(r).concat(de(r));return U(n,(function(t){s&&!ce.call(r,t)||se(e,t,r[t])})),e},ce=function(e){var t=v(e,!0),r=K.call(this,t);return!(this===q&&f($,t)&&!f(Z,t))&&(!(r||!f(this,t)||!f($,t)||f(this,F)&&this[F][t])||r)},le=function(e,t){var r=y(e),n=v(t,!0);if(r!==q||!f($,n)||f(Z,n)){var o=W(r,n);return!o||!f($,n)||f(r,F)&&r[F][n]||(o.enumerable=!0),o}},fe=function(e){var t=X(y(e)),r=[];return U(t,(function(e){f($,e)||f(N,e)||r.push(e)})),r},de=function(e){var t=e===q,r=X(t?Z:y(e)),n=[];return U(r,(function(e){!f($,e)||t&&!f(q,e)||n.push($[e])})),n};(u||(x((z=function(){if(this instanceof z)throw TypeError("Symbol is not a constructor");var e=arguments.length&&void 0!==arguments[0]?String(arguments[0]):void 0,t=D(e),r=function(e){this===q&&r.call(Z,e),f(this,F)&&f(this[F],t)&&(this[F][t]=!1),oe(this,t,m(1,e))};return s&&ne&&oe(q,t,{configurable:!0,set:r}),ie(t,e)}).prototype,"toString",(function(){return G(this).tag})),x(z,"withoutSetter",(function(e){return ie(D(e),e)})),E.f=ce,P.f=se,S.f=le,_.f=w.f=fe,I.f=de,R.f=function(e){return ie(A(e),e)},s&&(J(z.prototype,"description",{configurable:!0,get:function(){return G(this).description}}),a||x(q,"propertyIsEnumerable",ce,{unsafe:!0}))),n({global:!0,wrap:!0,forced:!u,sham:!u},{Symbol:z}),U(O(te),(function(e){C(e)})),n({target:B,stat:!0,forced:!u},{for:function(e){var t=String(e);if(f(Q,t))return Q[t];var r=z(t);return Q[t]=r,ee[r]=t,r},keyFor:function(e){if(!ae(e))throw TypeError(e+" is not a symbol");if(f(ee,e))return ee[e]},useSetter:function(){ne=!0},useSimple:function(){ne=!1}}),n({target:"Object",stat:!0,forced:!u,sham:!s},{create:function(e,t){return void 0===t?b(e):ue(b(e),t)},defineProperty:se,defineProperties:ue,getOwnPropertyDescriptor:le}),n({target:"Object",stat:!0,forced:!u},{getOwnPropertyNames:fe,getOwnPropertySymbols:de}),n({target:"Object",stat:!0,forced:l((function(){I.f(1)}))},{getOwnPropertySymbols:function(e){return I.f(g(e))}}),Y)&&n({target:"JSON",stat:!0,forced:!u||l((function(){var e=z();return"[null]"!=Y([e])||"{}"!=Y({a:e})||"{}"!=Y(Object(e))}))},{stringify:function(e,t,r){for(var n,o=[e],i=1;arguments.length>i;)o.push(arguments[i++]);if(n=t,(p(t)||void 0!==e)&&!ae(e))return d(t)||(t=function(e,t){if("function"==typeof n&&(t=n.call(this,e,t)),!ae(t))return t}),o[1]=t,Y.apply(null,o)}});z.prototype[H]||T(z.prototype,H,z.prototype.valueOf),M(z,B),N[F]=!0},8921:function(e,t,r){"use strict";var n=r(2109),o=r(1913),i=r(1501);n({target:"Set",proto:!0,real:!0,forced:o},{addAll:function(){return i.apply(this,arguments)}})},6248:function(e,t,r){"use strict";var n=r(2109),o=r(1913),i=r(4092);n({target:"Set",proto:!0,real:!0,forced:o},{deleteAll:function(){return i.apply(this,arguments)}})},3599:function(e,t,r){"use strict";var n=r(2109),o=r(1913),i=r(5005),a=r(9670),s=r(3099),u=r(6707),c=r(408);n({target:"Set",proto:!0,real:!0,forced:o},{difference:function(e){var t=a(this),r=new(u(t,i("Set")))(t),n=s(r.delete);return c(e,(function(e){n.call(r,e)})),r}})},1477:function(e,t,r){"use strict";var n=r(2109),o=r(1913),i=r(9670),a=r(9974),s=r(6767),u=r(408);n({target:"Set",proto:!0,real:!0,forced:o},{every:function(e){var t=i(this),r=s(t),n=a(e,arguments.length>1?arguments[1]:void 0,3);return!u(r,(function(e,r){if(!n(e,e,t))return r()}),{IS_ITERATOR:!0,INTERRUPTED:!0}).stopped}})},4362:function(e,t,r){"use strict";var n=r(2109),o=r(1913),i=r(5005),a=r(9670),s=r(3099),u=r(9974),c=r(6707),l=r(6767),f=r(408);n({target:"Set",proto:!0,real:!0,forced:o},{filter:function(e){var t=a(this),r=l(t),n=u(e,arguments.length>1?arguments[1]:void 0,3),o=new(c(t,i("Set"))),d=s(o.add);return f(r,(function(e){n(e,e,t)&&d.call(o,e)}),{IS_ITERATOR:!0}),o}})},5389:function(e,t,r){"use strict";var n=r(2109),o=r(1913),i=r(9670),a=r(9974),s=r(6767),u=r(408);n({target:"Set",proto:!0,real:!0,forced:o},{find:function(e){var t=i(this),r=s(t),n=a(e,arguments.length>1?arguments[1]:void 0,3);return u(r,(function(e,r){if(n(e,e,t))return r(e)}),{IS_ITERATOR:!0,INTERRUPTED:!0}).result}})},6006:function(e,t,r){r(2109)({target:"Set",stat:!0},{from:r(7296)})},401:function(e,t,r){"use strict";var n=r(2109),o=r(1913),i=r(5005),a=r(9670),s=r(3099),u=r(6707),c=r(408);n({target:"Set",proto:!0,real:!0,forced:o},{intersection:function(e){var t=a(this),r=new(u(t,i("Set"))),n=s(t.has),o=s(r.add);return c(e,(function(e){n.call(t,e)&&o.call(r,e)})),r}})},5164:function(e,t,r){"use strict";var n=r(2109),o=r(1913),i=r(9670),a=r(3099),s=r(408);n({target:"Set",proto:!0,real:!0,forced:o},{isDisjointFrom:function(e){var t=i(this),r=a(t.has);return!s(e,(function(e,n){if(!0===r.call(t,e))return n()}),{INTERRUPTED:!0}).stopped}})},1238:function(e,t,r){"use strict";var n=r(2109),o=r(1913),i=r(5005),a=r(9670),s=r(3099),u=r(8554),c=r(408);n({target:"Set",proto:!0,real:!0,forced:o},{isSubsetOf:function(e){var t=u(this),r=a(e),n=r.has;return"function"!=typeof n&&(r=new(i("Set"))(e),n=s(r.has)),!c(t,(function(e,t){if(!1===n.call(r,e))return t()}),{IS_ITERATOR:!0,INTERRUPTED:!0}).stopped}})},4837:function(e,t,r){"use strict";var n=r(2109),o=r(1913),i=r(9670),a=r(3099),s=r(408);n({target:"Set",proto:!0,real:!0,forced:o},{isSupersetOf:function(e){var t=i(this),r=a(t.has);return!s(e,(function(e,n){if(!1===r.call(t,e))return n()}),{INTERRUPTED:!0}).stopped}})},7485:function(e,t,r){"use strict";var n=r(2109),o=r(1913),i=r(9670),a=r(6767),s=r(408);n({target:"Set",proto:!0,real:!0,forced:o},{join:function(e){var t=i(this),r=a(t),n=void 0===e?",":String(e),o=[];return s(r,o.push,{that:o,IS_ITERATOR:!0}),o.join(n)}})},465:function(e,t,r){"use strict";var n=r(2109),o=r(1913),i=r(5005),a=r(9670),s=r(3099),u=r(9974),c=r(6707),l=r(6767),f=r(408);n({target:"Set",proto:!0,real:!0,forced:o},{map:function(e){var t=a(this),r=l(t),n=u(e,arguments.length>1?arguments[1]:void 0,3),o=new(c(t,i("Set"))),d=s(o.add);return f(r,(function(e){d.call(o,n(e,e,t))}),{IS_ITERATOR:!0}),o}})},9916:function(e,t,r){r(2109)({target:"Set",stat:!0},{of:r(2044)})},6651:function(e,t,r){"use strict";var n=r(2109),o=r(1913),i=r(9670),a=r(3099),s=r(6767),u=r(408);n({target:"Set",proto:!0,real:!0,forced:o},{reduce:function(e){var t=i(this),r=s(t),n=arguments.length<2,o=n?void 0:arguments[1];if(a(e),u(r,(function(r){n?(n=!1,o=r):o=e(o,r,r,t)}),{IS_ITERATOR:!0}),n)throw TypeError("Reduce of empty set with no initial value");return o}})},1437:function(e,t,r){"use strict";var n=r(2109),o=r(1913),i=r(9670),a=r(9974),s=r(6767),u=r(408);n({target:"Set",proto:!0,real:!0,forced:o},{some:function(e){var t=i(this),r=s(t),n=a(e,arguments.length>1?arguments[1]:void 0,3);return u(r,(function(e,r){if(n(e,e,t))return r()}),{IS_ITERATOR:!0,INTERRUPTED:!0}).stopped}})},5285:function(e,t,r){"use strict";var n=r(2109),o=r(1913),i=r(5005),a=r(9670),s=r(3099),u=r(6707),c=r(408);n({target:"Set",proto:!0,real:!0,forced:o},{symmetricDifference:function(e){var t=a(this),r=new(u(t,i("Set")))(t),n=s(r.delete),o=s(r.add);return c(e,(function(e){n.call(r,e)||o.call(r,e)})),r}})},9865:function(e,t,r){"use strict";var n=r(2109),o=r(1913),i=r(5005),a=r(9670),s=r(3099),u=r(6707),c=r(408);n({target:"Set",proto:!0,real:!0,forced:o},{union:function(e){var t=a(this),r=new(u(t,i("Set")))(t);return c(e,s(r.add),{that:r}),r}})},3948:function(e,t,r){var n=r(7854),o=r(8324),i=r(6992),a=r(8880),s=r(5112),u=s("iterator"),c=s("toStringTag"),l=i.values;for(var f in o){var d=n[f],p=d&&d.prototype;if(p){if(p[u]!==l)try{a(p,u,l)}catch(e){p[u]=l}if(p[c]||a(p,c,f),o[f])for(var h in i)if(p[h]!==i[h])try{a(p,h,i[h])}catch(e){p[h]=i[h]}}}},1637:function(e,t,r){"use strict";r(6992);var n=r(2109),o=r(5005),i=r(590),a=r(1320),s=r(2248),u=r(8003),c=r(4994),l=r(9909),f=r(5787),d=r(6656),p=r(9974),h=r(648),g=r(9670),y=r(111),v=r(30),m=r(9114),b=r(8554),O=r(1246),_=r(5112),w=o("fetch"),I=o("Headers"),S=_("iterator"),P="URLSearchParams",E="URLSearchParamsIterator",T=l.set,x=l.getterFor(P),k=l.getterFor(E),j=/\+/g,N=Array(4),D=function(e){return N[e-1]||(N[e-1]=RegExp("((?:%[\\da-f]{2}){"+e+"})","gi"))},A=function(e){try{return decodeURIComponent(e)}catch(t){return e}},R=function(e){var t=e.replace(j," "),r=4;try{return decodeURIComponent(t)}catch(e){for(;r;)t=t.replace(D(r--),A);return t}},C=/[!'()~]|%20/g,M={"!":"%21","'":"%27","(":"%28",")":"%29","~":"%7E","%20":"+"},L=function(e){return M[e]},U=function(e){return encodeURIComponent(e).replace(C,L)},F=function(e,t){if(t)for(var r,n,o=t.split("&"),i=0;i<o.length;)(r=o[i++]).length&&(n=r.split("="),e.push({key:R(n.shift()),value:R(n.join("="))}))},B=function(e){this.entries.length=0,F(this.entries,e)},H=function(e,t){if(e<t)throw TypeError("Not enough arguments")},V=c((function(e,t){T(this,{type:E,iterator:b(x(e).entries),kind:t})}),"Iterator",(function(){var e=k(this),t=e.kind,r=e.iterator.next(),n=r.value;return r.done||(r.value="keys"===t?n.key:"values"===t?n.value:[n.key,n.value]),r})),G=function(){f(this,G,P);var e,t,r,n,o,i,a,s,u,c=arguments.length>0?arguments[0]:void 0,l=this,p=[];if(T(l,{type:P,entries:p,updateURL:function(){},updateSearchParams:B}),void 0!==c)if(y(c))if("function"==typeof(e=O(c)))for(r=(t=e.call(c)).next;!(n=r.call(t)).done;){if((a=(i=(o=b(g(n.value))).next).call(o)).done||(s=i.call(o)).done||!i.call(o).done)throw TypeError("Expected sequence with length 2");p.push({key:a.value+"",value:s.value+""})}else for(u in c)d(c,u)&&p.push({key:u,value:c[u]+""});else F(p,"string"==typeof c?"?"===c.charAt(0)?c.slice(1):c:c+"")},q=G.prototype;s(q,{append:function(e,t){H(arguments.length,2);var r=x(this);r.entries.push({key:e+"",value:t+""}),r.updateURL()},delete:function(e){H(arguments.length,1);for(var t=x(this),r=t.entries,n=e+"",o=0;o<r.length;)r[o].key===n?r.splice(o,1):o++;t.updateURL()},get:function(e){H(arguments.length,1);for(var t=x(this).entries,r=e+"",n=0;n<t.length;n++)if(t[n].key===r)return t[n].value;return null},getAll:function(e){H(arguments.length,1);for(var t=x(this).entries,r=e+"",n=[],o=0;o<t.length;o++)t[o].key===r&&n.push(t[o].value);return n},has:function(e){H(arguments.length,1);for(var t=x(this).entries,r=e+"",n=0;n<t.length;)if(t[n++].key===r)return!0;return!1},set:function(e,t){H(arguments.length,1);for(var r,n=x(this),o=n.entries,i=!1,a=e+"",s=t+"",u=0;u<o.length;u++)(r=o[u]).key===a&&(i?o.splice(u--,1):(i=!0,r.value=s));i||o.push({key:a,value:s}),n.updateURL()},sort:function(){var e,t,r,n=x(this),o=n.entries,i=o.slice();for(o.length=0,r=0;r<i.length;r++){for(e=i[r],t=0;t<r;t++)if(o[t].key>e.key){o.splice(t,0,e);break}t===r&&o.push(e)}n.updateURL()},forEach:function(e){for(var t,r=x(this).entries,n=p(e,arguments.length>1?arguments[1]:void 0,3),o=0;o<r.length;)n((t=r[o++]).value,t.key,this)},keys:function(){return new V(this,"keys")},values:function(){return new V(this,"values")},entries:function(){return new V(this,"entries")}},{enumerable:!0}),a(q,S,q.entries),a(q,"toString",(function(){for(var e,t=x(this).entries,r=[],n=0;n<t.length;)e=t[n++],r.push(U(e.key)+"="+U(e.value));return r.join("&")}),{enumerable:!0}),u(G,P),n({global:!0,forced:!i},{URLSearchParams:G}),i||"function"!=typeof w||"function"!=typeof I||n({global:!0,enumerable:!0,forced:!0},{fetch:function(e){var t,r,n,o=[e];return arguments.length>1&&(y(t=arguments[1])&&(r=t.body,h(r)===P&&((n=t.headers?new I(t.headers):new I).has("content-type")||n.set("content-type","application/x-www-form-urlencoded;charset=UTF-8"),t=v(t,{body:m(0,String(r)),headers:m(0,n)}))),o.push(t)),w.apply(this,o)}}),e.exports={URLSearchParams:G,getState:x}},285:function(e,t,r){"use strict";r(8783);var n,o=r(2109),i=r(9781),a=r(590),s=r(7854),u=r(6048),c=r(1320),l=r(5787),f=r(6656),d=r(1574),p=r(8457),h=r(8710).codeAt,g=r(3197),y=r(8003),v=r(1637),m=r(9909),b=s.URL,O=v.URLSearchParams,_=v.getState,w=m.set,I=m.getterFor("URL"),S=Math.floor,P=Math.pow,E="Invalid scheme",T="Invalid host",x="Invalid port",k=/[A-Za-z]/,j=/[\d+-.A-Za-z]/,N=/\d/,D=/^(0x|0X)/,A=/^[0-7]+$/,R=/^\d+$/,C=/^[\dA-Fa-f]+$/,M=/[\u0000\t\u000A\u000D #%/:?@[\\]]/,L=/[\u0000\t\u000A\u000D #/:?@[\\]]/,U=/^[\u0000-\u001F ]+|[\u0000-\u001F ]+$/g,F=/[\t\u000A\u000D]/g,B=function(e,t){var r,n,o;if("["==t.charAt(0)){if("]"!=t.charAt(t.length-1))return T;if(!(r=V(t.slice(1,-1))))return T;e.host=r}else if(K(e)){if(t=g(t),M.test(t))return T;if(null===(r=H(t)))return T;e.host=r}else{if(L.test(t))return T;for(r="",n=p(t),o=0;o<n.length;o++)r+=J(n[o],q);e.host=r}},H=function(e){var t,r,n,o,i,a,s,u=e.split(".");if(u.length&&""==u[u.length-1]&&u.pop(),(t=u.length)>4)return e;for(r=[],n=0;n<t;n++){if(""==(o=u[n]))return e;if(i=10,o.length>1&&"0"==o.charAt(0)&&(i=D.test(o)?16:8,o=o.slice(8==i?1:2)),""===o)a=0;else{if(!(10==i?R:8==i?A:C).test(o))return e;a=parseInt(o,i)}r.push(a)}for(n=0;n<t;n++)if(a=r[n],n==t-1){if(a>=P(256,5-t))return null}else if(a>255)return null;for(s=r.pop(),n=0;n<r.length;n++)s+=r[n]*P(256,3-n);return s},V=function(e){var t,r,n,o,i,a,s,u=[0,0,0,0,0,0,0,0],c=0,l=null,f=0,d=function(){return e.charAt(f)};if(":"==d()){if(":"!=e.charAt(1))return;f+=2,l=++c}for(;d();){if(8==c)return;if(":"!=d()){for(t=r=0;r<4&&C.test(d());)t=16*t+parseInt(d(),16),f++,r++;if("."==d()){if(0==r)return;if(f-=r,c>6)return;for(n=0;d();){if(o=null,n>0){if(!("."==d()&&n<4))return;f++}if(!N.test(d()))return;for(;N.test(d());){if(i=parseInt(d(),10),null===o)o=i;else{if(0==o)return;o=10*o+i}if(o>255)return;f++}u[c]=256*u[c]+o,2!=++n&&4!=n||c++}if(4!=n)return;break}if(":"==d()){if(f++,!d())return}else if(d())return;u[c++]=t}else{if(null!==l)return;f++,l=++c}}if(null!==l)for(a=c-l,c=7;0!=c&&a>0;)s=u[c],u[c--]=u[l+a-1],u[l+--a]=s;else if(8!=c)return;return u},G=function(e){var t,r,n,o;if("number"==typeof e){for(t=[],r=0;r<4;r++)t.unshift(e%256),e=S(e/256);return t.join(".")}if("object"==typeof e){for(t="",n=function(e){for(var t=null,r=1,n=null,o=0,i=0;i<8;i++)0!==e[i]?(o>r&&(t=n,r=o),n=null,o=0):(null===n&&(n=i),++o);return o>r&&(t=n,r=o),t}(e),r=0;r<8;r++)o&&0===e[r]||(o&&(o=!1),n===r?(t+=r?":":"::",o=!0):(t+=e[r].toString(16),r<7&&(t+=":")));return"["+t+"]"}return e},q={},z=d({},q,{" ":1,'"':1,"<":1,">":1,"`":1}),Y=d({},z,{"#":1,"?":1,"{":1,"}":1}),W=d({},Y,{"/":1,":":1,";":1,"=":1,"@":1,"[":1,"\\":1,"]":1,"^":1,"|":1}),J=function(e,t){var r=h(e,0);return r>32&&r<127&&!f(t,e)?e:encodeURIComponent(e)},X={ftp:21,file:null,http:80,https:443,ws:80,wss:443},K=function(e){return f(X,e.scheme)},$=function(e){return""!=e.username||""!=e.password},Z=function(e){return!e.host||e.cannotBeABaseURL||"file"==e.scheme},Q=function(e,t){var r;return 2==e.length&&k.test(e.charAt(0))&&(":"==(r=e.charAt(1))||!t&&"|"==r)},ee=function(e){var t;return e.length>1&&Q(e.slice(0,2))&&(2==e.length||"/"===(t=e.charAt(2))||"\\"===t||"?"===t||"#"===t)},te=function(e){var t=e.path,r=t.length;!r||"file"==e.scheme&&1==r&&Q(t[0],!0)||t.pop()},re=function(e){return"."===e||"%2e"===e.toLowerCase()},ne={},oe={},ie={},ae={},se={},ue={},ce={},le={},fe={},de={},pe={},he={},ge={},ye={},ve={},me={},be={},Oe={},_e={},we={},Ie={},Se=function(e,t,r,o){var i,a,s,u,c,l=r||ne,d=0,h="",g=!1,y=!1,v=!1;for(r||(e.scheme="",e.username="",e.password="",e.host=null,e.port=null,e.path=[],e.query=null,e.fragment=null,e.cannotBeABaseURL=!1,t=t.replace(U,"")),t=t.replace(F,""),i=p(t);d<=i.length;){switch(a=i[d],l){case ne:if(!a||!k.test(a)){if(r)return E;l=ie;continue}h+=a.toLowerCase(),l=oe;break;case oe:if(a&&(j.test(a)||"+"==a||"-"==a||"."==a))h+=a.toLowerCase();else{if(":"!=a){if(r)return E;h="",l=ie,d=0;continue}if(r&&(K(e)!=f(X,h)||"file"==h&&($(e)||null!==e.port)||"file"==e.scheme&&!e.host))return;if(e.scheme=h,r)return void(K(e)&&X[e.scheme]==e.port&&(e.port=null));h="","file"==e.scheme?l=ye:K(e)&&o&&o.scheme==e.scheme?l=ae:K(e)?l=le:"/"==i[d+1]?(l=se,d++):(e.cannotBeABaseURL=!0,e.path.push(""),l=_e)}break;case ie:if(!o||o.cannotBeABaseURL&&"#"!=a)return E;if(o.cannotBeABaseURL&&"#"==a){e.scheme=o.scheme,e.path=o.path.slice(),e.query=o.query,e.fragment="",e.cannotBeABaseURL=!0,l=Ie;break}l="file"==o.scheme?ye:ue;continue;case ae:if("/"!=a||"/"!=i[d+1]){l=ue;continue}l=fe,d++;break;case se:if("/"==a){l=de;break}l=Oe;continue;case ue:if(e.scheme=o.scheme,a==n)e.username=o.username,e.password=o.password,e.host=o.host,e.port=o.port,e.path=o.path.slice(),e.query=o.query;else if("/"==a||"\\"==a&&K(e))l=ce;else if("?"==a)e.username=o.username,e.password=o.password,e.host=o.host,e.port=o.port,e.path=o.path.slice(),e.query="",l=we;else{if("#"!=a){e.username=o.username,e.password=o.password,e.host=o.host,e.port=o.port,e.path=o.path.slice(),e.path.pop(),l=Oe;continue}e.username=o.username,e.password=o.password,e.host=o.host,e.port=o.port,e.path=o.path.slice(),e.query=o.query,e.fragment="",l=Ie}break;case ce:if(!K(e)||"/"!=a&&"\\"!=a){if("/"!=a){e.username=o.username,e.password=o.password,e.host=o.host,e.port=o.port,l=Oe;continue}l=de}else l=fe;break;case le:if(l=fe,"/"!=a||"/"!=h.charAt(d+1))continue;d++;break;case fe:if("/"!=a&&"\\"!=a){l=de;continue}break;case de:if("@"==a){g&&(h="%40"+h),g=!0,s=p(h);for(var m=0;m<s.length;m++){var b=s[m];if(":"!=b||v){var O=J(b,W);v?e.password+=O:e.username+=O}else v=!0}h=""}else if(a==n||"/"==a||"?"==a||"#"==a||"\\"==a&&K(e)){if(g&&""==h)return"Invalid authority";d-=p(h).length+1,h="",l=pe}else h+=a;break;case pe:case he:if(r&&"file"==e.scheme){l=me;continue}if(":"!=a||y){if(a==n||"/"==a||"?"==a||"#"==a||"\\"==a&&K(e)){if(K(e)&&""==h)return T;if(r&&""==h&&($(e)||null!==e.port))return;if(u=B(e,h))return u;if(h="",l=be,r)return;continue}"["==a?y=!0:"]"==a&&(y=!1),h+=a}else{if(""==h)return T;if(u=B(e,h))return u;if(h="",l=ge,r==he)return}break;case ge:if(!N.test(a)){if(a==n||"/"==a||"?"==a||"#"==a||"\\"==a&&K(e)||r){if(""!=h){var _=parseInt(h,10);if(_>65535)return x;e.port=K(e)&&_===X[e.scheme]?null:_,h=""}if(r)return;l=be;continue}return x}h+=a;break;case ye:if(e.scheme="file","/"==a||"\\"==a)l=ve;else{if(!o||"file"!=o.scheme){l=Oe;continue}if(a==n)e.host=o.host,e.path=o.path.slice(),e.query=o.query;else if("?"==a)e.host=o.host,e.path=o.path.slice(),e.query="",l=we;else{if("#"!=a){ee(i.slice(d).join(""))||(e.host=o.host,e.path=o.path.slice(),te(e)),l=Oe;continue}e.host=o.host,e.path=o.path.slice(),e.query=o.query,e.fragment="",l=Ie}}break;case ve:if("/"==a||"\\"==a){l=me;break}o&&"file"==o.scheme&&!ee(i.slice(d).join(""))&&(Q(o.path[0],!0)?e.path.push(o.path[0]):e.host=o.host),l=Oe;continue;case me:if(a==n||"/"==a||"\\"==a||"?"==a||"#"==a){if(!r&&Q(h))l=Oe;else if(""==h){if(e.host="",r)return;l=be}else{if(u=B(e,h))return u;if("localhost"==e.host&&(e.host=""),r)return;h="",l=be}continue}h+=a;break;case be:if(K(e)){if(l=Oe,"/"!=a&&"\\"!=a)continue}else if(r||"?"!=a)if(r||"#"!=a){if(a!=n&&(l=Oe,"/"!=a))continue}else e.fragment="",l=Ie;else e.query="",l=we;break;case Oe:if(a==n||"/"==a||"\\"==a&&K(e)||!r&&("?"==a||"#"==a)){if(".."===(c=(c=h).toLowerCase())||"%2e."===c||".%2e"===c||"%2e%2e"===c?(te(e),"/"==a||"\\"==a&&K(e)||e.path.push("")):re(h)?"/"==a||"\\"==a&&K(e)||e.path.push(""):("file"==e.scheme&&!e.path.length&&Q(h)&&(e.host&&(e.host=""),h=h.charAt(0)+":"),e.path.push(h)),h="","file"==e.scheme&&(a==n||"?"==a||"#"==a))for(;e.path.length>1&&""===e.path[0];)e.path.shift();"?"==a?(e.query="",l=we):"#"==a&&(e.fragment="",l=Ie)}else h+=J(a,Y);break;case _e:"?"==a?(e.query="",l=we):"#"==a?(e.fragment="",l=Ie):a!=n&&(e.path[0]+=J(a,q));break;case we:r||"#"!=a?a!=n&&("'"==a&&K(e)?e.query+="%27":e.query+="#"==a?"%23":J(a,q)):(e.fragment="",l=Ie);break;case Ie:a!=n&&(e.fragment+=J(a,z))}d++}},Pe=function(e){var t,r,n=l(this,Pe,"URL"),o=arguments.length>1?arguments[1]:void 0,a=String(e),s=w(n,{type:"URL"});if(void 0!==o)if(o instanceof Pe)t=I(o);else if(r=Se(t={},String(o)))throw TypeError(r);if(r=Se(s,a,null,t))throw TypeError(r);var u=s.searchParams=new O,c=_(u);c.updateSearchParams(s.query),c.updateURL=function(){s.query=String(u)||null},i||(n.href=Te.call(n),n.origin=xe.call(n),n.protocol=ke.call(n),n.username=je.call(n),n.password=Ne.call(n),n.host=De.call(n),n.hostname=Ae.call(n),n.port=Re.call(n),n.pathname=Ce.call(n),n.search=Me.call(n),n.searchParams=Le.call(n),n.hash=Ue.call(n))},Ee=Pe.prototype,Te=function(){var e=I(this),t=e.scheme,r=e.username,n=e.password,o=e.host,i=e.port,a=e.path,s=e.query,u=e.fragment,c=t+":";return null!==o?(c+="//",$(e)&&(c+=r+(n?":"+n:"")+"@"),c+=G(o),null!==i&&(c+=":"+i)):"file"==t&&(c+="//"),c+=e.cannotBeABaseURL?a[0]:a.length?"/"+a.join("/"):"",null!==s&&(c+="?"+s),null!==u&&(c+="#"+u),c},xe=function(){var e=I(this),t=e.scheme,r=e.port;if("blob"==t)try{return new URL(t.path[0]).origin}catch(e){return"null"}return"file"!=t&&K(e)?t+"://"+G(e.host)+(null!==r?":"+r:""):"null"},ke=function(){return I(this).scheme+":"},je=function(){return I(this).username},Ne=function(){return I(this).password},De=function(){var e=I(this),t=e.host,r=e.port;return null===t?"":null===r?G(t):G(t)+":"+r},Ae=function(){var e=I(this).host;return null===e?"":G(e)},Re=function(){var e=I(this).port;return null===e?"":String(e)},Ce=function(){var e=I(this),t=e.path;return e.cannotBeABaseURL?t[0]:t.length?"/"+t.join("/"):""},Me=function(){var e=I(this).query;return e?"?"+e:""},Le=function(){return I(this).searchParams},Ue=function(){var e=I(this).fragment;return e?"#"+e:""},Fe=function(e,t){return{get:e,set:t,configurable:!0,enumerable:!0}};if(i&&u(Ee,{href:Fe(Te,(function(e){var t=I(this),r=String(e),n=Se(t,r);if(n)throw TypeError(n);_(t.searchParams).updateSearchParams(t.query)})),origin:Fe(xe),protocol:Fe(ke,(function(e){var t=I(this);Se(t,String(e)+":",ne)})),username:Fe(je,(function(e){var t=I(this),r=p(String(e));if(!Z(t)){t.username="";for(var n=0;n<r.length;n++)t.username+=J(r[n],W)}})),password:Fe(Ne,(function(e){var t=I(this),r=p(String(e));if(!Z(t)){t.password="";for(var n=0;n<r.length;n++)t.password+=J(r[n],W)}})),host:Fe(De,(function(e){var t=I(this);t.cannotBeABaseURL||Se(t,String(e),pe)})),hostname:Fe(Ae,(function(e){var t=I(this);t.cannotBeABaseURL||Se(t,String(e),he)})),port:Fe(Re,(function(e){var t=I(this);Z(t)||(""==(e=String(e))?t.port=null:Se(t,e,ge))})),pathname:Fe(Ce,(function(e){var t=I(this);t.cannotBeABaseURL||(t.path=[],Se(t,e+"",be))})),search:Fe(Me,(function(e){var t=I(this);""==(e=String(e))?t.query=null:("?"==e.charAt(0)&&(e=e.slice(1)),t.query="",Se(t,e,we)),_(t.searchParams).updateSearchParams(t.query)})),searchParams:Fe(Le),hash:Fe(Ue,(function(e){var t=I(this);""!=(e=String(e))?("#"==e.charAt(0)&&(e=e.slice(1)),t.fragment="",Se(t,e,Ie)):t.fragment=null}))}),c(Ee,"toJSON",(function(){return Te.call(this)}),{enumerable:!0}),c(Ee,"toString",(function(){return Te.call(this)}),{enumerable:!0}),b){var Be=b.createObjectURL,He=b.revokeObjectURL;Be&&c(Pe,"createObjectURL",(function(e){return Be.apply(b,arguments)})),He&&c(Pe,"revokeObjectURL",(function(e){return He.apply(b,arguments)}))}y(Pe,"URL"),o({global:!0,forced:!a,sham:!i},{URL:Pe})},3753:function(e,t,r){"use strict";r(2109)({target:"URL",proto:!0,enumerable:!0},{toJSON:function(){return URL.prototype.toString.call(this)}})},8149:function(e,t,r){var n=r(1439);e.exports=n},1439:function(e,t,r){r(285),r(3753),r(1637);var n=r(857);e.exports=n.URL},1143:function(e){"use strict";e.exports=function(e,t,r,n,o,i,a,s){if(!e){var u;if(void 0===t)u=new Error("Minified exception occurred; use the non-minified dev environment for the full error message and additional helpful warnings.");else{var c=[r,n,o,i,a,s],l=0;(u=new Error(t.replace(/%s/g,(function(){return c[l++]})))).name="Invariant Violation"}throw u.framesToPop=1,u}}},8552:function(e,t,r){var n=r(852)(r(5639),"DataView");e.exports=n},7071:function(e,t,r){var n=r(852)(r(5639),"Map");e.exports=n},3818:function(e,t,r){var n=r(852)(r(5639),"Promise");e.exports=n},8525:function(e,t,r){var n=r(852)(r(5639),"Set");e.exports=n},2705:function(e,t,r){var n=r(5639).Symbol;e.exports=n},577:function(e,t,r){var n=r(852)(r(5639),"WeakMap");e.exports=n},4636:function(e,t,r){var n=r(2545),o=r(5694),i=r(1469),a=r(4144),s=r(5776),u=r(6719),c=Object.prototype.hasOwnProperty;e.exports=function(e,t){var r=i(e),l=!r&&o(e),f=!r&&!l&&a(e),d=!r&&!l&&!f&&u(e),p=r||l||f||d,h=p?n(e.length,String):[],g=h.length;for(var y in e)!t&&!c.call(e,y)||p&&("length"==y||f&&("offset"==y||"parent"==y)||d&&("buffer"==y||"byteLength"==y||"byteOffset"==y)||s(y,g))||h.push(y);return h}},9932:function(e){e.exports=function(e,t){for(var r=-1,n=null==e?0:e.length,o=Array(n);++r<n;)o[r]=t(e[r],r,e);return o}},4239:function(e,t,r){var n=r(2705),o=r(9607),i=r(2333),a=n?n.toStringTag:void 0;e.exports=function(e){return null==e?void 0===e?"[object Undefined]":"[object Null]":a&&a in Object(e)?o(e):i(e)}},9454:function(e,t,r){var n=r(4239),o=r(7005);e.exports=function(e){return o(e)&&"[object Arguments]"==n(e)}},8458:function(e,t,r){var n=r(3560),o=r(5346),i=r(3218),a=r(346),s=/^\[object .+?Constructor\]$/,u=Function.prototype,c=Object.prototype,l=u.toString,f=c.hasOwnProperty,d=RegExp("^"+l.call(f).replace(/[\\^$.*+?()[\]{}|]/g,"\\$&").replace(/hasOwnProperty|(function).*?(?=\\\()| for .+?(?=\\\])/g,"$1.*?")+"$");e.exports=function(e){return!(!i(e)||o(e))&&(n(e)?d:s).test(a(e))}},8749:function(e,t,r){var n=r(4239),o=r(1780),i=r(7005),a={};a["[object Float32Array]"]=a["[object Float64Array]"]=a["[object Int8Array]"]=a["[object Int16Array]"]=a["[object Int32Array]"]=a["[object Uint8Array]"]=a["[object Uint8ClampedArray]"]=a["[object Uint16Array]"]=a["[object Uint32Array]"]=!0,a["[object Arguments]"]=a["[object Array]"]=a["[object ArrayBuffer]"]=a["[object Boolean]"]=a["[object DataView]"]=a["[object Date]"]=a["[object Error]"]=a["[object Function]"]=a["[object Map]"]=a["[object Number]"]=a["[object Object]"]=a["[object RegExp]"]=a["[object Set]"]=a["[object String]"]=a["[object WeakMap]"]=!1,e.exports=function(e){return i(e)&&o(e.length)&&!!a[n(e)]}},280:function(e,t,r){var n=r(5726),o=r(6916),i=Object.prototype.hasOwnProperty;e.exports=function(e){if(!n(e))return o(e);var t=[];for(var r in Object(e))i.call(e,r)&&"constructor"!=r&&t.push(r);return t}},98:function(e){var t=Math.ceil,r=Math.max;e.exports=function(e,n,o,i){for(var a=-1,s=r(t((n-e)/(o||1)),0),u=Array(s);s--;)u[i?s:++a]=e,e+=o;return u}},2545:function(e){e.exports=function(e,t){for(var r=-1,n=Array(e);++r<e;)n[r]=t(r);return n}},8969:function(e,t,r){var n=r(9932);e.exports=function(e,t){return n(t,(function(t){return[t,e[t]]}))}},7561:function(e,t,r){var n=r(7990),o=/^\s+/;e.exports=function(e){return e?e.slice(0,n(e)+1).replace(o,""):e}},7518:function(e){e.exports=function(e){return function(t){return e(t)}}},4429:function(e,t,r){var n=r(5639)["__core-js_shared__"];e.exports=n},7445:function(e,t,r){var n=r(98),o=r(6612),i=r(8601);e.exports=function(e){return function(t,r,a){return a&&"number"!=typeof a&&o(t,r,a)&&(r=a=void 0),t=i(t),void 0===r?(r=t,t=0):r=i(r),a=void 0===a?t<r?1:-1:i(a),n(t,r,a,e)}}},3866:function(e,t,r){var n=r(8969),o=r(4160),i=r(8776),a=r(9294);e.exports=function(e){return function(t){var r=o(t);return"[object Map]"==r?i(t):"[object Set]"==r?a(t):n(t,e(t))}}},1957:function(e,t,r){var n="object"==typeof r.g&&r.g&&r.g.Object===Object&&r.g;e.exports=n},852:function(e,t,r){var n=r(8458),o=r(7801);e.exports=function(e,t){var r=o(e,t);return n(r)?r:void 0}},9607:function(e,t,r){var n=r(2705),o=Object.prototype,i=o.hasOwnProperty,a=o.toString,s=n?n.toStringTag:void 0;e.exports=function(e){var t=i.call(e,s),r=e[s];try{e[s]=void 0;var n=!0}catch(e){}var o=a.call(e);return n&&(t?e[s]=r:delete e[s]),o}},4160:function(e,t,r){var n=r(8552),o=r(7071),i=r(3818),a=r(8525),s=r(577),u=r(4239),c=r(346),l="[object Map]",f="[object Promise]",d="[object Set]",p="[object WeakMap]",h="[object DataView]",g=c(n),y=c(o),v=c(i),m=c(a),b=c(s),O=u;(n&&O(new n(new ArrayBuffer(1)))!=h||o&&O(new o)!=l||i&&O(i.resolve())!=f||a&&O(new a)!=d||s&&O(new s)!=p)&&(O=function(e){var t=u(e),r="[object Object]"==t?e.constructor:void 0,n=r?c(r):"";if(n)switch(n){case g:return h;case y:return l;case v:return f;case m:return d;case b:return p}return t}),e.exports=O},7801:function(e){e.exports=function(e,t){return null==e?void 0:e[t]}},5776:function(e){var t=/^(?:0|[1-9]\d*)$/;e.exports=function(e,r){var n=typeof e;return!!(r=null==r?9007199254740991:r)&&("number"==n||"symbol"!=n&&t.test(e))&&e>-1&&e%1==0&&e<r}},6612:function(e,t,r){var n=r(7813),o=r(8612),i=r(5776),a=r(3218);e.exports=function(e,t,r){if(!a(r))return!1;var s=typeof t;return!!("number"==s?o(r)&&i(t,r.length):"string"==s&&t in r)&&n(r[t],e)}},5346:function(e,t,r){var n,o=r(4429),i=(n=/[^.]+$/.exec(o&&o.keys&&o.keys.IE_PROTO||""))?"Symbol(src)_1."+n:"";e.exports=function(e){return!!i&&i in e}},5726:function(e){var t=Object.prototype;e.exports=function(e){var r=e&&e.constructor;return e===("function"==typeof r&&r.prototype||t)}},8776:function(e){e.exports=function(e){var t=-1,r=Array(e.size);return e.forEach((function(e,n){r[++t]=[n,e]})),r}},6916:function(e,t,r){var n=r(5569)(Object.keys,Object);e.exports=n},1167:function(e,t,r){e=r.nmd(e);var n=r(1957),o=t&&!t.nodeType&&t,i=o&&e&&!e.nodeType&&e,a=i&&i.exports===o&&n.process,s=function(){try{var e=i&&i.require&&i.require("util").types;return e||a&&a.binding&&a.binding("util")}catch(e){}}();e.exports=s},2333:function(e){var t=Object.prototype.toString;e.exports=function(e){return t.call(e)}},5569:function(e){e.exports=function(e,t){return function(r){return e(t(r))}}},5639:function(e,t,r){var n=r(1957),o="object"==typeof self&&self&&self.Object===Object&&self,i=n||o||Function("return this")();e.exports=i},9294:function(e){e.exports=function(e){var t=-1,r=Array(e.size);return e.forEach((function(e){r[++t]=[e,e]})),r}},346:function(e){var t=Function.prototype.toString;e.exports=function(e){if(null!=e){try{return t.call(e)}catch(e){}try{return e+""}catch(e){}}return""}},7990:function(e){var t=/\s/;e.exports=function(e){for(var r=e.length;r--&&t.test(e.charAt(r)););return r}},3279:function(e,t,r){var n=r(3218),o=r(7771),i=r(4841),a=Math.max,s=Math.min;e.exports=function(e,t,r){var u,c,l,f,d,p,h=0,g=!1,y=!1,v=!0;if("function"!=typeof e)throw new TypeError("Expected a function");function m(t){var r=u,n=c;return u=c=void 0,h=t,f=e.apply(n,r)}function b(e){return h=e,d=setTimeout(_,t),g?m(e):f}function O(e){var r=e-p;return void 0===p||r>=t||r<0||y&&e-h>=l}function _(){var e=o();if(O(e))return w(e);d=setTimeout(_,function(e){var r=t-(e-p);return y?s(r,l-(e-h)):r}(e))}function w(e){return d=void 0,v&&u?m(e):(u=c=void 0,f)}function I(){var e=o(),r=O(e);if(u=arguments,c=this,p=e,r){if(void 0===d)return b(p);if(y)return clearTimeout(d),d=setTimeout(_,t),m(p)}return void 0===d&&(d=setTimeout(_,t)),f}return t=i(t)||0,n(r)&&(g=!!r.leading,l=(y="maxWait"in r)?a(i(r.maxWait)||0,t):l,v="trailing"in r?!!r.trailing:v),I.cancel=function(){void 0!==d&&clearTimeout(d),h=0,u=p=c=d=void 0},I.flush=function(){return void 0===d?f:w(o())},I}},2905:function(e,t,r){e.exports=r(3220)},7813:function(e){e.exports=function(e,t){return e===t||e!=e&&t!=t}},5694:function(e,t,r){var n=r(9454),o=r(7005),i=Object.prototype,a=i.hasOwnProperty,s=i.propertyIsEnumerable,u=n(function(){return arguments}())?n:function(e){return o(e)&&a.call(e,"callee")&&!s.call(e,"callee")};e.exports=u},1469:function(e){var t=Array.isArray;e.exports=t},8612:function(e,t,r){var n=r(3560),o=r(1780);e.exports=function(e){return null!=e&&o(e.length)&&!n(e)}},4144:function(e,t,r){e=r.nmd(e);var n=r(5639),o=r(5062),i=t&&!t.nodeType&&t,a=i&&e&&!e.nodeType&&e,s=a&&a.exports===i?n.Buffer:void 0,u=(s?s.isBuffer:void 0)||o;e.exports=u},3560:function(e,t,r){var n=r(4239),o=r(3218);e.exports=function(e){if(!o(e))return!1;var t=n(e);return"[object Function]"==t||"[object GeneratorFunction]"==t||"[object AsyncFunction]"==t||"[object Proxy]"==t}},3754:function(e,t,r){var n=r(554);e.exports=function(e){return"number"==typeof e&&e==n(e)}},1780:function(e){e.exports=function(e){return"number"==typeof e&&e>-1&&e%1==0&&e<=9007199254740991}},3218:function(e){e.exports=function(e){var t=typeof e;return null!=e&&("object"==t||"function"==t)}},7005:function(e){e.exports=function(e){return null!=e&&"object"==typeof e}},3448:function(e,t,r){var n=r(4239),o=r(7005);e.exports=function(e){return"symbol"==typeof e||o(e)&&"[object Symbol]"==n(e)}},6719:function(e,t,r){var n=r(8749),o=r(7518),i=r(1167),a=i&&i.isTypedArray,s=a?o(a):n;e.exports=s},3674:function(e,t,r){var n=r(4636),o=r(280),i=r(8612);e.exports=function(e){return i(e)?n(e):o(e)}},7771:function(e,t,r){var n=r(5639);e.exports=function(){return n.Date.now()}},6026:function(e,t,r){var n=r(7445)();e.exports=n},5062:function(e){e.exports=function(){return!1}},3493:function(e,t,r){var n=r(3279),o=r(3218);e.exports=function(e,t,r){var i=!0,a=!0;if("function"!=typeof e)throw new TypeError("Expected a function");return o(r)&&(i="leading"in r?!!r.leading:i,a="trailing"in r?!!r.trailing:a),n(e,t,{leading:i,maxWait:t,trailing:a})}},8601:function(e,t,r){var n=r(4841),o=1/0;e.exports=function(e){return e?(e=n(e))===o||e===-1/0?17976931348623157e292*(e<0?-1:1):e==e?e:0:0===e?e:0}},554:function(e,t,r){var n=r(8601);e.exports=function(e){var t=n(e),r=t%1;return t==t?r?t-r:t:0}},4841:function(e,t,r){var n=r(7561),o=r(3218),i=r(3448),a=/^[-+]0x[0-9a-f]+$/i,s=/^0b[01]+$/i,u=/^0o[0-7]+$/i,c=parseInt;e.exports=function(e){if("number"==typeof e)return e;if(i(e))return NaN;if(o(e)){var t="function"==typeof e.valueOf?e.valueOf():e;e=o(t)?t+"":t}if("string"!=typeof e)return 0===e?e:+e;e=n(e);var r=s.test(e);return r||u.test(e)?c(e.slice(2),r?2:8):a.test(e)?NaN:+e}},3220:function(e,t,r){var n=r(3866)(r(3674));e.exports=n},5666:function(e){var t=function(e){"use strict";var t,r=Object.prototype,n=r.hasOwnProperty,o="function"==typeof Symbol?Symbol:{},i=o.iterator||"@@iterator",a=o.asyncIterator||"@@asyncIterator",s=o.toStringTag||"@@toStringTag";function u(e,t,r){return Object.defineProperty(e,t,{value:r,enumerable:!0,configurable:!0,writable:!0}),e[t]}try{u({},"")}catch(e){u=function(e,t,r){return e[t]=r}}function c(e,t,r,n){var o=t&&t.prototype instanceof y?t:y,i=Object.create(o.prototype),a=new x(n||[]);return i._invoke=function(e,t,r){var n=f;return function(o,i){if(n===p)throw new Error("Generator is already running");if(n===h){if("throw"===o)throw i;return j()}for(r.method=o,r.arg=i;;){var a=r.delegate;if(a){var s=P(a,r);if(s){if(s===g)continue;return s}}if("next"===r.method)r.sent=r._sent=r.arg;else if("throw"===r.method){if(n===f)throw n=h,r.arg;r.dispatchException(r.arg)}else"return"===r.method&&r.abrupt("return",r.arg);n=p;var u=l(e,t,r);if("normal"===u.type){if(n=r.done?h:d,u.arg===g)continue;return{value:u.arg,done:r.done}}"throw"===u.type&&(n=h,r.method="throw",r.arg=u.arg)}}}(e,r,a),i}function l(e,t,r){try{return{type:"normal",arg:e.call(t,r)}}catch(e){return{type:"throw",arg:e}}}e.wrap=c;var f="suspendedStart",d="suspendedYield",p="executing",h="completed",g={};function y(){}function v(){}function m(){}var b={};b[i]=function(){return this};var O=Object.getPrototypeOf,_=O&&O(O(k([])));_&&_!==r&&n.call(_,i)&&(b=_);var w=m.prototype=y.prototype=Object.create(b);function I(e){["next","throw","return"].forEach((function(t){u(e,t,(function(e){return this._invoke(t,e)}))}))}function S(e,t){function r(o,i,a,s){var u=l(e[o],e,i);if("throw"!==u.type){var c=u.arg,f=c.value;return f&&"object"==typeof f&&n.call(f,"__await")?t.resolve(f.__await).then((function(e){r("next",e,a,s)}),(function(e){r("throw",e,a,s)})):t.resolve(f).then((function(e){c.value=e,a(c)}),(function(e){return r("throw",e,a,s)}))}s(u.arg)}var o;this._invoke=function(e,n){function i(){return new t((function(t,o){r(e,n,t,o)}))}return o=o?o.then(i,i):i()}}function P(e,r){var n=e.iterator[r.method];if(n===t){if(r.delegate=null,"throw"===r.method){if(e.iterator.return&&(r.method="return",r.arg=t,P(e,r),"throw"===r.method))return g;r.method="throw",r.arg=new TypeError("The iterator does not provide a 'throw' method")}return g}var o=l(n,e.iterator,r.arg);if("throw"===o.type)return r.method="throw",r.arg=o.arg,r.delegate=null,g;var i=o.arg;return i?i.done?(r[e.resultName]=i.value,r.next=e.nextLoc,"return"!==r.method&&(r.method="next",r.arg=t),r.delegate=null,g):i:(r.method="throw",r.arg=new TypeError("iterator result is not an object"),r.delegate=null,g)}function E(e){var t={tryLoc:e[0]};1 in e&&(t.catchLoc=e[1]),2 in e&&(t.finallyLoc=e[2],t.afterLoc=e[3]),this.tryEntries.push(t)}function T(e){var t=e.completion||{};t.type="normal",delete t.arg,e.completion=t}function x(e){this.tryEntries=[{tryLoc:"root"}],e.forEach(E,this),this.reset(!0)}function k(e){if(e){var r=e[i];if(r)return r.call(e);if("function"==typeof e.next)return e;if(!isNaN(e.length)){var o=-1,a=function r(){for(;++o<e.length;)if(n.call(e,o))return r.value=e[o],r.done=!1,r;return r.value=t,r.done=!0,r};return a.next=a}}return{next:j}}function j(){return{value:t,done:!0}}return v.prototype=w.constructor=m,m.constructor=v,v.displayName=u(m,s,"GeneratorFunction"),e.isGeneratorFunction=function(e){var t="function"==typeof e&&e.constructor;return!!t&&(t===v||"GeneratorFunction"===(t.displayName||t.name))},e.mark=function(e){return Object.setPrototypeOf?Object.setPrototypeOf(e,m):(e.__proto__=m,u(e,s,"GeneratorFunction")),e.prototype=Object.create(w),e},e.awrap=function(e){return{__await:e}},I(S.prototype),S.prototype[a]=function(){return this},e.AsyncIterator=S,e.async=function(t,r,n,o,i){void 0===i&&(i=Promise);var a=new S(c(t,r,n,o),i);return e.isGeneratorFunction(r)?a:a.next().then((function(e){return e.done?e.value:a.next()}))},I(w),u(w,s,"Generator"),w[i]=function(){return this},w.toString=function(){return"[object Generator]"},e.keys=function(e){var t=[];for(var r in e)t.push(r);return t.reverse(),function r(){for(;t.length;){var n=t.pop();if(n in e)return r.value=n,r.done=!1,r}return r.done=!0,r}},e.values=k,x.prototype={constructor:x,reset:function(e){if(this.prev=0,this.next=0,this.sent=this._sent=t,this.done=!1,this.delegate=null,this.method="next",this.arg=t,this.tryEntries.forEach(T),!e)for(var r in this)"t"===r.charAt(0)&&n.call(this,r)&&!isNaN(+r.slice(1))&&(this[r]=t)},stop:function(){this.done=!0;var e=this.tryEntries[0].completion;if("throw"===e.type)throw e.arg;return this.rval},dispatchException:function(e){if(this.done)throw e;var r=this;function o(n,o){return s.type="throw",s.arg=e,r.next=n,o&&(r.method="next",r.arg=t),!!o}for(var i=this.tryEntries.length-1;i>=0;--i){var a=this.tryEntries[i],s=a.completion;if("root"===a.tryLoc)return o("end");if(a.tryLoc<=this.prev){var u=n.call(a,"catchLoc"),c=n.call(a,"finallyLoc");if(u&&c){if(this.prev<a.catchLoc)return o(a.catchLoc,!0);if(this.prev<a.finallyLoc)return o(a.finallyLoc)}else if(u){if(this.prev<a.catchLoc)return o(a.catchLoc,!0)}else{if(!c)throw new Error("try statement without catch or finally");if(this.prev<a.finallyLoc)return o(a.finallyLoc)}}}},abrupt:function(e,t){for(var r=this.tryEntries.length-1;r>=0;--r){var o=this.tryEntries[r];if(o.tryLoc<=this.prev&&n.call(o,"finallyLoc")&&this.prev<o.finallyLoc){var i=o;break}}i&&("break"===e||"continue"===e)&&i.tryLoc<=t&&t<=i.finallyLoc&&(i=null);var a=i?i.completion:{};return a.type=e,a.arg=t,i?(this.method="next",this.next=i.finallyLoc,g):this.complete(a)},complete:function(e,t){if("throw"===e.type)throw e.arg;return"break"===e.type||"continue"===e.type?this.next=e.arg:"return"===e.type?(this.rval=this.arg=e.arg,this.method="return",this.next="end"):"normal"===e.type&&t&&(this.next=t),g},finish:function(e){for(var t=this.tryEntries.length-1;t>=0;--t){var r=this.tryEntries[t];if(r.finallyLoc===e)return this.complete(r.completion,r.afterLoc),T(r),g}},catch:function(e){for(var t=this.tryEntries.length-1;t>=0;--t){var r=this.tryEntries[t];if(r.tryLoc===e){var n=r.completion;if("throw"===n.type){var o=n.arg;T(r)}return o}}throw new Error("illegal catch attempt")},delegateYield:function(e,r,n){return this.delegate={iterator:k(e),resultName:r,nextLoc:n},"next"===this.method&&(this.arg=t),g}},e}(e.exports);try{regeneratorRuntime=t}catch(e){Function("r","regeneratorRuntime = r")(t)}},5522:function(e,t,r){e.exports=function(){return r(9855)('!function(){var e={7228:function(e){e.exports=function(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n},e.exports.default=e.exports,e.exports.__esModule=!0},2858:function(e){e.exports=function(e){if(Array.isArray(e))return e},e.exports.default=e.exports,e.exports.__esModule=!0},3646:function(e,t,r){var n=r(7228);e.exports=function(e){if(Array.isArray(e))return n(e)},e.exports.default=e.exports,e.exports.__esModule=!0},4575:function(e){e.exports=function(e,t){if(!(e instanceof t))throw new TypeError("Cannot call a class as a function")},e.exports.default=e.exports,e.exports.__esModule=!0},3913:function(e){function t(e,t){for(var r=0;r<t.length;r++){var n=t[r];n.enumerable=n.enumerable||!1,n.configurable=!0,"value"in n&&(n.writable=!0),Object.defineProperty(e,n.key,n)}}e.exports=function(e,r,n){return r&&t(e.prototype,r),n&&t(e,n),e},e.exports.default=e.exports,e.exports.__esModule=!0},9713:function(e){e.exports=function(e,t,r){return t in e?Object.defineProperty(e,t,{value:r,enumerable:!0,configurable:!0,writable:!0}):e[t]=r,e},e.exports.default=e.exports,e.exports.__esModule=!0},5318:function(e){e.exports=function(e){return e&&e.__esModule?e:{default:e}},e.exports.default=e.exports,e.exports.__esModule=!0},6860:function(e){e.exports=function(e){if("undefined"!=typeof Symbol&&null!=e[Symbol.iterator]||null!=e["@@iterator"])return Array.from(e)},e.exports.default=e.exports,e.exports.__esModule=!0},3884:function(e){e.exports=function(e,t){var r=e&&("undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"]);if(null!=r){var n,o,i=[],s=!0,a=!1;try{for(r=r.call(e);!(s=(n=r.next()).done)&&(i.push(n.value),!t||i.length!==t);s=!0);}catch(e){a=!0,o=e}finally{try{s||null==r.return||r.return()}finally{if(a)throw o}}return i}},e.exports.default=e.exports,e.exports.__esModule=!0},521:function(e){e.exports=function(){throw new TypeError("Invalid attempt to destructure non-iterable instance.\\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")},e.exports.default=e.exports,e.exports.__esModule=!0},8206:function(e){e.exports=function(){throw new TypeError("Invalid attempt to spread non-iterable instance.\\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")},e.exports.default=e.exports,e.exports.__esModule=!0},3038:function(e,t,r){var n=r(2858),o=r(3884),i=r(379),s=r(521);e.exports=function(e,t){return n(e)||o(e,t)||i(e,t)||s()},e.exports.default=e.exports,e.exports.__esModule=!0},319:function(e,t,r){var n=r(3646),o=r(6860),i=r(379),s=r(8206);e.exports=function(e){return n(e)||o(e)||i(e)||s()},e.exports.default=e.exports,e.exports.__esModule=!0},8:function(e){function t(r){return"function"==typeof Symbol&&"symbol"==typeof Symbol.iterator?(e.exports=t=function(e){return typeof e},e.exports.default=e.exports,e.exports.__esModule=!0):(e.exports=t=function(e){return e&&"function"==typeof Symbol&&e.constructor===Symbol&&e!==Symbol.prototype?"symbol":typeof e},e.exports.default=e.exports,e.exports.__esModule=!0),t(r)}e.exports=t,e.exports.default=e.exports,e.exports.__esModule=!0},379:function(e,t,r){var n=r(7228);e.exports=function(e,t){if(e){if("string"==typeof e)return n(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);return"Object"===r&&e.constructor&&(r=e.constructor.name),"Map"===r||"Set"===r?Array.from(e):"Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r)?n(e,t):void 0}},e.exports.default=e.exports,e.exports.__esModule=!0},7757:function(e,t,r){e.exports=r(5666)},2706:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.encode=function(e){return JSON.stringify(function(e){var t=[],r="function"==typeof Map&&new Map;function n(e){switch((0,o.default)(e)){case"undefined":return-1;case"number":if(isNaN(e))return-3;if(!isFinite(e))return e<0?-5:-4}var n;return r?void 0===(n=r.get(e))&&(n=t.push(e)-1,r.set(e,n)):(n=t.indexOf(e))<0&&(n=t.push(e)-1),n}function i(e){var t=e;if(e&&"object"===(0,o.default)(e)){var r=Object.keys(e);if(function(e){if(e&&"object"===(0,o.default)(e)){return(Object.getPrototypeOf?Object.getPrototypeOf(e):e.__proto__)===Object.prototype}return!1}(e))t={};else{if(!Array.isArray(e)){for(var i in s){var a=s[i].deconstruct(e);if(a){for(l=0;l<a.length;++l)a[l]=n(a[l]);return a.unshift(i),a}}return{}.toString.call(e)}t=Array(e.length);var u=e.length;if(u>r.length)for(var l=0;l<u;++l)t[l]=-2}r.forEach((function(r){t[r]=n(e[r])}))}return t}var a=n(e);if(a<0)return a;for(var u=[],l=0;l<t.length;++l)u[l]=i(t[l]);return u}(e))},t.decode=function(e){return function(e){if("number"==typeof e&&e<0)return n(e);var t=new Array(e.length);function r(e){return e in t?t[e]:t[e]=n(e)}function n(t){if(t<0){if(-1===t)return;if(t===i)return;if(-3===t)return NaN;if(-4===t)return 1/0;if(-5===t)return-1/0;throw new Error("invalid ARSON index: "+t)}var n=e[t];if(n&&"object"===(0,o.default)(n)){if(Array.isArray(n)){var l=n[0];if("string"==typeof l&&l in s){var c=s[l].reconstruct,f=c();return f&&a.push({reconstruct:c,empty:f,argIndexes:n.slice(1)}),e[t]=f||c(n.slice(1).map(r))}}u.push(n)}return n}var a=[],u=[];return e.forEach((function(e,t){r(t)})),a.forEach((function(e){e.args=e.argIndexes.map(r)})),u.forEach((function(t){Object.keys(t).forEach((function(n){var o=t[n];if("number"==typeof o)if(o<0){if(o===i)return void delete t[n];t[n]=r(o)}else t[n]=e[o]}))})),a.forEach((function(e){e.reconstruct.call(e.empty,e.args)})),e[0]}(JSON.parse(e))};var o=n(r(8)),i=-2,s=Object.create(null),a=function(e,t){function r(r){if("function"!=typeof t[r])throw new Error("second argument to ARSON.registerType("+JSON.stringify(e)+", ...) must be an object with a "+r+" method")}r("deconstruct"),r("reconstruct"),s[e]=t},u=Object.prototype.toString;"function"==typeof Buffer&&"function"==typeof Buffer.isBuffer&&a("Buffer",{deconstruct:function(e){return Buffer.isBuffer(e)&&[e.toString("base64"),"base64"]},reconstruct:function(e){return e&&Buffer.from(e[0],e[1])}}),a("Date",{deconstruct:function(e){return"[object Date]"===u.call(e)&&[e.toJSON()]},reconstruct:function(e){return e&&new Date(e[0])}}),a("RegExp",{deconstruct:function(e){if("[object RegExp]"===u.call(e)){var t=[e.source],r="";return e.ignoreCase&&(r+="i"),e.multiline&&(r+="m"),e.global&&(r+="g"),r&&t.push(r),t}},reconstruct:function(e){return e&&new RegExp(e[0],e[1])}}),"function"==typeof Set&&"function"==typeof Array.from&&a("Set",{deconstruct:function(e){if("[object Set]"===u.call(e))return Array.from(e)},reconstruct:function(e){if(!e)return new Set;e.forEach(this.add,this)}}),"function"==typeof Map&&"function"==typeof Array.from&&a("Map",{deconstruct:function(e){if("[object Map]"===u.call(e))return Array.from(e)},reconstruct:function(e){if(!e)return new Map;e.forEach((function(e){this.set(e[0],e[1])}),this)}})},9691:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){if(p)return;(0,u.protectFunc)((function(){switch(e.type){case"GET_SUFFIX":var t=d.encode(d.create()).finish();postMessage({type:"SUFFIX",suffix:t});break;case"ADD_EVENT":var r=d.encode(d.create({events:[f.encodeEvent(e.event)]})).finish(),n={type:"EVENT",eventBuffer:r,s:e.event.sessionID};if(r.byteLength>10444800||("lr.redux.ReduxAction"===e.event.type||"lr.redux.InitialState"===e.event.type)&&r.byteLength>4177920){var o;switch(e.event.type){case"lr.redux.InitialState":o="Redux state too large (> 4MB). Consider sanitizing: https://docs.logrocket.com/reference/redux-logging";break;case"lr.redux.ReduxAction":o="Redux action too large (> 4MB). Consider sanitizing: https://docs.logrocket.com/reference/redux-logging";break;case"lr.network.RequestEvent":o="Network request too large (> 10MB). Consider sanitizing: https://docs.logrocket.com/reference/network";break;case"lr.network.ResponseEvent":o="Network response too large (> 10MB). Consider sanitizing:  https://docs.logrocket.com/reference/network";break;default:o="Payload too large (> 10MB). Event: ".concat(e.event.type)}n.eventBuffer=d.encode(d.create({events:[f.encodeEvent(c(c({},e.event),{},{type:"lr.error.Truncated",data:{reason:o}}))]})).finish(),n.error=o,n.errorSource=e.event.type,p=!0}"lr.redux.InitialState"!==e.event.type&&"lr.redux.ReduxAction"!==e.event.type||(n.shouldWarnAboutReduxSize=!0),postMessage(n);break;default:(0,a.default)(!1,"Worker received invalid event type: ".concat(JSON.stringify(e),"."))}}),(function(){p=!0;var t={};try{t=JSON.stringify(e)}catch(r){t=Object.prototype.toString.call(e)}return{appID:undefined,recordingID:undefined,payload:t}}))()};var o=n(r(9713)),i=n(r(5338)),s=r(8543),a=n(r(1143)),u=r(1250);function l(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function c(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?l(Object(r),!0).forEach((function(t){(0,o.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):l(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}var f=new s.Encoder(i.default),p=!1,d=i.default.lookupType("lr.EventList")},5279:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var n=r(1390),o=new n.DiffPatcher({arrays:{detectMove:!1},propertyFilter:function(e,t){return"function"!=typeof t.left[e]&&"function"!=typeof t.right[e]&&!function(e){for(var t=0,r=e.parent;void 0!==r;){if(r.left===e.left&&r.right===e.right)return!0;if(r=r.parent,++t>10)return!0}return!1}(t)}});t.default=o},3237:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=n(r(5279)).default;t.default=o},5688:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=n(r(9713)),i=n(r(4575)),s=r(1250);function a(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function u(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?a(Object(r),!0).forEach((function(t){(0,o.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):a(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}function l(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return c(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return c(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,s=!0,a=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return s=e.done,e},e:function(e){a=!0,i=e},f:function(){try{s||null==r.return||r.return()}finally{if(a)throw i}}}}function c(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}t.default=function e(t){var r=this;(0,i.default)(this,e),this.decodeEvent=function(e){function t(t){var r,n="Buffer"===(null===(r=e.data)||void 0===r?void 0:r.type)?Buffer.from(e.data.data):e.data;return u(u({},e),{},{data:t.toObject(t.decode(n),{enums:String,objects:!0,defaults:!0,oneofs:!0})})}var n,o=r.Protocol.lookupType(e.type);if("lr.core.Exception"!==e.type)n=t(o);else try{n=t(o)}catch(i){console.info("Failed to decode ".concat(e.type," event. Falling back to old protobuf.")),n=t(o=r.Protocol.lookupType("lr.core.OldException"))}return function(e,t){function r(e){switch(e.info){case"documentInfo":e.documentInfo.childNodes.forEach(r);break;case"documentFragmentInfo":e.documentFragmentInfo.childNodes.forEach(r);break;case"elementInfo":for(var t=0,n=Object.keys(e.elementInfo.attributes);t<n.length;t++){var o=n[t];e.elementInfo.attributes[o]=(0,s.deepDearsonify)(e.elementInfo.attributes[o])}e.elementInfo.childNodes.forEach(r)}}switch(e){case"lr.browser.NodeInitEvent":r(t.rootNode);break;case"lr.browser.ShadowInitEvent":r(t.shadowRootNode);break;case"lr.browser.NodeChangeEvent":t.addedOrMoved.forEach((function(e){return r(e.nodeData)}));var n,o=l(t.attributes);try{for(o.s();!(n=o.n()).done;)for(var i=n.value,a=0,u=Object.keys(i.attributes);a<u.length;a++){var c=u[a];i.attributes[c]=(0,s.deepDearsonify)(i.attributes[c])}}catch(e){o.e(e)}finally{o.f()}break;case"lr.core.LogEvent":t.args=t.args&&t.args.map(s.deepDearsonify);break;case"lr.core.Exception":t.message=t.message&&(0,s.deepDearsonify)(t.message),t.messageArgs=t.messageArgs&&(0,s.deepDearsonify)(t.messageArgs);break;case"lr.redux.InitialState":t.state=(0,s.deepDearsonify)(t.state);break;case"lr.redux.ReduxAction":t.action=(0,s.deepDearsonify)(t.action),t.stateDelta=(0,s.deepDearsonify)(t.stateDelta),t.state=null!=t.state?(0,s.deepDearsonify)(t.state):void 0;break;case"lr.network.RequestEvent":case"lr.network.ResponseEvent":t.body=t.body&&(0,s.deepDearsonify)(t.body)}}(e.type,n.data),n},this.maybeDecodeEvent=function(e){var t;return"Buffer"===(null===(t=e.data)||void 0===t?void 0:t.type)||e.data instanceof Buffer?r.decodeEvent(e):e},this.Protocol=t}},6391:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=n(r(4575)),i=n(r(9713)),s=n(r(3237)),a=n(r(6604)),u=r(1250);function l(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function c(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?l(Object(r),!0).forEach((function(t){(0,i.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):l(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}t.default=function e(t){var r=this;(0,o.default)(this,e),this.reduxStateByStoreId={},this.encodeEvent=function(e){var t=r.Protocol.lookupType(e.type);if("lr.redux.InitialState"===e.type&&(r.reduxStateByStoreId[e.data.storeId]={state:e.data.state,sessionID:e.sessionID}),"lr.redux.ReduxAction"===e.type){var n=r.reduxStateByStoreId[e.data.storeId];if(n){var o=s.default.diff({o:n.state},{o:e.data.stateDelta});n.sessionID!==e.sessionID&&(e.data.state=n.state),r.reduxStateByStoreId[e.data.storeId]={state:e.data.stateDelta,sessionID:e.sessionID},e.data.stateDelta=void 0!==o?o:null}else r.reduxStateByStoreId[e.data.storeId]={state:e.data.stateDelta,sessionID:e.sessionID},e.data.state=e.data.stateDelta,e.data.stateDelta=null}var i=t.create(t.fromObject(function(e){function t(e){return e.documentInfo?c(c({},e),{},{documentInfo:c(c({},e.documentInfo),{},{childNodes:e.documentInfo.childNodes.map(t)})}):e.documentFragmentInfo?c(c({},e),{},{documentFragmentInfo:c(c({},e.documentFragmentInfo),{},{childNodes:e.documentFragmentInfo.childNodes.map(t)})}):e.elementInfo?c(c({},e),{},{elementInfo:c(c({},e.elementInfo),{},{attributes:(0,a.default)(e.elementInfo.attributes,u.deepArsonify),childNodes:e.elementInfo.childNodes.map(t)})}):e}var r=e.data;switch(e.type){case"lr.browser.NodeInitEvent":return c(c({},r),{},{rootNode:t(r.rootNode)});case"lr.browser.ShadowInitEvent":return c(c({},r),{},{shadowRootNode:t(r.shadowRootNode)});case"lr.browser.NodeChangeEvent":return c(c({},r),{},{addedOrMoved:r.addedOrMoved.map((function(e){return c(c({},e),{},{nodeData:t(e.nodeData)})})),attributes:r.attributes.map((function(e){return c(c({},e),{},{attributes:(0,a.default)(e.attributes,u.deepArsonify)})}))});case"lr.core.LogEvent":return c(c({},r),{},{args:r.args&&r.args.map(u.deepArsonify)});case"lr.core.Exception":return c(c({},r),{},{message:(0,u.deepArsonify)(r.message),messageArgs:(0,u.deepArsonify)(r.messageArgs)});case"lr.redux.InitialState":return c(c({},r),{},{state:(0,u.deepArsonify)(r.state)});case"lr.redux.ReduxAction":return c(c({},r),{},{action:(0,u.deepArsonify)(r.action),stateDelta:null!=r.stateDelta?(0,u.deepArsonify)(r.stateDelta):void 0,state:null!=r.state?(0,u.deepArsonify)(r.state):void 0});case"lr.network.RequestEvent":case"lr.network.ResponseEvent":return c(c({},r),{},{body:(0,u.deepArsonify)(r.body)});default:return r}}(e)));return c(c({},e),{},{data:t.encode(i).finish()})},this.Protocol=t}},8543:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),Object.defineProperty(t,"Decoder",{enumerable:!0,get:function(){return o.default}}),Object.defineProperty(t,"Encoder",{enumerable:!0,get:function(){return i.default}});var o=n(r(5688)),i=n(r(6391))},5818:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var r=Date.now.bind(Date),n=r(),o="undefined"!=typeof performance&&performance.now?performance.now.bind(performance):function(){return r()-n};t.default=o},8021:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.DONE_POSTING=void 0;t.DONE_POSTING=-1},1109:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=n(r(319)),i=n(r(8)),s=n(r(4575)),a=r(8021),u=function e(t){var r=t.worker,n=t.onReceiveFullMessage;(0,s.default)(this,e);var u=[];r.addEventListener("message",(function(e){if(e.data===a.DONE_POSTING){var t=[];u.forEach((function(e){e&&"object"===(0,i.default)(e)&&t.push(e)})),t.forEach((function(e){for(var t in e)e.hasOwnProperty(t)&&(e[t]=u[e[t]])})),n(u[0]),u=[]}else u=[].concat((0,o.default)(u),(0,o.default)(e.data))}))};t.default=u},9513:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=n(r(7757)),i=n(r(3038)),s=n(r(4575)),a=n(r(3913)),u=n(r(5818)),l=r(8021),c=r(1250);function f(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return p(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return p(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,s=!0,a=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return s=e.done,e},e:function(e){a=!0,i=e},f:function(){try{s||null==r.return||r.return()}finally{if(a)throw i}}}}function p(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}var d=2,h=4,y=8,g=function(e,t){var r=Object.getPrototypeOf(e);return null!==r&&"function"==typeof r[t]},m=function(){function e(t){var r=t.size,n=t.start;(0,s.default)(this,e),this.i=1,this.sum=n,this.size=r,this.values=new Array(r),this.values[0]=n}return(0,a.default)(e,[{key:"add",value:function(e){var t=this.i++%this.size;this.sum-=this.values[t]||0,this.values[t]=e,this.sum+=e}},{key:"avg",value:function(){return this.sum/Math.min(this.size,this.i)}}]),e}(),b=function(){function e(t){var r=o.default.mark(p),n=t.worker;(0,s.default)(this,e),this._worker=n,this._messages=[],this._byteCache={},this._byteStreams={},this._throughput=new m({size:10,start:1e3}),this._bytes=0,this._isProcessing=!1;var a=[],u=function(){try{n.postMessage(a)}catch(o){var e,t=f(a);try{for(t.s();!(e=t.n()).done;){var r=e.value;try{n.postMessage([r])}catch(e){n.postMessage([{}.toString.call(r)])}}}catch(e){t.e(e)}finally{t.f()}}a=[]},c=this;function p(){var e;return o.default.wrap((function(t){for(;;)switch(t.prev=t.next){case 0:e=o.default.mark((function e(){var t,r,s,f,p,m,b,v,O,w,I,P,T,S,x;return o.default.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if(c._messages.length){e.next=4;break}return e.next=3,-1;case 3:return e.abrupt("return","continue");case 4:t=new Map,r=[],s=0,f=function(e){var n=t.get(e);return null==n&&(n=r.length,t.set(e,n),r.push(e)),n},p=function e(t){var r;try{r={}.toString.call(t)}catch(e){return{}}switch(r){case"[object Undefined]":case"[object Null]":return t;case"[object String]":return s+=t.length*d,t.valueOf();case"[object Boolean]":return s+=h,t;case"[object Number]":case"[object Date]":return s+=y,t;case"[object Error]":case"[object DOMError]":case"[object DOMException]":var n="".concat(t.constructor.name,": ").concat(t.message||t.name);return s+=n.length*d,n;case"[object Object]":if(g(t,"toJS")&&g(t,"toJSON"))return e(t.toJSON());case"[object Array Iterator]":case"[object Array]":var o=Array.isArray(t)?[]:{};for(var i in t){var a;Object.prototype.hasOwnProperty.call(t,i)&&(s+=i.length*d,null!==(a=Object.getOwnPropertyDescriptor(t,i))&&void 0!==a&&a.hasOwnProperty("get")?o[i]=f("[object Getter]"):o[i]=f(t[i]))}return o;default:return r}},m=c._messages.shift(),b=(0,i.default)(m,2),v=b[0],O=b[1],w=v.event&&v.event.type,f(v),I=s,P=0,T=r;case 14:if(!(P<T.length)){e.next=26;break}if(S=T[P],x=p(S),!(a.length&&s-I>c._throughput.avg())){e.next=22;break}return u(),e.next=21,s-I;case 21:I=s;case 22:a.push(x);case 23:P++,e.next=14;break;case 26:return c._byteCache[w].add(s),a.length>0&&u(),n.postMessage(l.DONE_POSTING),c._byteStreams[w]-=O,c._bytes-=O,e.next=33,s-I;case 33:case"end":return e.stop()}}),e)}));case 1:return t.delegateYield(e(),"t0",3);case 3:if("continue"!==t.t0){t.next=6;break}return t.abrupt("continue",1);case 6:t.next=1;break;case 8:case"end":return t.stop()}}),r)}this._doWork=p()}return(0,a.default)(e,[{key:"_processMessages",value:function(){var e=this;if(!this._isProcessing){this._isProcessing=!0;var t=(0,c.protectFunc)((function(){var r=0,n=(0,u.default)()+5;do{var o=e._doWork.next().value;if(o<0)return void(e._isProcessing=!1);r+=o}while((0,u.default)()<n);e._throughput.add(r),setTimeout(t)}));setTimeout(t)}}},{key:"postMessage",value:function(e){var t=e.event&&e.event.type;this._byteCache[t]||(this._byteCache[t]=new m({size:5,start:e.sizeOverride||0}));var r=this._byteCache[t].avg();e.sizeOverride&&(r=e.sizeOverride);var n=this._byteStreams[t]||0;return this._byteStreams[t]=n+r,this._bytes+=r,delete e.sizeOverride,this._messages.push([e,r]),this._processMessages(),[this._bytes,this._byteStreams]}}]),e}();t.default=b},519:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),Object.defineProperty(t,"MessageSender",{enumerable:!0,get:function(){return o.default}}),Object.defineProperty(t,"MessageReceiver",{enumerable:!0,get:function(){return i.default}});var o=n(r(9513)),i=n(r(1109))},5338:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=n(r(6674)),i={lookupType:function(e){return e.split(".").reduce((function(e,t){return e[t]}),o.default)}};t.default=i},8668:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var n={collectWindowErrors:!0,debug:!1},o="undefined"!=typeof window?window:void 0!==r.g?r.g:"undefined"!=typeof self?self:{},i=[].slice,s="?",a=/^(?:Uncaught (?:exception: )?)?((?:Eval|Internal|Range|Reference|Syntax|Type|URI)Error): ?(.*)$/;function u(){return"undefined"==typeof document||void 0===document.location?"":document.location.href}n.report=function(){var e,t,r=[],l=null,c=null,f=null;function p(e,t){var o=null;if(!t||n.collectWindowErrors){for(var s in r)if(r.hasOwnProperty(s))try{r[s].apply(null,[e].concat(i.call(arguments,2)))}catch(e){o=e}if(o)throw o}}function d(t,r,o,i,l){if(f)n.computeStackTrace.augmentStackTraceWithInitialElement(f,r,o,t),h();else if(l)p(n.computeStackTrace(l),!0);else{var c,d={url:r,line:o,column:i},y=void 0,g=t;if("[object String]"==={}.toString.call(t))(c=t.match(a))&&(y=c[1],g=c[2]);d.func=s,p({name:y,message:g,url:u(),stack:[d]},!0)}return!!e&&e.apply(this,arguments)}function h(){var e=f,t=l;l=null,f=null,c=null,p.apply(null,[e,!1].concat(t))}function y(e,t){var r=i.call(arguments,1);if(f){if(c===e)return;h()}var o=n.computeStackTrace(e);if(f=o,c=e,l=r,setTimeout((function(){c===e&&h()}),o.incomplete?2e3:0),!1!==t)throw e}return y.subscribe=function(n){!function(){if(t)return;e=o.onerror,o.onerror=d,t=!0}(),r.push(n)},y.unsubscribe=function(e){for(var t=r.length-1;t>=0;--t)r[t]===e&&r.splice(t,1)},y.uninstall=function(){!function(){if(!t)return;o.onerror=e,t=!1,e=void 0}(),r=[]},y}(),n.computeStackTrace=function(){function e(e){if(void 0!==e.stack&&e.stack){for(var t,r,n=/^\\s*at (.*?) ?\\(((?:file|https?|blob|chrome-extension|native|eval|<anonymous>).*?)(?::(\\d+))?(?::(\\d+))?\\)?\\s*$/i,o=/^\\s*(.*?)(?:\\((.*?)\\))?(?:^|@)((?:file|https?|blob|chrome|resource|\\[native).*?)(?::(\\d+))?(?::(\\d+))?\\s*$/i,i=/^\\s*at (?:((?:\\[object object\\])?.+) )?\\(?((?:file|ms-appx|https?|blob):.*?):(\\d+)(?::(\\d+))?\\)?\\s*$/i,a=e.stack.split("\\n"),l=[],c=(/^(.*) is undefined$/.exec(e.message),0),f=a.length;c<f;++c){if(t=n.exec(a[c])){var p=t[2]&&-1!==t[2].indexOf("native");r={url:p?null:t[2],func:t[1]||s,args:p?[t[2]]:[],line:t[3]?+t[3]:null,column:t[4]?+t[4]:null}}else if(t=i.exec(a[c]))r={url:t[2],func:t[1]||s,args:[],line:+t[3],column:t[4]?+t[4]:null};else{if(!(t=o.exec(a[c])))continue;r={url:t[3],func:t[1]||s,args:t[2]?t[2].split(","):[],line:t[4]?+t[4]:null,column:t[5]?+t[5]:null}}!r.func&&r.line&&(r.func=s),l.push(r)}return l.length?(l[0].column||void 0===e.columnNumber||(l[0].column=e.columnNumber+1),{name:e.name,message:e.message,url:u(),stack:l}):null}}function t(e,t,r,n){var o={url:t,line:r};if(o.url&&o.line){if(e.incomplete=!1,o.func||(o.func=s),e.stack.length>0&&e.stack[0].url===o.url){if(e.stack[0].line===o.line)return!1;if(!e.stack[0].line&&e.stack[0].func===o.func)return e.stack[0].line=o.line,!1}return e.stack.unshift(o),e.partial=!0,!0}return e.incomplete=!0,!1}function r(e,i){for(var a,l,c=/function\\s+([_$a-zA-Z\\xA0-\\uFFFF][_$a-zA-Z0-9\\xA0-\\uFFFF]*)?\\s*\\(/i,f=[],p={},d=!1,h=r.caller;h&&!d;h=h.caller)if(h!==o&&h!==n.report){if(l={url:null,func:s,line:null,column:null},h.name?l.func=h.name:(a=c.exec(h.toString()))&&(l.func=a[1]),void 0===l.func)try{l.func=a.input.substring(0,a.input.indexOf("{"))}catch(e){}p[""+h]?d=!0:p[""+h]=!0,f.push(l)}i&&f.splice(0,i);var y={name:e.name,message:e.message,url:u(),stack:f};return t(y,e.sourceURL||e.fileName,e.line||e.lineNumber,e.message||e.description),y}function o(t,o){var i=null;o=null==o?0:+o;try{if(i=e(t))return i}catch(e){if(n.debug)throw e}try{if(i=r(t,o+1))return i}catch(e){if(n.debug)throw e}return{name:t.name,message:t.message,url:u()}}return o.augmentStackTraceWithInitialElement=t,o.computeStackTraceFromStackProp=e,o}();var l=n;t.default=l},1842:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){var r=arguments.length>2&&void 0!==arguments[2]?arguments[2]:document;return r.addEventListener(e,t,{capture:!0,passive:!0}),function(){r.removeEventListener(e,t,{capture:!0,passive:!0})}}},6633:function(e,t){"use strict";function r(e,t){var r=t;return t&&e.toLowerCase().replace(/\\s/g,"").indexOf("macos")>-1&&(r=t.replace("10.15.7","10.15.7+")),r}Object.defineProperty(t,"__esModule",{value:!0}),t.adjustOsVersion=r,t.adjustOs=function(e){return r(e,e)}},8382:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t,r=e.logger,n=e.url,o=void 0===n?"":n,i=(r.getConfig("lr.browser")||{}).urlSanitizer,s=void 0===i?function(e){return e}:i;try{t=s(o)}catch(e){console.error(e)}if("string"==typeof t)return t;return""}},2063:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.APP_PROACTIVE_INSIGHTS=t.SANDBOX_SOURCE_ORG_SLUG=t.DEMO_APP_ID=t.DEMO_APP_SLUG=t.DEMO_ORG_SLUG=void 0;var o=n(r(9713)),i="demo-kdz7k";t.DEMO_ORG_SLUG=i;var s="logrocket";t.DEMO_APP_SLUG=s;var a="".concat(i,"/").concat(s);t.DEMO_APP_ID=a;t.SANDBOX_SOURCE_ORG_SLUG="sandbox-source";var u=(0,o.default)({},a,[{recordID:"1",tags:["Checkout","Lost Conversion"],date:"04/16/2021",frequency:100,impact:"100",description:\'User attempting to checkout but "Buy Now" button is unresponsive\',rootCause:\'Cannot read "key" of undefined\',issueLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/issue/g49?from=issues&issueType=EXCEPTION&issueTypeOption=EXCEPTION",sessionLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/s/4-9db65df9-57a5-4b94-b3d7-be87886b64ab/0?fromTab=latest",metricLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/metrics/4/metric/25",ticketUrl:""},{recordID:"2",tags:["New User","Lost Signup"],date:"04/16/2021",frequency:75,impact:"75",description:"User lands on blank page after login flow.",rootCause:"Network Failure 500 Get",issueLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/issue/829?from=issues&issueType=NETWORK_ERROR&issueTypeOption=NETWORK_ERROR",sessionLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/s/4-9db65df9-57a5-4b94-b3d7-be87886b64ab/0?fromTab=latest",metricLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/metrics/4/metric/25",ticketUrl:""},{recordID:"3",tags:["UX","Poor Experience"],date:"04/16/2021",frequency:50,impact:"50",description:"User attempts to edit amount in cart but sees red error message.",rootCause:"TypeError: S is undefined",issueLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/issue/17?from=issues%2Fneeds-triage&issueOffset=10&issueType=EXCEPTION",sessionLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/s/4-9db65df9-57a5-4b94-b3d7-be87886b64ab/0?fromTab=latest",metricLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/metrics/4/metric/25",ticketUrl:""},{recordID:"4",tags:["UX","Poor Experience"],date:"04/16/2021",frequency:25,impact:"25",description:\'Trend: User noticed rage-clicking on "Add to cart". Sluggish responsiveness but eventually works.\',rootCause:"unclear; noticed with Rage Click filter",issueLink:"",sessionLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/s/4-9db65df9-57a5-4b94-b3d7-be87886b64ab/0?fromTab=latest",metricLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/metrics/4/metric/25",ticketUrl:""},{recordID:"5",tags:["UX","Poor Experience"],date:"04/16/2021",frequency:50,impact:"50",description:\'Trend: Users seen struggling to click/accept the "we use cookies ... ok" button.\',rootCause:"unclear; noticed with Rage Click filter",issueLink:"",sessionLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/s/4-9db65df9-57a5-4b94-b3d7-be87886b64ab/0?fromTab=latest",metricLink:"https://demo.logrocket.com/demo-kdz7k/logrocket/metrics/4/metric/25",ticketUrl:""}]);t.APP_PROACTIVE_INSIGHTS=u},9790:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.ES_ISSUE_TYPE_BASE_FILTER=t.ES_ISSUE_TYPES=t.ISSUE_GROUP_TYPE=t.ISSUE_TYPE=void 0;var o,i=n(r(9713)),s={EXCEPTION:"EXCEPTION",NETWORK_ERROR:"NETWORK_ERROR",RAGE_CLICK:"RAGE_CLICK",DEAD_CLICK:"DEAD_CLICK",FRUSTRATING_NETWORK:"FRUSTRATING_NETWORK",ERROR_STATE:"ERROR_STATE"};t.ISSUE_TYPE=s;t.ISSUE_GROUP_TYPE={ENCODED_FILTER:"ENCODED_FILTER",SENTRY:"SENTRY",TROYTOWN:"TROYTOWN"};var a=[s.RAGE_CLICK,s.DEAD_CLICK,s.FRUSTRATING_NETWORK,s.ERROR_STATE];t.ES_ISSUE_TYPES=a;var u=(o={},(0,i.default)(o,s.RAGE_CLICK,{rageClicked:{operator:"TEXT_IS",strings:[]}}),(0,i.default)(o,s.DEAD_CLICK,{deadClicked:{operator:"TEXT_IS",strings:[]}}),o);t.ES_ISSUE_TYPE_BASE_FILTER=u},1230:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.LOG_FILTER_TYPES=t.LOG_TYPES=void 0;var o,i=n(r(9713)),s={LOG:"LOG",WARN:"WARN",ERROR:"ERROR",DEBUG:"DEBUG",INFO:"INFO",REDUX:"REDUX",NAVIGATION:"NAVIGATION",NETWORK:"NETWORK",PREV_SESSION:"PREV_SESSION",NEXT_SESSION:"NEXT_SESSION",LOAD_MORE:"LOAD_MORE",EXCEPTION:"EXCEPTION"};t.LOG_TYPES=s;var a=(o={},(0,i.default)(o,s.LOG,{label:"Logs",filterLabel:"Log",types:[s.LOG]}),(0,i.default)(o,s.WARN,{label:"Warnings",filterLabel:"Warning",types:[s.WARN]}),(0,i.default)(o,s.ERROR,{label:"Errors",filterLabel:"Error",types:[s.ERROR,s.EXCEPTION]}),(0,i.default)(o,s.INFO,{label:"Info",filterLabel:"Info",types:[s.INFO]}),(0,i.default)(o,s.DEBUG,{label:"Debug",filterLabel:"Debug",types:[s.DEBUG]}),(0,i.default)(o,s.REDUX,{label:"Redux",types:[s.REDUX]}),(0,i.default)(o,s.NAVIGATION,{label:"Navigation",types:[s.NAVIGATION]}),o);t.LOG_FILTER_TYPES=a},394:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.DEFAULT_INSIGHTS_HEATMAP_FOR_URL_OPERATOR=t.DEFAULT_HEATMAP_FOR_URL_OPERATOR=t.nextSortDirection=t.SORT_DIRECTION=t.FEEDBACK_SORT_COLUMN=t.HEATMAP_FOR_URL_OPERATOR=t.METRIC_RETENTION_TYPE=t.METRIC_TIMESERIES_TYPE=void 0;t.METRIC_TIMESERIES_TYPE={SESSION_COUNT:"SESSION_COUNT",PERCENTILE:"PERCENTILE",CONVERSION_RATE:"CONVERSION_RATE",SESSION_PERCENTAGE:"SESSION_PERCENTAGE",ACTIVE_USERS:"ACTIVE_USERS",EVENT_COUNT:"EVENT_COUNT"};t.METRIC_RETENTION_TYPE={USER_PERCENTAGE:"USER_PERCENTAGE"};var r={IS:"IS",CONTAINS:"CONTAINS",LIKE:"LIKE",HREF_LIKE:"HREF_LIKE"};t.HEATMAP_FOR_URL_OPERATOR=r;t.FEEDBACK_SORT_COLUMN={RATING:"RATING",SUBMISSION_DATE:"SUBMISSION_DATE"};var n={UNSET:"UNSET",ASC:"ASC",DESC:"DESC"};t.SORT_DIRECTION=n;t.nextSortDirection=function(e){var t=arguments.length>1&&void 0!==arguments[1]?arguments[1]:{},r=t.reverse,o=void 0!==r&&r,i=n.UNSET,s=n.ASC,a=n.DESC,u=[i,a,s];o&&(u=[i,s,a]);var l=u.indexOf(e);return u[(l+1)%u.length]};var o=r.IS;t.DEFAULT_HEATMAP_FOR_URL_OPERATOR=o;var i=r.HREF_LIKE;t.DEFAULT_INSIGHTS_HEATMAP_FOR_URL_OPERATOR=i},7961:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.ORGS_THAT_CAN_USE_OLDER_MOBILE_SDKS=t.MAXIMUM_SUPPORTED_VERSION=t.MINIMUM_SUPPORTED_VERSION=t.IOS_VERSION=t.ANDROID_VERSION=void 0;t.ANDROID_VERSION="1.11.2";t.IOS_VERSION="1.11.2";t.MINIMUM_SUPPORTED_VERSION="1.0.0";t.MAXIMUM_SUPPORTED_VERSION="1.12.0";var r=new Set(["acns5j","tnlnay"]);t.ORGS_THAT_CAN_USE_OLDER_MOBILE_SDKS=r},4005:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.DELIGHTED_FEEDBACK_PREFIX=t.DELIGHTED_RESPONSES_REGEX=t.WOOTRIC_RESPONSES_REGEX=void 0;t.WOOTRIC_RESPONSES_REGEX=/^https:\\/\\/production.wootric.com\\/responses/;t.DELIGHTED_RESPONSES_REGEX=/^https:\\/\\/web.delighted.com\\/e\\/[a-zA-Z-]*\\/c/;t.DELIGHTED_FEEDBACK_PREFIX="comment="},7529:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.knownMetricTypes=void 0;t.knownMetricTypes=["cumulativeLayoutShift","firstInputDelay","initialPageLoadTime","largestContentfulPaintTime","timeToFirstByte"]},9446:function(e,t){"use strict";var r;Object.defineProperty(t,"__esModule",{value:!0}),t.REPLAY_TYPE=void 0,t.REPLAY_TYPE=r,function(e){e.SKIA="SKIA",e.DOM="DOM",e.PDF="PDF"}(r||(t.REPLAY_TYPE=r={}))},886:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.SESSION_TYPE_TO_DISPLAY=t.SDK_REPLAY_TYPE=t.SDK_TYPE_TO_DISPLAY=t.SDK_TYPE=void 0;var o,i,s,a=n(r(9713)),u=r(9446);t.SDK_TYPE=s,function(e){e.WEB="web",e.MOBILE="mobile"}(s||(t.SDK_TYPE=s={}));var l=(o={},(0,a.default)(o,s.WEB,"Web"),(0,a.default)(o,s.MOBILE,"Mobile"),o);t.SDK_TYPE_TO_DISPLAY=l;var c=(i={},(0,a.default)(i,s.WEB,u.REPLAY_TYPE.DOM),(0,a.default)(i,s.MOBILE,u.REPLAY_TYPE.SKIA),i);t.SDK_REPLAY_TYPE=c;var f=l;t.SESSION_TYPE_TO_DISPLAY=f},5612:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.getStatusText=function(e){return r[String(e)]},t.STATUS_CODES=void 0;var r={0:"",100:"Continue",101:"Switching Protocol",102:"Processing",103:"Early Hints",200:"OK",201:"Created",202:"Accepted",203:"Non-Authoritative Information",204:"No Content",205:"Reset Content",206:"Partial Content",207:"Multi-Status",208:"Already Reported",226:"IM Used",300:"Multiple Choices",301:"Moved Permanently",302:"Found",303:"See Other",304:"Not Modified",305:"Use Proxy",306:"unused",307:"Temporary Redirect",308:"Permanent Redirect",400:"Bad Request",401:"Unauthorized",402:"Payment Required",403:"Forbidden",404:"Not Found",405:"Method Not Allowed",406:"Not Acceptable",407:"Proxy Authentication Required",408:"Request Timeout",409:"Conflict",410:"Gone",411:"Length Required",412:"Precondition Failed",413:"Payload Too Large",414:"URI Too Long",415:"Unsupported Media Type",416:"Range Not Satisfiable",417:"Expectation Failed",418:"I\'m a teapot",421:"Misdirected Request",422:"Unprocessable Entity",423:"Locked",424:"Failed Dependency",425:"Too Early",426:"Upgrade Required",428:"Precondition Required",429:"Too Many Requests",431:"Request Header Fields Too Large",451:"Unavailable For Legal Reasons",500:"Internal Server Error",501:"Not Implemented",502:"Bad Gateway",503:"Service Unavailable",504:"Gateway Timeout",505:"HTTP Version Not Supported",506:"Variant Also Negotiates",507:"Insufficient Storage",508:"Loop Detected",510:"Not Extended",511:"Network Authentication Required"};t.STATUS_CODES=r},9146:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){return e&&t&&e.indexOf(t)>-1}},7681:function(e,t,r){"use strict";var n=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){return{arson:o.encode(e)}};var o=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==n(e)&&"function"!=typeof e)return{default:e};var r=i(t);if(r&&r.has(e))return r.get(e);var o={},s=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var u=s?Object.getOwnPropertyDescriptor(e,a):null;u&&(u.get||u.set)?Object.defineProperty(o,a,u):o[a]=e[a]}o.default=e,r&&r.set(e,o);return o}(r(2706));function i(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(i=function(e){return e?r:t})(e)}},1754:function(e,t,r){"use strict";var n=r(8);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){if(!e)return e;return o.decode(e.arson)};var o=function(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==n(e)&&"function"!=typeof e)return{default:e};var r=i(t);if(r&&r.has(e))return r.get(e);var o={},s=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var a in e)if("default"!==a&&Object.prototype.hasOwnProperty.call(e,a)){var u=s?Object.getOwnPropertyDescriptor(e,a):null;u&&(u.get||u.set)?Object.defineProperty(o,a,u):o[a]=e[a]}o.default=e,r&&r.set(e,o);return o}(r(2706));function i(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(i=function(e){return e?r:t})(e)}},7057:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.isSandboxOrg=t.isDemoOrg=t.isDemoApp=t.isDemoAppOrSandbox=void 0;var n=r(2063);t.isDemoAppOrSandbox=function(e){return e===n.DEMO_APP_ID||e.split("/")[0]===n.SANDBOX_SOURCE_ORG_SLUG};t.isDemoApp=function(e){return e===n.DEMO_APP_ID};t.isDemoOrg=function(e){if(!e)return!1;var t=e.split("/")[0];return t===n.DEMO_ORG_SLUG||t===n.SANDBOX_SOURCE_ORG_SLUG};t.isSandboxOrg=function(e){return!!e&&e.split("/")[0]===n.SANDBOX_SOURCE_ORG_SLUG}},1537:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){return e&&t&&e.substring(e.length-t.length)===t}},4031:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t,r){var n=e[t];return e[t]=function(){for(var e,t=arguments.length,o=new Array(t),i=0;i<t;i++)o[i]=arguments[i];n&&(e=n.apply(this,o));return r.apply(this,o),e},function(){e[t]=n}}},6999:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){for(var r=0;r<e.length;r++)if(t(e[r]))return e[r]}},8445:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){for(var r=0;r<e.length;r++)if(t(e[r]))return r;return-1}},1936:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){var r=arguments.length>2&&void 0!==arguments[2]?arguments[2]:{},n=r.sdkThrottle,i=void 0===n?500:n;if(!e.length)return null;var s=(0,o.default)(e,{time:t},"time"),a=e[s]||e[s-1],u=e[s-1]||a,l=Math.min(a.time-u.time,i),c=Math.max(t-(a.time-l),0),f=0===l?1:Math.min(c/l,1);return{prev:u,next:a,ratio:f}};var o=n(r(6012))},8490:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){return e.concat(t)}},8170:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.getCssRule=t.getCssRules=void 0;var r=function(e){try{var t=e.cssRules;return!t&&e instanceof CSSStyleSheet?e.rules:t}catch(e){return null}};t.getCssRules=r;t.getCssRule=function(e,t){var n=r(e);return!n||t>=n.length?null:n.item(t)}},1429:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){if(e)try{var t=("string"==typeof e?JSON.parse(e):e).query.trim().match(/(query|mutation) ([a-z_-]+)/i);return t?{operationType:t[1],operationName:t[2]}:{}}catch(e){return{}}return{}}},6374:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(){return{permissions:{dashboard:{metrics:!0,errors:!0},sessionPlayback:{developerPane:{networkPane:{requestBodiesAndHeaders:!0}}}},appRoles:[]}}},1625:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=(0,n(r(7167)).default)((function(e){var t={nodeName:e.nodeName?e.nodeName.toLowerCase():""};return e.id&&e.id.length>0&&(t.id=e.id),e.classList&&e.classList.length>0&&(t.classList=Array.prototype.slice.call(e.classList,0)),t}));t.default=o},7105:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.combineHashes=t.hashString=void 0;var o=n(r(7167)),i=r(2769);function s(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return a(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return a(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,s=!0,u=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return s=e.done,e},e:function(e){u=!0,i=e},f:function(){try{s||null==r.return||r.return()}finally{if(u)throw i}}}}function a(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}var u=(0,o.default)((function(e){try{var t=0;if("string"==typeof e&&e.length)for(var r=0;r<e.length;r++)t=31*t+e.charCodeAt(r),t|=0;return t}catch(t){return(0,i.sendTelemetry)("Failed to hash string",{extra:{str:e}}),null}}));t.hashString=u;t.combineHashes=function(e){var t,r=e.shift()||0,n=s(e);try{for(n.s();!(t=n.n()).done;){r^=t.value+2654435769+(r<<6)+(r>>2)}}catch(e){n.e(e)}finally{n.f()}return r}},2256:function(e,t){"use strict";var r;Object.defineProperty(t,"__esModule",{value:!0}),t.parseIdentityStatus=function(e){if(!e)return r.Unknown;switch(parseInt(e,10)){case r.Anonymous:return r.Anonymous;case r.Identified:return r.Identified;default:return r.Unknown}},t.IdentityStatus=void 0,t.IdentityStatus=r,function(e){e[e.Unknown=0]="Unknown",e[e.Anonymous=1]="Anonymous",e[e.Identified=2]="Identified"}(r||(t.IdentityStatus=r={}))},1250:function(e,t,r){"use strict";var n=r(5318),o=r(8);Object.defineProperty(t,"__esModule",{value:!0}),Object.defineProperty(t,"enhanceFunc",{enumerable:!0,get:function(){return i.default}}),Object.defineProperty(t,"shallowArsonify",{enumerable:!0,get:function(){return s.default}}),Object.defineProperty(t,"shallowDearsonify",{enumerable:!0,get:function(){return a.default}}),Object.defineProperty(t,"deepArsonify",{enumerable:!0,get:function(){return u.default}}),Object.defineProperty(t,"deepDearsonify",{enumerable:!0,get:function(){return l.default}}),Object.defineProperty(t,"addListener",{enumerable:!0,get:function(){return c.default}}),Object.defineProperty(t,"protectFunc",{enumerable:!0,get:function(){return f.default}}),Object.defineProperty(t,"findIndex",{enumerable:!0,get:function(){return p.default}}),Object.defineProperty(t,"find",{enumerable:!0,get:function(){return d.default}}),Object.defineProperty(t,"flatten",{enumerable:!0,get:function(){return h.default}}),Object.defineProperty(t,"selectorMatches",{enumerable:!0,get:function(){return y.default}}),Object.defineProperty(t,"parseSelectorForMatch",{enumerable:!0,get:function(){return g.default}}),Object.defineProperty(t,"parseSelectorForSearch",{enumerable:!0,get:function(){return m.default}}),Object.defineProperty(t,"ParsedSelector",{enumerable:!0,get:function(){return m.ParsedSelector}}),Object.defineProperty(t,"isInvalidSelector",{enumerable:!0,get:function(){return m.isInvalidSelector}}),Object.defineProperty(t,"querySelectorWithShadowDom",{enumerable:!0,get:function(){return b.default}}),Object.defineProperty(t,"sendErrorTelemetry",{enumerable:!0,get:function(){return v.default}}),Object.defineProperty(t,"sendTelemetry",{enumerable:!0,get:function(){return v.sendTelemetry}}),Object.defineProperty(t,"sanitizeValue",{enumerable:!0,get:function(){return O.default}}),Object.defineProperty(t,"adjustOs",{enumerable:!0,get:function(){return w.adjustOs}}),Object.defineProperty(t,"adjustOsVersion",{enumerable:!0,get:function(){return w.adjustOsVersion}}),Object.defineProperty(t,"selectorFromNodePath",{enumerable:!0,get:function(){return I.default}}),Object.defineProperty(t,"startsWith",{enumerable:!0,get:function(){return P.default}}),Object.defineProperty(t,"endsWith",{enumerable:!0,get:function(){return T.default}}),Object.defineProperty(t,"contains",{enumerable:!0,get:function(){return S.default}}),Object.defineProperty(t,"uuid",{enumerable:!0,get:function(){return x.default}}),Object.defineProperty(t,"randomInt",{enumerable:!0,get:function(){return j.default}}),Object.defineProperty(t,"getCssRules",{enumerable:!0,get:function(){return k.getCssRules}}),Object.defineProperty(t,"getCssRule",{enumerable:!0,get:function(){return k.getCssRule}}),Object.defineProperty(t,"getNodeSelector",{enumerable:!0,get:function(){return N.default}}),Object.defineProperty(t,"getGraphQLOperation",{enumerable:!0,get:function(){return E.default}}),Object.defineProperty(t,"isSessionEvent",{enumerable:!0,get:function(){return _.default}}),Object.defineProperty(t,"isActivityEvent",{enumerable:!0,get:function(){return D.default}}),Object.defineProperty(t,"parseIntFromHex",{enumerable:!0,get:function(){return C.default}}),Object.defineProperty(t,"isRecordingSampled",{enumerable:!0,get:function(){return A.default}}),Object.defineProperty(t,"makeRecordingID",{enumerable:!0,get:function(){return M.default}}),Object.defineProperty(t,"setFromArray",{enumerable:!0,get:function(){return R.default}}),Object.defineProperty(t,"setToArray",{enumerable:!0,get:function(){return L.default}}),Object.defineProperty(t,"applyUrlSanitizer",{enumerable:!0,get:function(){return U.default}}),Object.defineProperty(t,"getMockDeveloperUser",{enumerable:!0,get:function(){return B.default}}),Object.defineProperty(t,"isDemoAppOrSandbox",{enumerable:!0,get:function(){return F.isDemoAppOrSandbox}}),Object.defineProperty(t,"isDemoOrg",{enumerable:!0,get:function(){return F.isDemoOrg}}),Object.defineProperty(t,"isSandboxOrg",{enumerable:!0,get:function(){return F.isSandboxOrg}}),Object.defineProperty(t,"isDemoApp",{enumerable:!0,get:function(){return F.isDemoApp}}),Object.defineProperty(t,"LOG_FILTER_TYPES",{enumerable:!0,get:function(){return V.LOG_FILTER_TYPES}}),Object.defineProperty(t,"LOG_TYPES",{enumerable:!0,get:function(){return V.LOG_TYPES}}),Object.defineProperty(t,"METRIC_TIMESERIES_TYPE",{enumerable:!0,get:function(){return H.METRIC_TIMESERIES_TYPE}}),Object.defineProperty(t,"HEATMAP_FOR_URL_OPERATOR",{enumerable:!0,get:function(){return H.HEATMAP_FOR_URL_OPERATOR}}),Object.defineProperty(t,"DEFAULT_HEATMAP_FOR_URL_OPERATOR",{enumerable:!0,get:function(){return H.DEFAULT_HEATMAP_FOR_URL_OPERATOR}}),Object.defineProperty(t,"DEFAULT_INSIGHTS_HEATMAP_FOR_URL_OPERATOR",{enumerable:!0,get:function(){return H.DEFAULT_INSIGHTS_HEATMAP_FOR_URL_OPERATOR}}),Object.defineProperty(t,"SORT_DIRECTION",{enumerable:!0,get:function(){return H.SORT_DIRECTION}}),Object.defineProperty(t,"FEEDBACK_SORT_COLUMN",{enumerable:!0,get:function(){return H.FEEDBACK_SORT_COLUMN}}),Object.defineProperty(t,"METRIC_RETENTION_TYPE",{enumerable:!0,get:function(){return H.METRIC_RETENTION_TYPE}}),Object.defineProperty(t,"ISSUE_TYPE",{enumerable:!0,get:function(){return q.ISSUE_TYPE}}),Object.defineProperty(t,"ISSUE_GROUP_TYPE",{enumerable:!0,get:function(){return q.ISSUE_GROUP_TYPE}}),Object.defineProperty(t,"ES_ISSUE_TYPE_BASE_FILTER",{enumerable:!0,get:function(){return q.ES_ISSUE_TYPE_BASE_FILTER}}),Object.defineProperty(t,"ES_ISSUE_TYPES",{enumerable:!0,get:function(){return q.ES_ISSUE_TYPES}}),Object.defineProperty(t,"findKeyFrames",{enumerable:!0,get:function(){return J.default}}),Object.defineProperty(t,"interpolate",{enumerable:!0,get:function(){return G.default}}),Object.defineProperty(t,"interpolateMobile",{enumerable:!0,get:function(){return G.interpolateMobile}}),Object.defineProperty(t,"removeOutdated",{enumerable:!0,get:function(){return z.default}}),Object.defineProperty(t,"APP_PROACTIVE_INSIGHTS",{enumerable:!0,get:function(){return Y.APP_PROACTIVE_INSIGHTS}}),Object.defineProperty(t,"DEMO_ORG_SLUG",{enumerable:!0,get:function(){return Y.DEMO_ORG_SLUG}}),Object.defineProperty(t,"DEMO_APP_SLUG",{enumerable:!0,get:function(){return Y.DEMO_APP_SLUG}}),Object.defineProperty(t,"DEMO_APP_ID",{enumerable:!0,get:function(){return Y.DEMO_APP_ID}}),Object.defineProperty(t,"SANDBOX_SOURCE_ORG_SLUG",{enumerable:!0,get:function(){return Y.SANDBOX_SOURCE_ORG_SLUG}}),Object.defineProperty(t,"knownMetricTypes",{enumerable:!0,get:function(){return X.knownMetricTypes}}),Object.defineProperty(t,"DELIGHTED_RESPONSES_REGEX",{enumerable:!0,get:function(){return W.DELIGHTED_RESPONSES_REGEX}}),Object.defineProperty(t,"WOOTRIC_RESPONSES_REGEX",{enumerable:!0,get:function(){return W.WOOTRIC_RESPONSES_REGEX}}),Object.defineProperty(t,"REPLAY_TYPE",{enumerable:!0,get:function(){return K.REPLAY_TYPE}}),Object.defineProperty(t,"SDK_REPLAY_TYPE",{enumerable:!0,get:function(){return $.SDK_REPLAY_TYPE}}),Object.defineProperty(t,"SDK_TYPE",{enumerable:!0,get:function(){return $.SDK_TYPE}}),Object.defineProperty(t,"SDK_TYPE_TO_DISPLAY",{enumerable:!0,get:function(){return $.SDK_TYPE_TO_DISPLAY}}),Object.defineProperty(t,"SESSION_TYPE_TO_DISPLAY",{enumerable:!0,get:function(){return $.SESSION_TYPE_TO_DISPLAY}}),Object.defineProperty(t,"STATUS_CODES",{enumerable:!0,get:function(){return Z.STATUS_CODES}}),Object.defineProperty(t,"getStatusText",{enumerable:!0,get:function(){return Z.getStatusText}}),Object.defineProperty(t,"parseQueryString",{enumerable:!0,get:function(){return Q.parseQueryString}}),Object.defineProperty(t,"likeOperator",{enumerable:!0,get:function(){return ee.likeOperator}}),Object.defineProperty(t,"scrollMapHistogramToPercent",{enumerable:!0,get:function(){return te.default}}),Object.defineProperty(t,"combineHashes",{enumerable:!0,get:function(){return re.combineHashes}}),Object.defineProperty(t,"hashString",{enumerable:!0,get:function(){return re.hashString}}),Object.defineProperty(t,"ValueOf",{enumerable:!0,get:function(){return ne.ValueOf}}),Object.defineProperty(t,"MakeOptional",{enumerable:!0,get:function(){return ne.MakeOptional}}),Object.defineProperty(t,"encodeUserTraitString",{enumerable:!0,get:function(){return oe.encodeUserTraitString}}),Object.defineProperty(t,"parseUserTraitString",{enumerable:!0,get:function(){return oe.parseUserTraitString}}),Object.defineProperty(t,"IdentityStatus",{enumerable:!0,get:function(){return ie.IdentityStatus}}),Object.defineProperty(t,"parseIdentityStatus",{enumerable:!0,get:function(){return ie.parseIdentityStatus}}),t.MobileConstants=void 0;var i=n(r(4031)),s=n(r(8898)),a=n(r(1636)),u=n(r(7681)),l=n(r(1754)),c=n(r(1842)),f=n(r(7167)),p=n(r(8445)),d=n(r(6999)),h=n(r(8490)),y=n(r(9642)),g=n(r(7187)),m=ue(r(5667)),b=n(r(6242)),v=ue(r(2769)),O=n(r(8253)),w=r(6633),I=n(r(8404)),P=n(r(9242)),T=n(r(1537)),S=n(r(9146)),x=n(r(3864)),j=n(r(9412)),k=r(8170),N=n(r(1625)),E=n(r(1429)),_=n(r(8252)),D=n(r(4013)),C=n(r(6349)),A=n(r(9909)),M=n(r(5216)),R=n(r(1196)),L=n(r(6078)),U=n(r(8382)),B=n(r(6374)),F=r(7057),V=r(1230),H=r(394),q=r(9790),J=n(r(1936)),G=ue(r(6290)),z=n(r(7336)),Y=r(2063),X=r(7529),W=r(4005),K=r(9446),$=r(886),Z=r(5612),Q=r(5372),ee=r(2130),te=n(r(2421)),re=r(7105),ne=r(239),oe=r(5229),ie=r(2256),se=ue(r(7961));function ae(e){if("function"!=typeof WeakMap)return null;var t=new WeakMap,r=new WeakMap;return(ae=function(e){return e?r:t})(e)}function ue(e,t){if(!t&&e&&e.__esModule)return e;if(null===e||"object"!==o(e)&&"function"!=typeof e)return{default:e};var r=ae(t);if(r&&r.has(e))return r.get(e);var n={},i=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var s in e)if("default"!==s&&Object.prototype.hasOwnProperty.call(e,s)){var a=i?Object.getOwnPropertyDescriptor(e,s):null;a&&(a.get||a.set)?Object.defineProperty(n,s,a):n[s]=e[s]}return n.default=e,r&&r.set(e,n),n}t.MobileConstants=se},6290:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=u,t.interpolateMobile=function(e,t,r){if(!e)return{};var n=e.prev,o=e.next;if("MOVE"===o.type)return u(e,t);if(n===o&&Math.abs(r-o.time)>500)return null;return o};var o=n(r(9713));function i(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return s(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return s(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,a=!0,u=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return a=e.done,e},e:function(e){u=!0,i=e},f:function(){try{a||null==r.return||r.return()}finally{if(u)throw i}}}}function s(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}function a(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function u(e,t){if(!e)return{};var r,n=e.prev,s=e.next,u=e.ratio,l=function(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?a(Object(r),!0).forEach((function(t){(0,o.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):a(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}({},s),c=i(t);try{for(c.s();!(r=c.n()).done;){var f=r.value;l[f]=n[f]+(s[f]-n[f])*u}}catch(e){c.e(e)}finally{c.f()}return l}},4013:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){return["lr.browser.MouseEvent","lr.browser.ScrollEvent","lr.browser.InputEvent","lr.browser.InputChangeEvent","lr.android.TouchEvent","lr.android.InputChangeEvent","lr.ios.TouchEvent","lr.ios.InputChangeEvent"].indexOf(e)>-1}},9909:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){if(t<=0)return!1;var r=Math.floor(1e4*t);return(0,o.default)(e)%1e4<=r};var o=n(r(6349))},8252:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){return r.indexOf(e.type)>-1||"CLICK"===e.data.eventType};var r=["lr.browser.NavigationEvent","lr.browser.InputChangeEvent","lr.browser.InputEvent"]},2130:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.likeOperator=function(e,t){var r=t.replace(/[.*+?^${}()|[\\]\\\\]/g,"\\\\$&").replace(/\\\\\\*/g,".*").replace(/\\\\\\?/g,".");return new RegExp("^".concat(r,"$")).test(e)}},536:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var r="undefined"!=typeof console&&console.error&&console.error.bind?console.error.bind(console):function(){};t.default=r},5216:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(){var e=arguments.length>0&&void 0!==arguments[0]?arguments[0]:{},t=e.prefix,r=void 0===t?5:t;return"".concat(r,"-").concat((0,o.default)())};var o=n(r(3864))},6349:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=e.replace(/[^0-9a-f]/g,"");return parseInt("0x".concat(t),16)||0}},5372:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.parseQueryString=void 0;var o=n(r(3038));t.parseQueryString=function(e){var t=e.indexOf("?");return-1===t?{}:function(e){var t={};return e.split("&").forEach((function(e){var r=e.split("=").map((function(e){return e.replace(/\\+/g," ")})).map(decodeURIComponent),n=(0,o.default)(r,2),i=n[0],s=n[1];t[i]=s})),t}(e.substring(t+1))}},7187:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){return e.replace(/\\s*>\\s*|:nth-child\\(([1-9][0-9]*|odd|even)\\)|\\s+/gi,(function(e){return e.indexOf(">")>-1?" >":0===e.trim().length?" ":"".concat("~").concat(e.slice(":nth-child(".length))})).split(/\\s+/).map((function(e){var t={},r=e;if(">"===r.charAt(0)&&(t.directDesc=!0,r=r.slice(1)),"~"===(r=r.replace(/^([a-z0-9-_]+)/gi,(function(e){return t.nodeName=e,""}))).charAt(0)){var n=r.slice(1).split(")"),a=(0,i.default)(n,2),u=a[0],l=a[1];t.nthChild=u,r=l}return r.replace(/\\.|#/gi,(function(e){return" ".concat(e)})).trim().split(" ").forEach((function(e){if((0,s.default)(e,".")){var r=e.slice(1);t.classList=t.classList?[].concat((0,o.default)(t.classList),[r]):[r]}else(0,s.default)(e,"#")&&(t.id=e.slice(1))})),t}))};var o=n(r(319)),i=n(r(3038)),s=n(r(9242))},5667:function(e,t){"use strict";function r(e){var t=e.match(/^([a-z0-9-_]+)/gi),r=e.match(/:(nth-child[a-z0-9-_()]+)/gi),n=e.match(/#(([a-z0-9-_)]|(:(?!nth-child\\()))+)/gi),o=e.match(/(\\.([a-z0-9-_/]|(:(?!nth-child\\()))+)/gi),i={};return t&&(i.nodeName=t[0]),r&&(i.pseudoClassList=r.map((function(e){return e.substr(1)}))),n&&(i.id=n[0].substr(1)),o&&(i.classList=o.map((function(e){return e.substr(1)}))),i}Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){return e.replace(/\\s?>\\s?/g," ").split(/\\s+/g).map(r).map((function(e){return e.classList&&e.classList.sort(),e}))},t.isInvalidSelector=void 0;t.isInvalidSelector=function(e){return!(e.id||e.classList||e.nodeName||e.pseudoClassList)}},7167:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=arguments.length>1&&void 0!==arguments[1]?arguments[1]:function(){};return function(){var r;try{r=e.apply(void 0,arguments)}catch(e){if("undefined"!=typeof window&&window._lrdebug)throw e;var n=t(e);(0,i.default)("LogRocket",e),(0,o.default)(e,n)}return r}};var o=n(r(2769)),i=n(r(536))},6242:function(e,t){"use strict";function r(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return n(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return n(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var o=0,i=function(){};return{s:i,n:function(){return o>=e.length?{done:!0}:{done:!1,value:e[o++]}},e:function(e){throw e},f:i}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var s,a=!0,u=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return a=e.done,e},e:function(e){u=!0,s=e},f:function(){try{a||null==r.return||r.return()}finally{if(u)throw s}}}}function n(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){if(t.startsWith("$shadow-root >"))throw new Error("Malformed selector \'".concat(t,"\': should not start with $shadow-root"));t.endsWith("> $shadow-root")&&(t=t.slice(0,t.length-"> $shadow-root".length));for(var r,n=e,o=t.split("> $shadow-root >"),s=0;s<o.length;s++)if((r=i(n,o[s]))&&s<o.length-1){if(!r.shadowRoot)throw new Error("Missing shadowRoot for selector \'".concat(t,"\' at depth ").concat(s));n=r.shadowRoot}return{root:n,node:r}},t.caseInsensitiveQuerySelector=void 0;var o=function(e){var t,n=e.root,o=e.selectorList,i=e.directDesc,s=o[0].split(/(?=\\.)|(?=#)/),a=s.shift(),u="",l=[];s.forEach((function(e){"#"===e[0]&&(u=e.toLowerCase().substring(1).trim()),"."===e[0]&&l.push(e.toLowerCase().substring(1).trim())})),t=i?[n.querySelector(":scope > ".concat(a))]:n.querySelectorAll(a);var c,f=[],p=r(t);try{var d=function(){var e=c.value;if(!e||u!==e.id.toLowerCase())return"continue";var t=Array.from(e.classList.values()).map((function(e){return e.toLowerCase()})).filter((function(e){return""!==e&&":"!==e[0]}));if(!l.every((function(e){return t.indexOf(e)>-1})))return"continue";f.push(e)};for(p.s();!(c=p.n()).done;)d()}catch(e){p.e(e)}finally{p.f()}return f},i=function(e,t){if(!t.length)return null;var n;if(!(n=e.host?e:e.querySelector("body")))return null;for(var i=[{matches:[n],selectorList:t.split(" > "),directDesc:!1}];i.length;){var s,a=i.shift(),u=a.matches,l=a.selectorList,c=a.directDesc,f=r(u);try{for(f.s();!(s=f.n()).done;){var p=s.value,d=o({root:p,selectorList:l,directDesc:c});if(d.length&&1===l.length)return d[0];d.length&&i.push({matches:d,selectorList:l.slice(1),directDesc:!0})}}catch(e){f.e(e)}finally{f.f()}}return null};t.caseInsensitiveQuerySelector=i},9412:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){var r=Math.ceil(e),n=Math.floor(t);return Math.floor(Math.random()*(n-r))+r}},7336:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){if(0===e.length)return e;var r=(0,o.default)(e,{time:t.time-5e3},"time")-1,n=e[r];if(n&&t.time-n.time>5e3&&r>0)return e.slice(r);return e};var o=n(r(6012))},8253:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){var r=String(e);if("lipsum"===String(t).toLowerCase())return function(e){var t="Lorem ipsum dolor sit amet, consectetur adipiscing elit, sed do eiusmod tempor incididunt ut labore et dolore magna aliqua. Ut enim ad minim veniam, quis nostrud exercitation ullamco laboris nisi ut aliquip ex ea commodo consequat. ",r=Math.ceil(e.length/t.length),n="";for(;r>0;)n+=t,r--;return n.slice(0,e.length)}(r);return""}},2421:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){for(var r=[],n=e.reduce((function(e,t){return e+t.count}),0),o=0,i=1;i<=100;i++){var s=t*(.01*i);o>=e.length?r.push(0):(r.push(n),s>e[o].maxScroll&&(n-=e[o].count,o++))}return r}},8404:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(){var e,t=arguments.length>0&&void 0!==arguments[0]?arguments[0]:[],r=[],n=i((0,o.default)(t).reverse());try{var s=function(){var t=e.value,n=t.nodeName,i=t.id,s=t.nthChild,a=t.classList,u=[],l=[];s&&l.push("nth-child(".concat(s,")")),n&&(u.push(n),l.sort().map((function(e){return u.push(":".concat(e))}))),i&&u.push("#".concat(i)),a&&a.length&&(a=a.map((function(e){return e.toLowerCase()})).sort(),u=[].concat((0,o.default)(u),(0,o.default)(a.map((function(e){return".".concat(e)}))))),u.length&&r.push(u.join(" "))};for(n.s();!(e=n.n()).done;)s()}catch(e){n.e(e)}finally{n.f()}return r.join(" > ")};var o=n(r(319));function i(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return s(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return s(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,a=!0,u=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return a=e.done,e},e:function(e){u=!0,i=e},f:function(){try{a||null==r.return||r.return()}finally{if(u)throw i}}}}function s(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}},9642:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){var r,n,l=e.slice(0).reverse(),c=function(e,t){var r="undefined"!=typeof Symbol&&e[Symbol.iterator]||e["@@iterator"];if(!r){if(Array.isArray(e)||(r=function(e,t){if(!e)return;if("string"==typeof e)return a(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(e);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return a(e,t)}(e))||t&&e&&"number"==typeof e.length){r&&(e=r);var n=0,o=function(){};return{s:o,n:function(){return n>=e.length?{done:!0}:{done:!1,value:e[n++]}},e:function(e){throw e},f:o}}throw new TypeError("Invalid attempt to iterate non-iterable instance.\\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}var i,s=!0,u=!1;return{s:function(){r=r.call(e)},n:function(){var e=r.next();return s=e.done,e},e:function(e){u=!0,i=e},f:function(){try{s||null==r.return||r.return()}finally{if(u)throw i}}}}(t);try{var f=function(){var e=n.value;return e.directDesc?u.apply(void 0,[e].concat((0,o.default)(l.splice(0,1))))?"continue":{v:!1}:-1===(r=(0,s.default)(l,(function(t){return u(e,t)})))?{v:!1}:void l.splice(0,r+1)};for(c.s();!(n=c.n()).done;){var p=f();if("continue"!==p&&"object"===(0,i.default)(p))return p.v}}catch(e){c.e(e)}finally{c.f()}return!0};var o=n(r(319)),i=n(r(8)),s=n(r(8445));function a(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}function u(e,t){if(!e||!t)return!1;if(e.id&&e.id!==t.id)return!1;if(e.nodeName&&e.nodeName!==t.nodeName)return!1;if(e.classList&&(!t.classList||e.classList.map((function(e){return e.toLowerCase()})).some((function(e){return-1===t.classList.map((function(e){return e.toLowerCase()})).indexOf(e)}))))return!1;if(e.nthChild){var r=parseInt(e.nthChild,10);return isNaN(r)?Math.abs(t.nthChild%2)===("odd"===e.nthChild?1:0):r===t.nthChild}return!0}},2769:function(e,t,r){"use strict";var n=r(5318);Object.defineProperty(t,"__esModule",{value:!0}),t.sendTelemetry=function(e,t){if("undefined"!=typeof window&&window._lrdebug)return void(0,i.default)(e);if(t&&t.extra&&t.extra.appID&&"function"==typeof t.extra.appID.indexOf&&0===t.extra.appID.indexOf("au2drp/")&&Math.random()>=.25)return;l(u({message:e},t))},t.default=function(e,t){try{var r,n,o=e.message;try{r=JSON.stringify(t).slice(0,1e3)}catch(e){try{r="Could not stringify payload: ".concat(Object.prototype.toString.call(t))}catch(e){}}try{n=s.default.computeStackTrace(e).stack.map((function(e){return{filename:e.url,lineno:e.line,colno:e.column,function:e.func||"?"}}))}catch(e){}l({message:o,extra:{stringPayload:r},exception:{values:[{type:e.type,value:o,stacktrace:{frames:n}}]}})}catch(e){(0,i.default)("Failed to send",e)}};var o=n(r(9713)),i=n(r(536)),s=n(r(8668));function a(e,t){var r=Object.keys(e);if(Object.getOwnPropertySymbols){var n=Object.getOwnPropertySymbols(e);t&&(n=n.filter((function(t){return Object.getOwnPropertyDescriptor(e,t).enumerable}))),r.push.apply(r,n)}return r}function u(e){for(var t=1;t<arguments.length;t++){var r=null!=arguments[t]?arguments[t]:{};t%2?a(Object(r),!0).forEach((function(t){(0,o.default)(e,t,r[t])})):Object.getOwnPropertyDescriptors?Object.defineProperties(e,Object.getOwnPropertyDescriptors(r)):a(Object(r)).forEach((function(t){Object.defineProperty(e,t,Object.getOwnPropertyDescriptor(r,t))}))}return e}function l(e){var t=window._lrXMLHttpRequest||XMLHttpRequest;try{var r=new t,n=e.message;r.open("POST","https://e.logrocket.com/api/3/store/?sentry_version=7&sentry_client=http%2F3.8.0&sentry_key=b64162b4187a4c5caae8a68a7e291793"),r.send(JSON.stringify(u({message:n,logger:"javascript",platform:"javascript",request:{headers:{"User-Agent":"undefined"!=typeof navigator&&navigator.userAgent},url:"undefined"!=typeof location&&location.href},release:"16.103.0",environment:"prod"},e)))}catch(e){(0,i.default)("Failed to send",e)}}},1196:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=new Set;return e.forEach((function(e){return t.add(e)})),t}},6078:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=[];return e.forEach((function(e){return t.push(e)})),t}},8898:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t={}.toString.call(e);switch(t){case"[object Undefined]":return{undefined:{}};case"[object Null]":return{null:{}};case"[object Boolean]":return{boolean:{bool:e}};case"[object Number]":return{number:{double:e}};case"[object String]":return{string:{string:e}};case"[object Object]":return{object:{map:e}};case"[object Array]":return{array:{map:e}};case"[object Date]":return{date:{double:e.getTime()}};case"[object Error]":return{string:{string:"".concat(e.name,": ").concat(e.message)}};default:return{unsupported:{type:t}}}}},1636:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){switch(e.type||Object.keys(e)[0]){case"undefined":return;case"null":return null;case"boolean":return e.boolean.bool;case"number":return e.number.double;case"string":return e.string.string;case"object":return e.object.map;case"array":return Object.keys(e.array.map).reduce((function(t,r){return t[r]=e.array.map[r],t}),[]);case"date":return new Date(e.date.double);case"unsupported":return e.unsupported.type;default:throw new TypeError("Unexpected value in shallowDearsonify: ".concat(e))}}},9242:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){var r=arguments.length>2&&void 0!==arguments[2]?arguments[2]:0;return e&&t&&e.substring(r,r+t.length)===t}},239:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0})},5229:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.parseUserTraitString=t.encodeUserTraitString=void 0;var r=":",n=String.fromCharCode(26);t.encodeUserTraitString=function(){for(var e=arguments.length,t=new Array(e),o=0;o<e;o++)t[o]=arguments[o];return t.map((function(e){return e.replace(new RegExp(r,"g"),n)})).join(r)};t.parseUserTraitString=function(e){return(e||r).split(r).map((function(e){return e.replace(new RegExp(n,"g"),r)}))}},3864:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function e(t){return t?(t^16*Math.random()>>t/4).toString(16):([1e7]+-1e3+-4e3+-8e3+-1e11).replace(/[018]/g,e)}},1143:function(e){"use strict";e.exports=function(e,t,r,n,o,i,s,a){if(!e){var u;if(void 0===t)u=new Error("Minified exception occurred; use the non-minified dev environment for the full error message and additional helpful warnings.");else{var l=[r,n,o,i,s,a],c=0;(u=new Error(t.replace(/%s/g,(function(){return l[c++]})))).name="Invariant Violation"}throw u.framesToPop=1,u}}},8552:function(e,t,r){var n=r(852)(r(5639),"DataView");e.exports=n},1989:function(e,t,r){var n=r(1789),o=r(401),i=r(7667),s=r(1327),a=r(1866);function u(e){var t=-1,r=null==e?0:e.length;for(this.clear();++t<r;){var n=e[t];this.set(n[0],n[1])}}u.prototype.clear=n,u.prototype.delete=o,u.prototype.get=i,u.prototype.has=s,u.prototype.set=a,e.exports=u},8407:function(e,t,r){var n=r(7040),o=r(4125),i=r(2117),s=r(3755),a=r(4705);function u(e){var t=-1,r=null==e?0:e.length;for(this.clear();++t<r;){var n=e[t];this.set(n[0],n[1])}}u.prototype.clear=n,u.prototype.delete=o,u.prototype.get=i,u.prototype.has=s,u.prototype.set=a,e.exports=u},7071:function(e,t,r){var n=r(852)(r(5639),"Map");e.exports=n},3369:function(e,t,r){var n=r(4785),o=r(1285),i=r(6e3),s=r(9916),a=r(5265);function u(e){var t=-1,r=null==e?0:e.length;for(this.clear();++t<r;){var n=e[t];this.set(n[0],n[1])}}u.prototype.clear=n,u.prototype.delete=o,u.prototype.get=i,u.prototype.has=s,u.prototype.set=a,e.exports=u},3818:function(e,t,r){var n=r(852)(r(5639),"Promise");e.exports=n},8525:function(e,t,r){var n=r(852)(r(5639),"Set");e.exports=n},1258:function(e,t,r){var n=r(3369),o=r(619),i=r(2385);function s(e){var t=-1,r=null==e?0:e.length;for(this.__data__=new n;++t<r;)this.add(e[t])}s.prototype.add=s.prototype.push=o,s.prototype.has=i,e.exports=s},6384:function(e,t,r){var n=r(8407),o=r(7465),i=r(3779),s=r(7599),a=r(4758),u=r(4309);function l(e){var t=this.__data__=new n(e);this.size=t.size}l.prototype.clear=o,l.prototype.delete=i,l.prototype.get=s,l.prototype.has=a,l.prototype.set=u,e.exports=l},2705:function(e,t,r){var n=r(5639).Symbol;e.exports=n},1149:function(e,t,r){var n=r(5639).Uint8Array;e.exports=n},577:function(e,t,r){var n=r(852)(r(5639),"WeakMap");e.exports=n},4963:function(e){e.exports=function(e,t){for(var r=-1,n=null==e?0:e.length,o=0,i=[];++r<n;){var s=e[r];t(s,r,e)&&(i[o++]=s)}return i}},4636:function(e,t,r){var n=r(2545),o=r(5694),i=r(1469),s=r(4144),a=r(5776),u=r(6719),l=Object.prototype.hasOwnProperty;e.exports=function(e,t){var r=i(e),c=!r&&o(e),f=!r&&!c&&s(e),p=!r&&!c&&!f&&u(e),d=r||c||f||p,h=d?n(e.length,String):[],y=h.length;for(var g in e)!t&&!l.call(e,g)||d&&("length"==g||f&&("offset"==g||"parent"==g)||p&&("buffer"==g||"byteLength"==g||"byteOffset"==g)||a(g,y))||h.push(g);return h}},9932:function(e){e.exports=function(e,t){for(var r=-1,n=null==e?0:e.length,o=Array(n);++r<n;)o[r]=t(e[r],r,e);return o}},2488:function(e){e.exports=function(e,t){for(var r=-1,n=t.length,o=e.length;++r<n;)e[o+r]=t[r];return e}},2908:function(e){e.exports=function(e,t){for(var r=-1,n=null==e?0:e.length;++r<n;)if(t(e[r],r,e))return!0;return!1}},8470:function(e,t,r){var n=r(7813);e.exports=function(e,t){for(var r=e.length;r--;)if(n(e[r][0],t))return r;return-1}},9465:function(e,t,r){var n=r(8777);e.exports=function(e,t,r){"__proto__"==t&&n?n(e,t,{configurable:!0,enumerable:!0,value:r,writable:!0}):e[t]=r}},8483:function(e,t,r){var n=r(5063)();e.exports=n},7816:function(e,t,r){var n=r(8483),o=r(3674);e.exports=function(e,t){return e&&n(e,t,o)}},7786:function(e,t,r){var n=r(1811),o=r(327);e.exports=function(e,t){for(var r=0,i=(t=n(t,e)).length;null!=e&&r<i;)e=e[o(t[r++])];return r&&r==i?e:void 0}},8866:function(e,t,r){var n=r(2488),o=r(1469);e.exports=function(e,t,r){var i=t(e);return o(e)?i:n(i,r(e))}},4239:function(e,t,r){var n=r(2705),o=r(9607),i=r(2333),s=n?n.toStringTag:void 0;e.exports=function(e){return null==e?void 0===e?"[object Undefined]":"[object Null]":s&&s in Object(e)?o(e):i(e)}},13:function(e){e.exports=function(e,t){return null!=e&&t in Object(e)}},9454:function(e,t,r){var n=r(4239),o=r(7005);e.exports=function(e){return o(e)&&"[object Arguments]"==n(e)}},939:function(e,t,r){var n=r(2492),o=r(7005);e.exports=function e(t,r,i,s,a){return t===r||(null==t||null==r||!o(t)&&!o(r)?t!=t&&r!=r:n(t,r,i,s,e,a))}},2492:function(e,t,r){var n=r(6384),o=r(7114),i=r(8351),s=r(6096),a=r(4160),u=r(1469),l=r(4144),c=r(6719),f="[object Arguments]",p="[object Array]",d="[object Object]",h=Object.prototype.hasOwnProperty;e.exports=function(e,t,r,y,g,m){var b=u(e),v=u(t),O=b?p:a(e),w=v?p:a(t),I=(O=O==f?d:O)==d,P=(w=w==f?d:w)==d,T=O==w;if(T&&l(e)){if(!l(t))return!1;b=!0,I=!1}if(T&&!I)return m||(m=new n),b||c(e)?o(e,t,r,y,g,m):i(e,t,O,r,y,g,m);if(!(1&r)){var S=I&&h.call(e,"__wrapped__"),x=P&&h.call(t,"__wrapped__");if(S||x){var j=S?e.value():e,k=x?t.value():t;return m||(m=new n),g(j,k,r,y,m)}}return!!T&&(m||(m=new n),s(e,t,r,y,g,m))}},2958:function(e,t,r){var n=r(6384),o=r(939);e.exports=function(e,t,r,i){var s=r.length,a=s,u=!i;if(null==e)return!a;for(e=Object(e);s--;){var l=r[s];if(u&&l[2]?l[1]!==e[l[0]]:!(l[0]in e))return!1}for(;++s<a;){var c=(l=r[s])[0],f=e[c],p=l[1];if(u&&l[2]){if(void 0===f&&!(c in e))return!1}else{var d=new n;if(i)var h=i(f,p,c,e,t,d);if(!(void 0===h?o(p,f,3,i,d):h))return!1}}return!0}},8458:function(e,t,r){var n=r(3560),o=r(5346),i=r(3218),s=r(346),a=/^\\[object .+?Constructor\\]$/,u=Function.prototype,l=Object.prototype,c=u.toString,f=l.hasOwnProperty,p=RegExp("^"+c.call(f).replace(/[\\\\^$.*+?()[\\]{}|]/g,"\\\\$&").replace(/hasOwnProperty|(function).*?(?=\\\\\\()| for .+?(?=\\\\\\])/g,"$1.*?")+"$");e.exports=function(e){return!(!i(e)||o(e))&&(n(e)?p:a).test(s(e))}},8749:function(e,t,r){var n=r(4239),o=r(1780),i=r(7005),s={};s["[object Float32Array]"]=s["[object Float64Array]"]=s["[object Int8Array]"]=s["[object Int16Array]"]=s["[object Int32Array]"]=s["[object Uint8Array]"]=s["[object Uint8ClampedArray]"]=s["[object Uint16Array]"]=s["[object Uint32Array]"]=!0,s["[object Arguments]"]=s["[object Array]"]=s["[object ArrayBuffer]"]=s["[object Boolean]"]=s["[object DataView]"]=s["[object Date]"]=s["[object Error]"]=s["[object Function]"]=s["[object Map]"]=s["[object Number]"]=s["[object Object]"]=s["[object RegExp]"]=s["[object Set]"]=s["[object String]"]=s["[object WeakMap]"]=!1,e.exports=function(e){return i(e)&&o(e.length)&&!!s[n(e)]}},7206:function(e,t,r){var n=r(1573),o=r(6432),i=r(6557),s=r(1469),a=r(9601);e.exports=function(e){return"function"==typeof e?e:null==e?i:"object"==typeof e?s(e)?o(e[0],e[1]):n(e):a(e)}},280:function(e,t,r){var n=r(5726),o=r(6916),i=Object.prototype.hasOwnProperty;e.exports=function(e){if(!n(e))return o(e);var t=[];for(var r in Object(e))i.call(e,r)&&"constructor"!=r&&t.push(r);return t}},1573:function(e,t,r){var n=r(2958),o=r(1499),i=r(2634);e.exports=function(e){var t=o(e);return 1==t.length&&t[0][2]?i(t[0][0],t[0][1]):function(r){return r===e||n(r,e,t)}}},6432:function(e,t,r){var n=r(939),o=r(7361),i=r(9095),s=r(5403),a=r(9162),u=r(2634),l=r(327);e.exports=function(e,t){return s(e)&&a(t)?u(l(e),t):function(r){var s=o(r,e);return void 0===s&&s===t?i(r,e):n(t,s,3)}}},371:function(e){e.exports=function(e){return function(t){return null==t?void 0:t[e]}}},9152:function(e,t,r){var n=r(7786);e.exports=function(e){return function(t){return n(t,e)}}},2545:function(e){e.exports=function(e,t){for(var r=-1,n=Array(e);++r<e;)n[r]=t(r);return n}},531:function(e,t,r){var n=r(2705),o=r(9932),i=r(1469),s=r(3448),a=n?n.prototype:void 0,u=a?a.toString:void 0;e.exports=function e(t){if("string"==typeof t)return t;if(i(t))return o(t,e)+"";if(s(t))return u?u.call(t):"";var r=t+"";return"0"==r&&1/t==-Infinity?"-0":r}},7518:function(e){e.exports=function(e){return function(t){return e(t)}}},4757:function(e){e.exports=function(e,t){return e.has(t)}},1811:function(e,t,r){var n=r(1469),o=r(5403),i=r(5514),s=r(9833);e.exports=function(e,t){return n(e)?e:o(e,t)?[e]:i(s(e))}},4429:function(e,t,r){var n=r(5639)["__core-js_shared__"];e.exports=n},5063:function(e){e.exports=function(e){return function(t,r,n){for(var o=-1,i=Object(t),s=n(t),a=s.length;a--;){var u=s[e?a:++o];if(!1===r(i[u],u,i))break}return t}}},8777:function(e,t,r){var n=r(852),o=function(){try{var e=n(Object,"defineProperty");return e({},"",{}),e}catch(e){}}();e.exports=o},7114:function(e,t,r){var n=r(1258),o=r(2908),i=r(4757);e.exports=function(e,t,r,s,a,u){var l=1&r,c=e.length,f=t.length;if(c!=f&&!(l&&f>c))return!1;var p=u.get(e),d=u.get(t);if(p&&d)return p==t&&d==e;var h=-1,y=!0,g=2&r?new n:void 0;for(u.set(e,t),u.set(t,e);++h<c;){var m=e[h],b=t[h];if(s)var v=l?s(b,m,h,t,e,u):s(m,b,h,e,t,u);if(void 0!==v){if(v)continue;y=!1;break}if(g){if(!o(t,(function(e,t){if(!i(g,t)&&(m===e||a(m,e,r,s,u)))return g.push(t)}))){y=!1;break}}else if(m!==b&&!a(m,b,r,s,u)){y=!1;break}}return u.delete(e),u.delete(t),y}},8351:function(e,t,r){var n=r(2705),o=r(1149),i=r(7813),s=r(7114),a=r(8776),u=r(1814),l=n?n.prototype:void 0,c=l?l.valueOf:void 0;e.exports=function(e,t,r,n,l,f,p){switch(r){case"[object DataView]":if(e.byteLength!=t.byteLength||e.byteOffset!=t.byteOffset)return!1;e=e.buffer,t=t.buffer;case"[object ArrayBuffer]":return!(e.byteLength!=t.byteLength||!f(new o(e),new o(t)));case"[object Boolean]":case"[object Date]":case"[object Number]":return i(+e,+t);case"[object Error]":return e.name==t.name&&e.message==t.message;case"[object RegExp]":case"[object String]":return e==t+"";case"[object Map]":var d=a;case"[object Set]":var h=1&n;if(d||(d=u),e.size!=t.size&&!h)return!1;var y=p.get(e);if(y)return y==t;n|=2,p.set(e,t);var g=s(d(e),d(t),n,l,f,p);return p.delete(e),g;case"[object Symbol]":if(c)return c.call(e)==c.call(t)}return!1}},6096:function(e,t,r){var n=r(8234),o=Object.prototype.hasOwnProperty;e.exports=function(e,t,r,i,s,a){var u=1&r,l=n(e),c=l.length;if(c!=n(t).length&&!u)return!1;for(var f=c;f--;){var p=l[f];if(!(u?p in t:o.call(t,p)))return!1}var d=a.get(e),h=a.get(t);if(d&&h)return d==t&&h==e;var y=!0;a.set(e,t),a.set(t,e);for(var g=u;++f<c;){var m=e[p=l[f]],b=t[p];if(i)var v=u?i(b,m,p,t,e,a):i(m,b,p,e,t,a);if(!(void 0===v?m===b||s(m,b,r,i,a):v)){y=!1;break}g||(g="constructor"==p)}if(y&&!g){var O=e.constructor,w=t.constructor;O==w||!("constructor"in e)||!("constructor"in t)||"function"==typeof O&&O instanceof O&&"function"==typeof w&&w instanceof w||(y=!1)}return a.delete(e),a.delete(t),y}},1957:function(e,t,r){var n="object"==typeof r.g&&r.g&&r.g.Object===Object&&r.g;e.exports=n},8234:function(e,t,r){var n=r(8866),o=r(9551),i=r(3674);e.exports=function(e){return n(e,i,o)}},5050:function(e,t,r){var n=r(7019);e.exports=function(e,t){var r=e.__data__;return n(t)?r["string"==typeof t?"string":"hash"]:r.map}},1499:function(e,t,r){var n=r(9162),o=r(3674);e.exports=function(e){for(var t=o(e),r=t.length;r--;){var i=t[r],s=e[i];t[r]=[i,s,n(s)]}return t}},852:function(e,t,r){var n=r(8458),o=r(7801);e.exports=function(e,t){var r=o(e,t);return n(r)?r:void 0}},9607:function(e,t,r){var n=r(2705),o=Object.prototype,i=o.hasOwnProperty,s=o.toString,a=n?n.toStringTag:void 0;e.exports=function(e){var t=i.call(e,a),r=e[a];try{e[a]=void 0;var n=!0}catch(e){}var o=s.call(e);return n&&(t?e[a]=r:delete e[a]),o}},9551:function(e,t,r){var n=r(4963),o=r(479),i=Object.prototype.propertyIsEnumerable,s=Object.getOwnPropertySymbols,a=s?function(e){return null==e?[]:(e=Object(e),n(s(e),(function(t){return i.call(e,t)})))}:o;e.exports=a},4160:function(e,t,r){var n=r(8552),o=r(7071),i=r(3818),s=r(8525),a=r(577),u=r(4239),l=r(346),c="[object Map]",f="[object Promise]",p="[object Set]",d="[object WeakMap]",h="[object DataView]",y=l(n),g=l(o),m=l(i),b=l(s),v=l(a),O=u;(n&&O(new n(new ArrayBuffer(1)))!=h||o&&O(new o)!=c||i&&O(i.resolve())!=f||s&&O(new s)!=p||a&&O(new a)!=d)&&(O=function(e){var t=u(e),r="[object Object]"==t?e.constructor:void 0,n=r?l(r):"";if(n)switch(n){case y:return h;case g:return c;case m:return f;case b:return p;case v:return d}return t}),e.exports=O},7801:function(e){e.exports=function(e,t){return null==e?void 0:e[t]}},222:function(e,t,r){var n=r(1811),o=r(5694),i=r(1469),s=r(5776),a=r(1780),u=r(327);e.exports=function(e,t,r){for(var l=-1,c=(t=n(t,e)).length,f=!1;++l<c;){var p=u(t[l]);if(!(f=null!=e&&r(e,p)))break;e=e[p]}return f||++l!=c?f:!!(c=null==e?0:e.length)&&a(c)&&s(p,c)&&(i(e)||o(e))}},1789:function(e,t,r){var n=r(4536);e.exports=function(){this.__data__=n?n(null):{},this.size=0}},401:function(e){e.exports=function(e){var t=this.has(e)&&delete this.__data__[e];return this.size-=t?1:0,t}},7667:function(e,t,r){var n=r(4536),o=Object.prototype.hasOwnProperty;e.exports=function(e){var t=this.__data__;if(n){var r=t[e];return"__lodash_hash_undefined__"===r?void 0:r}return o.call(t,e)?t[e]:void 0}},1327:function(e,t,r){var n=r(4536),o=Object.prototype.hasOwnProperty;e.exports=function(e){var t=this.__data__;return n?void 0!==t[e]:o.call(t,e)}},1866:function(e,t,r){var n=r(4536);e.exports=function(e,t){var r=this.__data__;return this.size+=this.has(e)?0:1,r[e]=n&&void 0===t?"__lodash_hash_undefined__":t,this}},5776:function(e){var t=/^(?:0|[1-9]\\d*)$/;e.exports=function(e,r){var n=typeof e;return!!(r=null==r?9007199254740991:r)&&("number"==n||"symbol"!=n&&t.test(e))&&e>-1&&e%1==0&&e<r}},5403:function(e,t,r){var n=r(1469),o=r(3448),i=/\\.|\\[(?:[^[\\]]*|(["\'])(?:(?!\\1)[^\\\\]|\\\\.)*?\\1)\\]/,s=/^\\w*$/;e.exports=function(e,t){if(n(e))return!1;var r=typeof e;return!("number"!=r&&"symbol"!=r&&"boolean"!=r&&null!=e&&!o(e))||(s.test(e)||!i.test(e)||null!=t&&e in Object(t))}},7019:function(e){e.exports=function(e){var t=typeof e;return"string"==t||"number"==t||"symbol"==t||"boolean"==t?"__proto__"!==e:null===e}},5346:function(e,t,r){var n,o=r(4429),i=(n=/[^.]+$/.exec(o&&o.keys&&o.keys.IE_PROTO||""))?"Symbol(src)_1."+n:"";e.exports=function(e){return!!i&&i in e}},5726:function(e){var t=Object.prototype;e.exports=function(e){var r=e&&e.constructor;return e===("function"==typeof r&&r.prototype||t)}},9162:function(e,t,r){var n=r(3218);e.exports=function(e){return e==e&&!n(e)}},7040:function(e){e.exports=function(){this.__data__=[],this.size=0}},4125:function(e,t,r){var n=r(8470),o=Array.prototype.splice;e.exports=function(e){var t=this.__data__,r=n(t,e);return!(r<0)&&(r==t.length-1?t.pop():o.call(t,r,1),--this.size,!0)}},2117:function(e,t,r){var n=r(8470);e.exports=function(e){var t=this.__data__,r=n(t,e);return r<0?void 0:t[r][1]}},3755:function(e,t,r){var n=r(8470);e.exports=function(e){return n(this.__data__,e)>-1}},4705:function(e,t,r){var n=r(8470);e.exports=function(e,t){var r=this.__data__,o=n(r,e);return o<0?(++this.size,r.push([e,t])):r[o][1]=t,this}},4785:function(e,t,r){var n=r(1989),o=r(8407),i=r(7071);e.exports=function(){this.size=0,this.__data__={hash:new n,map:new(i||o),string:new n}}},1285:function(e,t,r){var n=r(5050);e.exports=function(e){var t=n(this,e).delete(e);return this.size-=t?1:0,t}},6e3:function(e,t,r){var n=r(5050);e.exports=function(e){return n(this,e).get(e)}},9916:function(e,t,r){var n=r(5050);e.exports=function(e){return n(this,e).has(e)}},5265:function(e,t,r){var n=r(5050);e.exports=function(e,t){var r=n(this,e),o=r.size;return r.set(e,t),this.size+=r.size==o?0:1,this}},8776:function(e){e.exports=function(e){var t=-1,r=Array(e.size);return e.forEach((function(e,n){r[++t]=[n,e]})),r}},2634:function(e){e.exports=function(e,t){return function(r){return null!=r&&(r[e]===t&&(void 0!==t||e in Object(r)))}}},4523:function(e,t,r){var n=r(8306);e.exports=function(e){var t=n(e,(function(e){return 500===r.size&&r.clear(),e})),r=t.cache;return t}},4536:function(e,t,r){var n=r(852)(Object,"create");e.exports=n},6916:function(e,t,r){var n=r(5569)(Object.keys,Object);e.exports=n},1167:function(e,t,r){e=r.nmd(e);var n=r(1957),o=t&&!t.nodeType&&t,i=o&&e&&!e.nodeType&&e,s=i&&i.exports===o&&n.process,a=function(){try{var e=i&&i.require&&i.require("util").types;return e||s&&s.binding&&s.binding("util")}catch(e){}}();e.exports=a},2333:function(e){var t=Object.prototype.toString;e.exports=function(e){return t.call(e)}},5569:function(e){e.exports=function(e,t){return function(r){return e(t(r))}}},5639:function(e,t,r){var n=r(1957),o="object"==typeof self&&self&&self.Object===Object&&self,i=n||o||Function("return this")();e.exports=i},619:function(e){e.exports=function(e){return this.__data__.set(e,"__lodash_hash_undefined__"),this}},2385:function(e){e.exports=function(e){return this.__data__.has(e)}},1814:function(e){e.exports=function(e){var t=-1,r=Array(e.size);return e.forEach((function(e){r[++t]=e})),r}},7465:function(e,t,r){var n=r(8407);e.exports=function(){this.__data__=new n,this.size=0}},3779:function(e){e.exports=function(e){var t=this.__data__,r=t.delete(e);return this.size=t.size,r}},7599:function(e){e.exports=function(e){return this.__data__.get(e)}},4758:function(e){e.exports=function(e){return this.__data__.has(e)}},4309:function(e,t,r){var n=r(8407),o=r(7071),i=r(3369);e.exports=function(e,t){var r=this.__data__;if(r instanceof n){var s=r.__data__;if(!o||s.length<199)return s.push([e,t]),this.size=++r.size,this;r=this.__data__=new i(s)}return r.set(e,t),this.size=r.size,this}},5514:function(e,t,r){var n=r(4523),o=/[^.[\\]]+|\\[(?:(-?\\d+(?:\\.\\d+)?)|(["\'])((?:(?!\\2)[^\\\\]|\\\\.)*?)\\2)\\]|(?=(?:\\.|\\[\\])(?:\\.|\\[\\]|$))/g,i=/\\\\(\\\\)?/g,s=n((function(e){var t=[];return 46===e.charCodeAt(0)&&t.push(""),e.replace(o,(function(e,r,n,o){t.push(n?o.replace(i,"$1"):r||e)})),t}));e.exports=s},327:function(e,t,r){var n=r(3448);e.exports=function(e){if("string"==typeof e||n(e))return e;var t=e+"";return"0"==t&&1/e==-Infinity?"-0":t}},346:function(e){var t=Function.prototype.toString;e.exports=function(e){if(null!=e){try{return t.call(e)}catch(e){}try{return e+""}catch(e){}}return""}},7813:function(e){e.exports=function(e,t){return e===t||e!=e&&t!=t}},7361:function(e,t,r){var n=r(7786);e.exports=function(e,t,r){var o=null==e?void 0:n(e,t);return void 0===o?r:o}},9095:function(e,t,r){var n=r(13),o=r(222);e.exports=function(e,t){return null!=e&&o(e,t,n)}},6557:function(e){e.exports=function(e){return e}},5694:function(e,t,r){var n=r(9454),o=r(7005),i=Object.prototype,s=i.hasOwnProperty,a=i.propertyIsEnumerable,u=n(function(){return arguments}())?n:function(e){return o(e)&&s.call(e,"callee")&&!a.call(e,"callee")};e.exports=u},1469:function(e){var t=Array.isArray;e.exports=t},8612:function(e,t,r){var n=r(3560),o=r(1780);e.exports=function(e){return null!=e&&o(e.length)&&!n(e)}},4144:function(e,t,r){e=r.nmd(e);var n=r(5639),o=r(5062),i=t&&!t.nodeType&&t,s=i&&e&&!e.nodeType&&e,a=s&&s.exports===i?n.Buffer:void 0,u=(a?a.isBuffer:void 0)||o;e.exports=u},3560:function(e,t,r){var n=r(4239),o=r(3218);e.exports=function(e){if(!o(e))return!1;var t=n(e);return"[object Function]"==t||"[object GeneratorFunction]"==t||"[object AsyncFunction]"==t||"[object Proxy]"==t}},1780:function(e){e.exports=function(e){return"number"==typeof e&&e>-1&&e%1==0&&e<=9007199254740991}},3218:function(e){e.exports=function(e){var t=typeof e;return null!=e&&("object"==t||"function"==t)}},7005:function(e){e.exports=function(e){return null!=e&&"object"==typeof e}},3448:function(e,t,r){var n=r(4239),o=r(7005);e.exports=function(e){return"symbol"==typeof e||o(e)&&"[object Symbol]"==n(e)}},6719:function(e,t,r){var n=r(8749),o=r(7518),i=r(1167),s=i&&i.isTypedArray,a=s?o(s):n;e.exports=a},3674:function(e,t,r){var n=r(4636),o=r(280),i=r(8612);e.exports=function(e){return i(e)?n(e):o(e)}},6604:function(e,t,r){var n=r(9465),o=r(7816),i=r(7206);e.exports=function(e,t){var r={};return t=i(t,3),o(e,(function(e,o,i){n(r,o,t(e,o,i))})),r}},8306:function(e,t,r){var n=r(3369);function o(e,t){if("function"!=typeof e||null!=t&&"function"!=typeof t)throw new TypeError("Expected a function");var r=function(){var n=arguments,o=t?t.apply(this,n):n[0],i=r.cache;if(i.has(o))return i.get(o);var s=e.apply(this,n);return r.cache=i.set(o,s)||i,s};return r.cache=new(o.Cache||n),r}o.Cache=n,e.exports=o},9601:function(e,t,r){var n=r(371),o=r(9152),i=r(5403),s=r(327);e.exports=function(e){return i(e)?n(s(e)):o(e)}},479:function(e){e.exports=function(){return[]}},5062:function(e){e.exports=function(){return!1}},9833:function(e,t,r){var n=r(531);e.exports=function(e){return null==e?"":n(e)}},5666:function(e){var t=function(e){"use strict";var t,r=Object.prototype,n=r.hasOwnProperty,o="function"==typeof Symbol?Symbol:{},i=o.iterator||"@@iterator",s=o.asyncIterator||"@@asyncIterator",a=o.toStringTag||"@@toStringTag";function u(e,t,r){return Object.defineProperty(e,t,{value:r,enumerable:!0,configurable:!0,writable:!0}),e[t]}try{u({},"")}catch(e){u=function(e,t,r){return e[t]=r}}function l(e,t,r,n){var o=t&&t.prototype instanceof g?t:g,i=Object.create(o.prototype),s=new k(n||[]);return i._invoke=function(e,t,r){var n=f;return function(o,i){if(n===d)throw new Error("Generator is already running");if(n===h){if("throw"===o)throw i;return E()}for(r.method=o,r.arg=i;;){var s=r.delegate;if(s){var a=S(s,r);if(a){if(a===y)continue;return a}}if("next"===r.method)r.sent=r._sent=r.arg;else if("throw"===r.method){if(n===f)throw n=h,r.arg;r.dispatchException(r.arg)}else"return"===r.method&&r.abrupt("return",r.arg);n=d;var u=c(e,t,r);if("normal"===u.type){if(n=r.done?h:p,u.arg===y)continue;return{value:u.arg,done:r.done}}"throw"===u.type&&(n=h,r.method="throw",r.arg=u.arg)}}}(e,r,s),i}function c(e,t,r){try{return{type:"normal",arg:e.call(t,r)}}catch(e){return{type:"throw",arg:e}}}e.wrap=l;var f="suspendedStart",p="suspendedYield",d="executing",h="completed",y={};function g(){}function m(){}function b(){}var v={};v[i]=function(){return this};var O=Object.getPrototypeOf,w=O&&O(O(N([])));w&&w!==r&&n.call(w,i)&&(v=w);var I=b.prototype=g.prototype=Object.create(v);function P(e){["next","throw","return"].forEach((function(t){u(e,t,(function(e){return this._invoke(t,e)}))}))}function T(e,t){function r(o,i,s,a){var u=c(e[o],e,i);if("throw"!==u.type){var l=u.arg,f=l.value;return f&&"object"==typeof f&&n.call(f,"__await")?t.resolve(f.__await).then((function(e){r("next",e,s,a)}),(function(e){r("throw",e,s,a)})):t.resolve(f).then((function(e){l.value=e,s(l)}),(function(e){return r("throw",e,s,a)}))}a(u.arg)}var o;this._invoke=function(e,n){function i(){return new t((function(t,o){r(e,n,t,o)}))}return o=o?o.then(i,i):i()}}function S(e,r){var n=e.iterator[r.method];if(n===t){if(r.delegate=null,"throw"===r.method){if(e.iterator.return&&(r.method="return",r.arg=t,S(e,r),"throw"===r.method))return y;r.method="throw",r.arg=new TypeError("The iterator does not provide a \'throw\' method")}return y}var o=c(n,e.iterator,r.arg);if("throw"===o.type)return r.method="throw",r.arg=o.arg,r.delegate=null,y;var i=o.arg;return i?i.done?(r[e.resultName]=i.value,r.next=e.nextLoc,"return"!==r.method&&(r.method="next",r.arg=t),r.delegate=null,y):i:(r.method="throw",r.arg=new TypeError("iterator result is not an object"),r.delegate=null,y)}function x(e){var t={tryLoc:e[0]};1 in e&&(t.catchLoc=e[1]),2 in e&&(t.finallyLoc=e[2],t.afterLoc=e[3]),this.tryEntries.push(t)}function j(e){var t=e.completion||{};t.type="normal",delete t.arg,e.completion=t}function k(e){this.tryEntries=[{tryLoc:"root"}],e.forEach(x,this),this.reset(!0)}function N(e){if(e){var r=e[i];if(r)return r.call(e);if("function"==typeof e.next)return e;if(!isNaN(e.length)){var o=-1,s=function r(){for(;++o<e.length;)if(n.call(e,o))return r.value=e[o],r.done=!1,r;return r.value=t,r.done=!0,r};return s.next=s}}return{next:E}}function E(){return{value:t,done:!0}}return m.prototype=I.constructor=b,b.constructor=m,m.displayName=u(b,a,"GeneratorFunction"),e.isGeneratorFunction=function(e){var t="function"==typeof e&&e.constructor;return!!t&&(t===m||"GeneratorFunction"===(t.displayName||t.name))},e.mark=function(e){return Object.setPrototypeOf?Object.setPrototypeOf(e,b):(e.__proto__=b,u(e,a,"GeneratorFunction")),e.prototype=Object.create(I),e},e.awrap=function(e){return{__await:e}},P(T.prototype),T.prototype[s]=function(){return this},e.AsyncIterator=T,e.async=function(t,r,n,o,i){void 0===i&&(i=Promise);var s=new T(l(t,r,n,o),i);return e.isGeneratorFunction(r)?s:s.next().then((function(e){return e.done?e.value:s.next()}))},P(I),u(I,a,"Generator"),I[i]=function(){return this},I.toString=function(){return"[object Generator]"},e.keys=function(e){var t=[];for(var r in e)t.push(r);return t.reverse(),function r(){for(;t.length;){var n=t.pop();if(n in e)return r.value=n,r.done=!1,r}return r.done=!0,r}},e.values=N,k.prototype={constructor:k,reset:function(e){if(this.prev=0,this.next=0,this.sent=this._sent=t,this.done=!1,this.delegate=null,this.method="next",this.arg=t,this.tryEntries.forEach(j),!e)for(var r in this)"t"===r.charAt(0)&&n.call(this,r)&&!isNaN(+r.slice(1))&&(this[r]=t)},stop:function(){this.done=!0;var e=this.tryEntries[0].completion;if("throw"===e.type)throw e.arg;return this.rval},dispatchException:function(e){if(this.done)throw e;var r=this;function o(n,o){return a.type="throw",a.arg=e,r.next=n,o&&(r.method="next",r.arg=t),!!o}for(var i=this.tryEntries.length-1;i>=0;--i){var s=this.tryEntries[i],a=s.completion;if("root"===s.tryLoc)return o("end");if(s.tryLoc<=this.prev){var u=n.call(s,"catchLoc"),l=n.call(s,"finallyLoc");if(u&&l){if(this.prev<s.catchLoc)return o(s.catchLoc,!0);if(this.prev<s.finallyLoc)return o(s.finallyLoc)}else if(u){if(this.prev<s.catchLoc)return o(s.catchLoc,!0)}else{if(!l)throw new Error("try statement without catch or finally");if(this.prev<s.finallyLoc)return o(s.finallyLoc)}}}},abrupt:function(e,t){for(var r=this.tryEntries.length-1;r>=0;--r){var o=this.tryEntries[r];if(o.tryLoc<=this.prev&&n.call(o,"finallyLoc")&&this.prev<o.finallyLoc){var i=o;break}}i&&("break"===e||"continue"===e)&&i.tryLoc<=t&&t<=i.finallyLoc&&(i=null);var s=i?i.completion:{};return s.type=e,s.arg=t,i?(this.method="next",this.next=i.finallyLoc,y):this.complete(s)},complete:function(e,t){if("throw"===e.type)throw e.arg;return"break"===e.type||"continue"===e.type?this.next=e.arg:"return"===e.type?(this.rval=this.arg=e.arg,this.method="return",this.next="end"):"normal"===e.type&&t&&(this.next=t),y},finish:function(e){for(var t=this.tryEntries.length-1;t>=0;--t){var r=this.tryEntries[t];if(r.finallyLoc===e)return this.complete(r.completion,r.afterLoc),j(r),y}},catch:function(e){for(var t=this.tryEntries.length-1;t>=0;--t){var r=this.tryEntries[t];if(r.tryLoc===e){var n=r.completion;if("throw"===n.type){var o=n.arg;j(r)}return o}}throw new Error("illegal catch attempt")},delegateYield:function(e,r,n){return this.delegate={iterator:N(e),resultName:r,nextLoc:n},"next"===this.method&&(this.arg=t),y}},e}(e.exports);try{regeneratorRuntime=t}catch(e){Function("r","regeneratorRuntime = r")(t)}},2360:function(e){"use strict";e.exports=function(e){try{var t=void 0;t}catch(e){}return null}},6841:function(){function e(){this.Diff_Timeout=1,this.Diff_EditCost=4,this.Match_Threshold=.5,this.Match_Distance=1e3,this.Patch_DeleteThreshold=.5,this.Patch_Margin=4,this.Match_MaxBits=32}var t=-1;e.Diff,e.prototype.diff_main=function(e,t,r,n){void 0===n&&(n=this.Diff_Timeout<=0?Number.MAX_VALUE:(new Date).getTime()+1e3*this.Diff_Timeout);var o=n;if(null==e||null==t)throw new Error("Null input. (diff_main)");if(e==t)return e?[[0,e]]:[];void 0===r&&(r=!0);var i=r,s=this.diff_commonPrefix(e,t),a=e.substring(0,s);e=e.substring(s),t=t.substring(s),s=this.diff_commonSuffix(e,t);var u=e.substring(e.length-s);e=e.substring(0,e.length-s),t=t.substring(0,t.length-s);var l=this.diff_compute_(e,t,i,o);return a&&l.unshift([0,a]),u&&l.push([0,u]),this.diff_cleanupMerge(l),l},e.prototype.diff_compute_=function(e,r,n,o){var i;if(!e)return[[1,r]];if(!r)return[[t,e]];var s=e.length>r.length?e:r,a=e.length>r.length?r:e,u=s.indexOf(a);if(-1!=u)return i=[[1,s.substring(0,u)],[0,a],[1,s.substring(u+a.length)]],e.length>r.length&&(i[0][0]=i[2][0]=t),i;if(1==a.length)return[[t,e],[1,r]];s=a=null;var l=this.diff_halfMatch_(e,r);if(l){var c=l[0],f=l[1],p=l[2],d=l[3],h=l[4],y=this.diff_main(c,p,n,o),g=this.diff_main(f,d,n,o);return y.concat([[0,h]],g)}return n&&e.length>100&&r.length>100?this.diff_lineMode_(e,r,o):this.diff_bisect_(e,r,o)},e.prototype.diff_lineMode_=function(e,r,n){e=(f=this.diff_linesToChars_(e,r))[0],r=f[1];var o=f[2],i=this.diff_bisect_(e,r,n);this.diff_charsToLines_(i,o),this.diff_cleanupSemantic(i),i.push([0,""]);for(var s=0,a=0,u=0,l="",c="";s<i.length;){switch(i[s][0]){case 1:u++,c+=i[s][1];break;case t:a++,l+=i[s][1];break;case 0:if(a>=1&&u>=1){var f=this.diff_main(l,c,!1,n);i.splice(s-a-u,a+u),s=s-a-u;for(var p=f.length-1;p>=0;p--)i.splice(s,0,f[p]);s+=f.length}u=0,a=0,l="",c=""}s++}return i.pop(),i},e.prototype.diff_bisect_=function(e,r,n){for(var o=e.length,i=r.length,s=Math.ceil((o+i)/2),a=s,u=2*s,l=new Array(u),c=new Array(u),f=0;f<u;f++)l[f]=-1,c[f]=-1;l[a+1]=0,c[a+1]=0;for(var p=o-i,d=p%2!=0,h=0,y=0,g=0,m=0,b=0;b<s&&!((new Date).getTime()>n);b++){for(var v=-b+h;v<=b-y;v+=2){for(var O=a+v,w=(x=v==-b||v!=b&&l[O-1]<l[O+1]?l[O+1]:l[O-1]+1)-v;x<o&&w<i&&e.charAt(x)==r.charAt(w);)x++,w++;if(l[O]=x,x>o)y+=2;else if(w>i)h+=2;else if(d){if((T=a+p-v)>=0&&T<u&&-1!=c[T])if(x>=(P=o-c[T]))return this.diff_bisectSplit_(e,r,x,w,n)}}for(var I=-b+g;I<=b-m;I+=2){for(var P,T=a+I,S=(P=I==-b||I!=b&&c[T-1]<c[T+1]?c[T+1]:c[T-1]+1)-I;P<o&&S<i&&e.charAt(o-P-1)==r.charAt(i-S-1);)P++,S++;if(c[T]=P,P>o)m+=2;else if(S>i)g+=2;else if(!d){if((O=a+p-I)>=0&&O<u&&-1!=l[O]){var x;w=a+(x=l[O])-O;if(x>=(P=o-P))return this.diff_bisectSplit_(e,r,x,w,n)}}}}return[[t,e],[1,r]]},e.prototype.diff_bisectSplit_=function(e,t,r,n,o){var i=e.substring(0,r),s=t.substring(0,n),a=e.substring(r),u=t.substring(n),l=this.diff_main(i,s,!1,o),c=this.diff_main(a,u,!1,o);return l.concat(c)},e.prototype.diff_linesToChars_=function(e,t){var r=[],n={};function o(e){for(var t="",o=0,i=-1,s=r.length;i<e.length-1;){-1==(i=e.indexOf("\\n",o))&&(i=e.length-1);var a=e.substring(o,i+1);o=i+1,(n.hasOwnProperty?n.hasOwnProperty(a):void 0!==n[a])?t+=String.fromCharCode(n[a]):(t+=String.fromCharCode(s),n[a]=s,r[s++]=a)}return t}return r[0]="",[o(e),o(t),r]},e.prototype.diff_charsToLines_=function(e,t){for(var r=0;r<e.length;r++){for(var n=e[r][1],o=[],i=0;i<n.length;i++)o[i]=t[n.charCodeAt(i)];e[r][1]=o.join("")}},e.prototype.diff_commonPrefix=function(e,t){if(!e||!t||e.charAt(0)!=t.charAt(0))return 0;for(var r=0,n=Math.min(e.length,t.length),o=n,i=0;r<o;)e.substring(i,o)==t.substring(i,o)?i=r=o:n=o,o=Math.floor((n-r)/2+r);return o},e.prototype.diff_commonSuffix=function(e,t){if(!e||!t||e.charAt(e.length-1)!=t.charAt(t.length-1))return 0;for(var r=0,n=Math.min(e.length,t.length),o=n,i=0;r<o;)e.substring(e.length-o,e.length-i)==t.substring(t.length-o,t.length-i)?i=r=o:n=o,o=Math.floor((n-r)/2+r);return o},e.prototype.diff_commonOverlap_=function(e,t){var r=e.length,n=t.length;if(0==r||0==n)return 0;r>n?e=e.substring(r-n):r<n&&(t=t.substring(0,r));var o=Math.min(r,n);if(e==t)return o;for(var i=0,s=1;;){var a=e.substring(o-s),u=t.indexOf(a);if(-1==u)return i;s+=u,0!=u&&e.substring(o-s)!=t.substring(0,s)||(i=s,s++)}},e.prototype.diff_halfMatch_=function(e,t){if(this.Diff_Timeout<=0)return null;var r=e.length>t.length?e:t,n=e.length>t.length?t:e;if(r.length<4||2*n.length<r.length)return null;var o=this;function i(e,t,r){for(var n,i,s,a,u=e.substring(r,r+Math.floor(e.length/4)),l=-1,c="";-1!=(l=t.indexOf(u,l+1));){var f=o.diff_commonPrefix(e.substring(r),t.substring(l)),p=o.diff_commonSuffix(e.substring(0,r),t.substring(0,l));c.length<p+f&&(c=t.substring(l-p,l)+t.substring(l,l+f),n=e.substring(0,r-p),i=e.substring(r+f),s=t.substring(0,l-p),a=t.substring(l+f))}return 2*c.length>=e.length?[n,i,s,a,c]:null}var s,a,u,l,c,f=i(r,n,Math.ceil(r.length/4)),p=i(r,n,Math.ceil(r.length/2));return f||p?(s=p?f&&f[4].length>p[4].length?f:p:f,e.length>t.length?(a=s[0],u=s[1],l=s[2],c=s[3]):(l=s[0],c=s[1],a=s[2],u=s[3]),[a,u,l,c,s[4]]):null},e.prototype.diff_cleanupSemantic=function(e){for(var r=!1,n=[],o=0,i=null,s=0,a=0,u=0,l=0,c=0;s<e.length;)0==e[s][0]?(n[o++]=s,a=l,u=c,l=0,c=0,i=e[s][1]):(1==e[s][0]?l+=e[s][1].length:c+=e[s][1].length,null!==i&&i.length<=Math.max(a,u)&&i.length<=Math.max(l,c)&&(e.splice(n[o-1],0,[t,i]),e[n[o-1]+1][0]=1,o--,s=--o>0?n[o-1]:-1,a=0,u=0,l=0,c=0,i=null,r=!0)),s++;for(r&&this.diff_cleanupMerge(e),this.diff_cleanupSemanticLossless(e),s=1;s<e.length;){if(e[s-1][0]==t&&1==e[s][0]){var f=e[s-1][1],p=e[s][1],d=this.diff_commonOverlap_(f,p);(d>=f.length/2||d>=p.length/2)&&(e.splice(s,0,[0,p.substring(0,d)]),e[s-1][1]=f.substring(0,f.length-d),e[s+1][1]=p.substring(d),s++),s++}s++}},e.prototype.diff_cleanupSemanticLossless=function(e){var t=/[^a-zA-Z0-9]/,r=/\\s/,n=/[\\r\\n]/,o=/\\n\\r?\\n$/,i=/^\\r?\\n\\r?\\n/;function s(e,s){if(!e||!s)return 5;var a=0;return(e.charAt(e.length-1).match(t)||s.charAt(0).match(t))&&(a++,(e.charAt(e.length-1).match(r)||s.charAt(0).match(r))&&(a++,(e.charAt(e.length-1).match(n)||s.charAt(0).match(n))&&(a++,(e.match(o)||s.match(i))&&a++))),a}for(var a=1;a<e.length-1;){if(0==e[a-1][0]&&0==e[a+1][0]){var u=e[a-1][1],l=e[a][1],c=e[a+1][1],f=this.diff_commonSuffix(u,l);if(f){var p=l.substring(l.length-f);u=u.substring(0,u.length-f),l=p+l.substring(0,l.length-f),c=p+c}for(var d=u,h=l,y=c,g=s(u,l)+s(l,c);l.charAt(0)===c.charAt(0);){u+=l.charAt(0),l=l.substring(1)+c.charAt(0),c=c.substring(1);var m=s(u,l)+s(l,c);m>=g&&(g=m,d=u,h=l,y=c)}e[a-1][1]!=d&&(d?e[a-1][1]=d:(e.splice(a-1,1),a--),e[a][1]=h,y?e[a+1][1]=y:(e.splice(a+1,1),a--))}a++}},e.prototype.diff_cleanupEfficiency=function(e){for(var r=!1,n=[],o=0,i="",s=0,a=!1,u=!1,l=!1,c=!1;s<e.length;)0==e[s][0]?(e[s][1].length<this.Diff_EditCost&&(l||c)?(n[o++]=s,a=l,u=c,i=e[s][1]):(o=0,i=""),l=c=!1):(e[s][0]==t?c=!0:l=!0,i&&(a&&u&&l&&c||i.length<this.Diff_EditCost/2&&a+u+l+c==3)&&(e.splice(n[o-1],0,[t,i]),e[n[o-1]+1][0]=1,o--,i="",a&&u?(l=c=!0,o=0):(s=--o>0?n[o-1]:-1,l=c=!1),r=!0)),s++;r&&this.diff_cleanupMerge(e)},e.prototype.diff_cleanupMerge=function(e){e.push([0,""]);for(var r,n=0,o=0,i=0,s="",a="";n<e.length;)switch(e[n][0]){case 1:i++,a+=e[n][1],n++;break;case t:o++,s+=e[n][1],n++;break;case 0:o+i>1?(0!==o&&0!==i&&(0!==(r=this.diff_commonPrefix(a,s))&&(n-o-i>0&&0==e[n-o-i-1][0]?e[n-o-i-1][1]+=a.substring(0,r):(e.splice(0,0,[0,a.substring(0,r)]),n++),a=a.substring(r),s=s.substring(r)),0!==(r=this.diff_commonSuffix(a,s))&&(e[n][1]=a.substring(a.length-r)+e[n][1],a=a.substring(0,a.length-r),s=s.substring(0,s.length-r))),0===o?e.splice(n-o-i,o+i,[1,a]):0===i?e.splice(n-o-i,o+i,[t,s]):e.splice(n-o-i,o+i,[t,s],[1,a]),n=n-o-i+(o?1:0)+(i?1:0)+1):0!==n&&0==e[n-1][0]?(e[n-1][1]+=e[n][1],e.splice(n,1)):n++,i=0,o=0,s="",a=""}""===e[e.length-1][1]&&e.pop();var u=!1;for(n=1;n<e.length-1;)0==e[n-1][0]&&0==e[n+1][0]&&(e[n][1].substring(e[n][1].length-e[n-1][1].length)==e[n-1][1]?(e[n][1]=e[n-1][1]+e[n][1].substring(0,e[n][1].length-e[n-1][1].length),e[n+1][1]=e[n-1][1]+e[n+1][1],e.splice(n-1,1),u=!0):e[n][1].substring(0,e[n+1][1].length)==e[n+1][1]&&(e[n-1][1]+=e[n+1][1],e[n][1]=e[n][1].substring(e[n+1][1].length)+e[n+1][1],e.splice(n+1,1),u=!0)),n++;u&&this.diff_cleanupMerge(e)},e.prototype.diff_xIndex=function(e,r){var n,o=0,i=0,s=0,a=0;for(n=0;n<e.length&&(1!==e[n][0]&&(o+=e[n][1].length),e[n][0]!==t&&(i+=e[n][1].length),!(o>r));n++)s=o,a=i;return e.length!=n&&e[n][0]===t?a:a+(r-s)},e.prototype.diff_prettyHtml=function(e){for(var r=[],n=/&/g,o=/</g,i=/>/g,s=/\\n/g,a=0;a<e.length;a++){var u=e[a][0],l=e[a][1],c=l.replace(n,"&amp;").replace(o,"&lt;").replace(i,"&gt;").replace(s,"&para;<br>");switch(u){case 1:r[a]=\'<ins style="background:#e6ffe6;">\'+c+"</ins>";break;case t:r[a]=\'<del style="background:#ffe6e6;">\'+c+"</del>";break;case 0:r[a]="<span>"+c+"</span>"}u!==t&&l.length}return r.join("")},e.prototype.diff_text1=function(e){for(var t=[],r=0;r<e.length;r++)1!==e[r][0]&&(t[r]=e[r][1]);return t.join("")},e.prototype.diff_text2=function(e){for(var r=[],n=0;n<e.length;n++)e[n][0]!==t&&(r[n]=e[n][1]);return r.join("")},e.prototype.diff_levenshtein=function(e){for(var r=0,n=0,o=0,i=0;i<e.length;i++){var s=e[i][0],a=e[i][1];switch(s){case 1:n+=a.length;break;case t:o+=a.length;break;case 0:r+=Math.max(n,o),n=0,o=0}}return r+=Math.max(n,o)},e.prototype.diff_toDelta=function(e){for(var r=[],n=0;n<e.length;n++)switch(e[n][0]){case 1:r[n]="+"+encodeURI(e[n][1]);break;case t:r[n]="-"+e[n][1].length;break;case 0:r[n]="="+e[n][1].length}return r.join("\\t").replace(/%20/g," ")},e.prototype.diff_fromDelta=function(e,r){for(var n=[],o=0,i=0,s=r.split(/\\t/g),a=0;a<s.length;a++){var u=s[a].substring(1);switch(s[a].charAt(0)){case"+":try{n[o++]=[1,decodeURI(u)]}catch(e){throw new Error("Illegal escape in diff_fromDelta: "+u)}break;case"-":case"=":var l=parseInt(u,10);if(isNaN(l)||l<0)throw new Error("Invalid number in diff_fromDelta: "+u);var c=e.substring(i,i+=l);"="==s[a].charAt(0)?n[o++]=[0,c]:n[o++]=[t,c];break;default:if(s[a])throw new Error("Invalid diff operation in diff_fromDelta: "+s[a])}}if(i!=e.length)throw new Error("Delta length ("+i+") does not equal source text length ("+e.length+").");return n},e.prototype.match_main=function(e,t,r){if(null==e||null==t||null==r)throw new Error("Null input. (match_main)");return r=Math.max(0,Math.min(r,e.length)),e==t?0:e.length?e.substring(r,r+t.length)==t?r:this.match_bitap_(e,t,r):-1},e.prototype.match_bitap_=function(e,t,r){if(t.length>this.Match_MaxBits)throw new Error("Pattern too long for this browser.");var n=this.match_alphabet_(t),o=this;function i(e,n){var i=e/t.length,s=Math.abs(r-n);return o.Match_Distance?i+s/o.Match_Distance:s?1:i}var s=this.Match_Threshold,a=e.indexOf(t,r);-1!=a&&(s=Math.min(i(0,a),s),-1!=(a=e.lastIndexOf(t,r+t.length))&&(s=Math.min(i(0,a),s)));var u,l,c=1<<t.length-1;a=-1;for(var f,p=t.length+e.length,d=0;d<t.length;d++){for(u=0,l=p;u<l;)i(d,r+l)<=s?u=l:p=l,l=Math.floor((p-u)/2+u);p=l;var h=Math.max(1,r-l+1),y=Math.min(r+l,e.length)+t.length,g=Array(y+2);g[y+1]=(1<<d)-1;for(var m=y;m>=h;m--){var b=n[e.charAt(m-1)];if(g[m]=0===d?(g[m+1]<<1|1)&b:(g[m+1]<<1|1)&b|(f[m+1]|f[m])<<1|1|f[m+1],g[m]&c){var v=i(d,m-1);if(v<=s){if(s=v,!((a=m-1)>r))break;h=Math.max(1,2*r-a)}}}if(i(d+1,r)>s)break;f=g}return a},e.prototype.match_alphabet_=function(e){for(var t={},r=0;r<e.length;r++)t[e.charAt(r)]=0;for(r=0;r<e.length;r++)t[e.charAt(r)]|=1<<e.length-r-1;return t},e.prototype.patch_addContext_=function(e,t){if(0!=t.length){for(var r=t.substring(e.start2,e.start2+e.length1),n=0;t.indexOf(r)!=t.lastIndexOf(r)&&r.length<this.Match_MaxBits-this.Patch_Margin-this.Patch_Margin;)n+=this.Patch_Margin,r=t.substring(e.start2-n,e.start2+e.length1+n);n+=this.Patch_Margin;var o=t.substring(e.start2-n,e.start2);o&&e.diffs.unshift([0,o]);var i=t.substring(e.start2+e.length1,e.start2+e.length1+n);i&&e.diffs.push([0,i]),e.start1-=o.length,e.start2-=o.length,e.length1+=o.length+i.length,e.length2+=o.length+i.length}},e.prototype.patch_make=function(r,n,o){var i,s;if("string"==typeof r&&"string"==typeof n&&void 0===o)i=r,(s=this.diff_main(i,n,!0)).length>2&&(this.diff_cleanupSemantic(s),this.diff_cleanupEfficiency(s));else if(r&&"object"==typeof r&&void 0===n&&void 0===o)s=r,i=this.diff_text1(s);else if("string"==typeof r&&n&&"object"==typeof n&&void 0===o)i=r,s=n;else{if("string"!=typeof r||"string"!=typeof n||!o||"object"!=typeof o)throw new Error("Unknown call format to patch_make.");i=r,s=o}if(0===s.length)return[];for(var a=[],u=new e.patch_obj,l=0,c=0,f=0,p=i,d=i,h=0;h<s.length;h++){var y=s[h][0],g=s[h][1];switch(l||0===y||(u.start1=c,u.start2=f),y){case 1:u.diffs[l++]=s[h],u.length2+=g.length,d=d.substring(0,f)+g+d.substring(f);break;case t:u.length1+=g.length,u.diffs[l++]=s[h],d=d.substring(0,f)+d.substring(f+g.length);break;case 0:g.length<=2*this.Patch_Margin&&l&&s.length!=h+1?(u.diffs[l++]=s[h],u.length1+=g.length,u.length2+=g.length):g.length>=2*this.Patch_Margin&&l&&(this.patch_addContext_(u,p),a.push(u),u=new e.patch_obj,l=0,p=d,c=f)}1!==y&&(c+=g.length),y!==t&&(f+=g.length)}return l&&(this.patch_addContext_(u,p),a.push(u)),a},e.prototype.patch_deepCopy=function(t){for(var r=[],n=0;n<t.length;n++){var o=t[n],i=new e.patch_obj;i.diffs=[];for(var s=0;s<o.diffs.length;s++)i.diffs[s]=o.diffs[s].slice();i.start1=o.start1,i.start2=o.start2,i.length1=o.length1,i.length2=o.length2,r[n]=i}return r},e.prototype.patch_apply=function(e,r){if(0==e.length)return[r,[]];e=this.patch_deepCopy(e);var n=this.patch_addPadding(e);r=n+r+n,this.patch_splitMax(e);for(var o=0,i=[],s=0;s<e.length;s++){var a,u,l=e[s].start2+o,c=this.diff_text1(e[s].diffs),f=-1;if(c.length>this.Match_MaxBits?-1!=(a=this.match_main(r,c.substring(0,this.Match_MaxBits),l))&&(-1==(f=this.match_main(r,c.substring(c.length-this.Match_MaxBits),l+c.length-this.Match_MaxBits))||a>=f)&&(a=-1):a=this.match_main(r,c,l),-1==a)i[s]=!1,o-=e[s].length2-e[s].length1;else if(i[s]=!0,o=a-l,c==(u=-1==f?r.substring(a,a+c.length):r.substring(a,f+this.Match_MaxBits)))r=r.substring(0,a)+this.diff_text2(e[s].diffs)+r.substring(a+c.length);else{var p=this.diff_main(c,u,!1);if(c.length>this.Match_MaxBits&&this.diff_levenshtein(p)/c.length>this.Patch_DeleteThreshold)i[s]=!1;else{this.diff_cleanupSemanticLossless(p);for(var d,h=0,y=0;y<e[s].diffs.length;y++){var g=e[s].diffs[y];0!==g[0]&&(d=this.diff_xIndex(p,h)),1===g[0]?r=r.substring(0,a+d)+g[1]+r.substring(a+d):g[0]===t&&(r=r.substring(0,a+d)+r.substring(a+this.diff_xIndex(p,h+g[1].length))),g[0]!==t&&(h+=g[1].length)}}}}return[r=r.substring(n.length,r.length-n.length),i]},e.prototype.patch_addPadding=function(e){for(var t=this.Patch_Margin,r="",n=1;n<=t;n++)r+=String.fromCharCode(n);for(n=0;n<e.length;n++)e[n].start1+=t,e[n].start2+=t;var o=e[0],i=o.diffs;if(0==i.length||0!=i[0][0])i.unshift([0,r]),o.start1-=t,o.start2-=t,o.length1+=t,o.length2+=t;else if(t>i[0][1].length){var s=t-i[0][1].length;i[0][1]=r.substring(i[0][1].length)+i[0][1],o.start1-=s,o.start2-=s,o.length1+=s,o.length2+=s}if(0==(i=(o=e[e.length-1]).diffs).length||0!=i[i.length-1][0])i.push([0,r]),o.length1+=t,o.length2+=t;else if(t>i[i.length-1][1].length){s=t-i[i.length-1][1].length;i[i.length-1][1]+=r.substring(0,s),o.length1+=s,o.length2+=s}return r},e.prototype.patch_splitMax=function(r){for(var n=this.Match_MaxBits,o=0;o<r.length;o++)if(r[o].length1>n){var i=r[o];r.splice(o--,1);for(var s=i.start1,a=i.start2,u="";0!==i.diffs.length;){var l=new e.patch_obj,c=!0;for(l.start1=s-u.length,l.start2=a-u.length,""!==u&&(l.length1=l.length2=u.length,l.diffs.push([0,u]));0!==i.diffs.length&&l.length1<n-this.Patch_Margin;){var f=i.diffs[0][0],p=i.diffs[0][1];1===f?(l.length2+=p.length,a+=p.length,l.diffs.push(i.diffs.shift()),c=!1):f===t&&1==l.diffs.length&&0==l.diffs[0][0]&&p.length>2*n?(l.length1+=p.length,s+=p.length,c=!1,l.diffs.push([f,p]),i.diffs.shift()):(p=p.substring(0,n-l.length1-this.Patch_Margin),l.length1+=p.length,s+=p.length,0===f?(l.length2+=p.length,a+=p.length):c=!1,l.diffs.push([f,p]),p==i.diffs[0][1]?i.diffs.shift():i.diffs[0][1]=i.diffs[0][1].substring(p.length))}u=(u=this.diff_text2(l.diffs)).substring(u.length-this.Patch_Margin);var d=this.diff_text1(i.diffs).substring(0,this.Patch_Margin);""!==d&&(l.length1+=d.length,l.length2+=d.length,0!==l.diffs.length&&0===l.diffs[l.diffs.length-1][0]?l.diffs[l.diffs.length-1][1]+=d:l.diffs.push([0,d])),c||r.splice(++o,0,l)}}},e.prototype.patch_toText=function(e){for(var t=[],r=0;r<e.length;r++)t[r]=e[r];return t.join("")},e.prototype.patch_fromText=function(r){var n=[];if(!r)return n;for(var o=r.split("\\n"),i=0,s=/^@@ -(\\d+),?(\\d*) \\+(\\d+),?(\\d*) @@$/;i<o.length;){var a=o[i].match(s);if(!a)throw new Error("Invalid patch string: "+o[i]);var u=new e.patch_obj;for(n.push(u),u.start1=parseInt(a[1],10),""===a[2]?(u.start1--,u.length1=1):"0"==a[2]?u.length1=0:(u.start1--,u.length1=parseInt(a[2],10)),u.start2=parseInt(a[3],10),""===a[4]?(u.start2--,u.length2=1):"0"==a[4]?u.length2=0:(u.start2--,u.length2=parseInt(a[4],10)),i++;i<o.length;){var l=o[i].charAt(0);try{var c=decodeURI(o[i].substring(1))}catch(e){throw new Error("Illegal escape in patch_fromText: "+c)}if("-"==l)u.diffs.push([t,c]);else if("+"==l)u.diffs.push([1,c]);else if(" "==l)u.diffs.push([0,c]);else{if("@"==l)break;if(""!==l)throw new Error(\'Invalid patch mode "\'+l+\'" in: \'+c)}i++}}return n},e.patch_obj=function(){this.diffs=[],this.start1=null,this.start2=null,this.length1=0,this.length2=0},e.patch_obj.prototype.toString=function(){for(var e,r=["@@ -"+(0===this.length1?this.start1+",0":1==this.length1?this.start1+1:this.start1+1+","+this.length1)+" +"+(0===this.length2?this.start2+",0":1==this.length2?this.start2+1:this.start2+1+","+this.length2)+" @@\\n"],n=0;n<this.diffs.length;n++){switch(this.diffs[n][0]){case 1:e="+";break;case t:e="-";break;case 0:e=" "}r[n+1]=e+encodeURI(this.diffs[n][1])+"\\n"}return r.join("").replace(/%20/g," ")},this.diff_match_patch=e,this.DIFF_DELETE=t,this.DIFF_INSERT=1,this.DIFF_EQUAL=0},3538:function(e,t,r){var n={"./diff_match_patch_uncompressed":6841,"./diff_match_patch_uncompressed.js":6841};function o(e){var t=i(e);return r(t)}function i(e){if(!r.o(n,e)){var t=new Error("Cannot find module \'"+e+"\'");throw t.code="MODULE_NOT_FOUND",t}return n[e]}o.keys=function(){return Object.keys(n)},o.resolve=i,e.exports=o,o.id=3538},9559:function(e){var t="function"==typeof Array.isArray?Array.isArray:function(e){return e instanceof Array};e.exports=function e(r){if("object"!=typeof r)return r;if(null===r)return null;if(t(r))return r.map(e);if(r instanceof Date)return new Date(r.getTime());if(r instanceof RegExp)return n=/^\\/(.*)\\/([gimyu]*)$/.exec(r.toString()),new RegExp(n[1],n[2]);var n,o={};for(var i in r)Object.prototype.hasOwnProperty.call(r,i)&&(o[i]=e(r[i]));return o}},4251:function(e,t,r){var n=r(5820).E,o=function(){};o.prototype.setResult=function(e){return this.result=e,this.hasResult=!0,this},o.prototype.exit=function(){return this.exiting=!0,this},o.prototype.switchTo=function(e,t){return"string"==typeof e||e instanceof n?this.nextPipe=e:(this.next=e,t&&(this.nextPipe=t)),this},o.prototype.push=function(e,t){return e.parent=this,void 0!==t&&(e.childName=t),e.root=this.root||this,e.options=e.options||this.options,this.children?(this.children[this.children.length-1].next=e,this.children.push(e)):(this.children=[e],this.nextAfterChildren=this.next||null,this.next=e),e.next=this,this},t._=o},9637:function(e,t,r){var n=r(4251)._,o=r(9559),i=function(e,t){this.left=e,this.right=t,this.pipe="diff"};(i.prototype=new n).setResult=function(e){if(this.options.cloneDiffValues&&"object"==typeof e){var t="function"==typeof this.options.cloneDiffValues?this.options.cloneDiffValues:o;"object"==typeof e[0]&&(e[0]=t(e[0])),"object"==typeof e[1]&&(e[1]=t(e[1]))}return n.prototype.setResult.apply(this,arguments)},t.A=i},7443:function(e,t,r){var n=r(4251)._,o=function(e,t){this.left=e,this.delta=t,this.pipe="patch"};o.prototype=new n,t.f=o},4153:function(e,t,r){var n=r(4251)._,o=function(e){this.delta=e,this.pipe="reverse"};o.prototype=new n,t.V=o},1390:function(e,t,r){var n=r(7854).w,o=r(5820).E,i=r(9637).A,s=r(7443).f,a=r(4153).V,u=r(9559),l=r(6294),c=r(1104),f=r(107),p=r(1634),d=r(328),h=function(e){this.processor=new n(e),this.processor.pipe(new o("diff").append(c.collectChildrenDiffFilter,l.diffFilter,p.diffFilter,d.diffFilter,c.objectsDiffFilter,f.diffFilter).shouldHaveResult()),this.processor.pipe(new o("patch").append(c.collectChildrenPatchFilter,f.collectChildrenPatchFilter,l.patchFilter,d.patchFilter,c.patchFilter,f.patchFilter).shouldHaveResult()),this.processor.pipe(new o("reverse").append(c.collectChildrenReverseFilter,f.collectChildrenReverseFilter,l.reverseFilter,d.reverseFilter,c.reverseFilter,f.reverseFilter).shouldHaveResult())};h.prototype.options=function(){return this.processor.options.apply(this.processor,arguments)},h.prototype.diff=function(e,t){return this.processor.process(new i(e,t))},h.prototype.patch=function(e,t){return this.processor.process(new s(e,t))},h.prototype.reverse=function(e){return this.processor.process(new a(e))},h.prototype.unpatch=function(e,t){return this.patch(e,this.reverse(t))},h.prototype.clone=function(e){return u(e)},t.DiffPatcher=h},107:function(e,t,r){var n=r(9637).A,o=r(7443).f,i=r(4153).V,s=r(7821),a="function"==typeof Array.isArray?Array.isArray:function(e){return e instanceof Array},u="function"==typeof Array.prototype.indexOf?function(e,t){return e.indexOf(t)}:function(e,t){for(var r=e.length,n=0;n<r;n++)if(e[n]===t)return n;return-1};function l(e,t,r,n,o){var i=e[r],s=t[n];if(i===s)return!0;if("object"!=typeof i||"object"!=typeof s)return!1;var a,u,l=o.objectHash;return l?("number"==typeof r?(o.hashCache1=o.hashCache1||[],void 0===(a=o.hashCache1[r])&&(o.hashCache1[r]=a=l(i,r))):a=l(i),void 0!==a&&("number"==typeof n?(o.hashCache2=o.hashCache2||[],void 0===(u=o.hashCache2[n])&&(o.hashCache2[n]=u=l(s,n))):u=l(s),void 0!==u&&a===u)):o.matchByPosition&&r===n}var c=function(e){if(e.leftIsArray){var t,r,o,i,a,c={objectHash:e.options&&e.options.objectHash,matchByPosition:e.options&&e.options.matchByPosition},f=0,p=0,d=e.left,h=e.right,y=d.length,g=h.length;for(y>0&&g>0&&!c.objectHash&&"boolean"!=typeof c.matchByPosition&&(c.matchByPosition=!function(e,t,r,n){for(var o=0;o<r;o++)for(var i=e[o],s=0;s<n;s++){var a=t[s];if(o!==s&&i===a)return!0}}(d,h,y,g));f<y&&f<g&&l(d,h,f,f,c);)t=f,i=new n(e.left[t],e.right[t]),e.push(i,t),f++;for(;p+f<y&&p+f<g&&l(d,h,y-1-p,g-1-p,c);)r=y-1-p,o=g-1-p,i=new n(e.left[r],e.right[o]),e.push(i,o),p++;if(f+p!==y)if(f+p!==g){delete c.hashCache1,delete c.hashCache2;var m=d.slice(f,y-p),b=h.slice(f,g-p),v=s.get(m,b,l,c),O=[];for(a=a||{_t:"a"},t=f;t<y-p;t++)u(v.indices1,t-f)<0&&(a["_"+t]=[d[t],0,0],O.push(t));var w=!0;e.options&&e.options.arrays&&!1===e.options.arrays.detectMove&&(w=!1);var I=!1;e.options&&e.options.arrays&&e.options.arrays.includeValueOnMove&&(I=!0);var P=O.length;for(t=f;t<g-p;t++){var T=u(v.indices2,t-f);if(T<0){var S=!1;if(w&&P>0)for(var x=0;x<P;x++)if(l(m,b,(r=O[x])-f,t-f,c)){a["_"+r].splice(1,2,t,3),I||(a["_"+r][0]=""),o=t,i=new n(e.left[r],e.right[o]),e.push(i,o),O.splice(x,1),S=!0;break}S||(a[t]=[h[t]])}else r=v.indices1[T]+f,o=v.indices2[T]+f,i=new n(e.left[r],e.right[o]),e.push(i,o)}e.setResult(a).exit()}else{for(a=a||{_t:"a"},t=f;t<y-p;t++)a["_"+t]=[d[t],0,0];e.setResult(a).exit()}else{if(y===g)return void e.setResult(void 0).exit();for(a=a||{_t:"a"},t=f;t<g-p;t++)a[t]=[h[t]];e.setResult(a).exit()}}};c.filterName="arrays";var f=function(e,t){return e-t},p=function(e){return function(t,r){return t[e]-r[e]}},d=function(e){if(e.nested&&"a"===e.delta._t){var t,r,n=e.delta,i=e.left,s=[],a=[],u=[];for(t in n)if("_t"!==t)if("_"===t[0]){if(0!==n[t][2]&&3!==n[t][2])throw new Error("only removal or move can be applied at original array indices, invalid diff type: "+n[t][2]);s.push(parseInt(t.slice(1),10))}else 1===n[t].length?a.push({index:parseInt(t,10),value:n[t][0]}):u.push({index:parseInt(t,10),delta:n[t]});for(t=(s=s.sort(f)).length-1;t>=0;t--){var l=n["_"+(r=s[t])],c=i.splice(r,1)[0];3===l[2]&&a.push({index:l[1],value:c})}var d=(a=a.sort(p("index"))).length;for(t=0;t<d;t++){var h=a[t];i.splice(h.index,0,h.value)}var y,g=u.length;if(g>0)for(t=0;t<g;t++){var m=u[t];y=new o(e.left[m.index],m.delta),e.push(y,m.index)}e.children?e.exit():e.setResult(e.left).exit()}};d.filterName="arrays";var h=function(e){if(e&&e.children&&"a"===e.delta._t){for(var t,r=e.children.length,n=0;n<r;n++)t=e.children[n],e.left[t.childName]=t.result;e.setResult(e.left).exit()}};h.filterName="arraysCollectChildren";var y=function(e){if(e.nested){if("a"===e.delta._t){var t,r;for(t in e.delta)"_t"!==t&&(r=new i(e.delta[t]),e.push(r,t));e.exit()}}else 3===e.delta[2]&&(e.newName="_"+e.delta[1],e.setResult([e.delta[0],parseInt(e.childName.substr(1),10),3]).exit())};y.filterName="arrays";var g=function(e,t,r){if("string"==typeof t&&"_"===t[0])return parseInt(t.substr(1),10);if(a(r)&&0===r[2])return"_"+t;var n=+t;for(var o in e){var i=e[o];if(a(i))if(3===i[2]){var s=parseInt(o.substr(1),10),u=i[1];if(u===+t)return s;s<=n&&u>n?n++:s>=n&&u<n&&n--}else if(0===i[2]){parseInt(o.substr(1),10)<=n&&n++}else 1===i.length&&o<=n&&n--}return n},m=function(e){if(e&&e.children&&"a"===e.delta._t){for(var t,r=e.children.length,n={_t:"a"},o=0;o<r;o++){var i=(t=e.children[o]).newName;void 0===i&&(i=g(e.delta,t.childName,t.result)),n[i]!==t.result&&(n[i]=t.result)}e.setResult(n).exit()}};m.filterName="arraysCollectChildren",t.diffFilter=c,t.patchFilter=d,t.collectChildrenPatchFilter=h,t.reverseFilter=y,t.collectChildrenReverseFilter=m},1634:function(e,t){var r=function(e){e.left instanceof Date?(e.right instanceof Date?e.left.getTime()!==e.right.getTime()?e.setResult([e.left,e.right]):e.setResult(void 0):e.setResult([e.left,e.right]),e.exit()):e.right instanceof Date&&e.setResult([e.left,e.right]).exit()};r.filterName="dates",t.diffFilter=r},7821:function(e,t){var r=function(e,t,r,n){return e[r]===t[n]},n=function(e,t,r,o,i,s){if(0===o||0===i)return{sequence:[],indices1:[],indices2:[]};if(e.match(t,r,o-1,i-1,s)){var a=n(e,t,r,o-1,i-1,s);return a.sequence.push(t[o-1]),a.indices1.push(o-1),a.indices2.push(i-1),a}return e[o][i-1]>e[o-1][i]?n(e,t,r,o,i-1,s):n(e,t,r,o-1,i,s)};t.get=function(e,t,o,i){var s=function(e,t,r,n){var o,i,s=e.length,a=t.length,u=[s+1];for(o=0;o<s+1;o++)for(u[o]=[a+1],i=0;i<a+1;i++)u[o][i]=0;for(u.match=r,o=1;o<s+1;o++)for(i=1;i<a+1;i++)r(e,t,o-1,i-1,n)?u[o][i]=u[o-1][i-1]+1:u[o][i]=Math.max(u[o-1][i],u[o][i-1]);return u}(e,t,o||r,i=i||{}),a=n(s,e,t,e.length,t.length,i);return"string"==typeof e&&"string"==typeof t&&(a.sequence=a.sequence.join("")),a}},1104:function(e,t,r){var n=r(9637).A,o=r(7443).f,i=r(4153).V,s=function(e){if(e&&e.children){for(var t,r=e.children.length,n=e.result,o=0;o<r;o++)void 0!==(t=e.children[o]).result&&((n=n||{})[t.childName]=t.result);n&&e.leftIsArray&&(n._t="a"),e.setResult(n).exit()}};s.filterName="collectChildren";var a=function(e){if(!e.leftIsArray&&"object"===e.leftType){var t,r,o=e.options.propertyFilter;for(t in e.left)Object.prototype.hasOwnProperty.call(e.left,t)&&(o&&!o(t,e)||(r=new n(e.left[t],e.right[t]),e.push(r,t)));for(t in e.right)Object.prototype.hasOwnProperty.call(e.right,t)&&(o&&!o(t,e)||void 0===e.left[t]&&(r=new n(void 0,e.right[t]),e.push(r,t)));e.children&&0!==e.children.length?e.exit():e.setResult(void 0).exit()}};a.filterName="objects";var u=function(e){if(e.nested&&!e.delta._t){var t,r;for(t in e.delta)r=new o(e.left[t],e.delta[t]),e.push(r,t);e.exit()}};u.filterName="objects";var l=function(e){if(e&&e.children&&!e.delta._t){for(var t,r=e.children.length,n=0;n<r;n++)t=e.children[n],Object.prototype.hasOwnProperty.call(e.left,t.childName)&&void 0===t.result?delete e.left[t.childName]:e.left[t.childName]!==t.result&&(e.left[t.childName]=t.result);e.setResult(e.left).exit()}};l.filterName="collectChildren";var c=function(e){if(e.nested&&!e.delta._t){var t,r;for(t in e.delta)r=new i(e.delta[t]),e.push(r,t);e.exit()}};c.filterName="objects";var f=function(e){if(e&&e.children&&!e.delta._t){for(var t,r=e.children.length,n={},o=0;o<r;o++)n[(t=e.children[o]).childName]!==t.result&&(n[t.childName]=t.result);e.setResult(n).exit()}};f.filterName="collectChildren",t.collectChildrenDiffFilter=s,t.objectsDiffFilter=a,t.patchFilter=u,t.collectChildrenPatchFilter=l,t.reverseFilter=c,t.collectChildrenReverseFilter=f},328:function(e,t,r){var n=null,o=function(e){if(!n){var t;if("undefined"!=typeof diff_match_patch)t="function"==typeof diff_match_patch?new diff_match_patch:new diff_match_patch.diff_match_patch;else{try{var o=r(3538)("./diff_match_patch_uncompressed");t=new o.diff_match_patch}catch(e){t=null}}if(!t){if(!e)return null;var i=new Error("text diff_match_patch library not found");throw i.diff_match_patch_not_found=!0,i}n={diff:function(e,r){return t.patch_toText(t.patch_make(e,r))},patch:function(e,r){for(var n=t.patch_apply(t.patch_fromText(r),e),o=0;o<n[1].length;o++){if(!n[1][o])new Error("text patch failed").textPatchFailed=!0}return n[0]}}}return n},i=function(e){if("string"===e.leftType){var t=e.options&&e.options.textDiff&&e.options.textDiff.minLength||60;if(e.left.length<t||e.right.length<t)e.setResult([e.left,e.right]).exit();else{var r=o();if(r){var n=r.diff;e.setResult([n(e.left,e.right),0,2]).exit()}else e.setResult([e.left,e.right]).exit()}}};i.filterName="texts";var s=function(e){if(!e.nested&&2===e.delta[2]){var t=o(!0).patch;e.setResult(t(e.left,e.delta[0])).exit()}};s.filterName="texts";var a=function(e){var t,r,n,o,i,s=null,a=/^@@ +\\-(\\d+),(\\d+) +\\+(\\d+),(\\d+) +@@$/;for(t=0,r=(n=e.split("\\n")).length;t<r;t++){var u=(o=n[t]).slice(0,1);"@"===u?(s=a.exec(o),null,null,n[t]="@@ -"+s[3]+","+s[4]+" +"+s[1]+","+s[2]+" @@"):"+"===u?(t,n[t]="-"+n[t].slice(1),"+"===n[t-1].slice(0,1)&&(i=n[t],n[t]=n[t-1],n[t-1]=i)):"-"===u&&(t,n[t]="+"+n[t].slice(1))}return n.join("\\n")},u=function(e){e.nested||2===e.delta[2]&&e.setResult([a(e.delta[0]),0,2]).exit()};u.filterName="texts",t.diffFilter=i,t.patchFilter=s,t.reverseFilter=u},6294:function(e,t){var r="function"==typeof Array.isArray?Array.isArray:function(e){return e instanceof Array},n=function(e){if(e.left!==e.right)if(void 0!==e.left)if(void 0!==e.right){if("function"==typeof e.left||"function"==typeof e.right)throw new Error("functions are not supported");if(e.leftType=null===e.left?"null":typeof e.left,e.rightType=null===e.right?"null":typeof e.right,e.leftType===e.rightType)if("boolean"!==e.leftType&&"number"!==e.leftType)if("object"===e.leftType&&(e.leftIsArray=r(e.left)),"object"===e.rightType&&(e.rightIsArray=r(e.right)),e.leftIsArray===e.rightIsArray){if(e.left instanceof RegExp){if(!(e.right instanceof RegExp))return void e.setResult([e.left,e.right]).exit();e.setResult([e.left.toString(),e.right.toString()]).exit()}}else e.setResult([e.left,e.right]).exit();else e.setResult([e.left,e.right]).exit();else e.setResult([e.left,e.right]).exit()}else e.setResult([e.left,0,0]).exit();else{if("function"==typeof e.right)throw new Error("functions are not supported");e.setResult([e.right]).exit()}else e.setResult(void 0).exit()};n.filterName="trivial";var o=function(e){if(void 0!==e.delta){if(e.nested=!r(e.delta),!e.nested)if(1!==e.delta.length)if(2!==e.delta.length)3!==e.delta.length||0!==e.delta[2]||e.setResult(void 0).exit();else{if(e.left instanceof RegExp){var t=/^\\/(.*)\\/([gimyu]+)$/.exec(e.delta[1]);if(t)return void e.setResult(new RegExp(t[1],t[2])).exit()}e.setResult(e.delta[1]).exit()}else e.setResult(e.delta[0]).exit()}else e.setResult(e.left).exit()};o.filterName="trivial";var i=function(e){void 0!==e.delta?(e.nested=!r(e.delta),e.nested||(1!==e.delta.length?2!==e.delta.length?3!==e.delta.length||0!==e.delta[2]||e.setResult([e.delta[0]]).exit():e.setResult([e.delta[1],e.delta[0]]).exit():e.setResult([e.delta[0],0,0]).exit())):e.setResult(e.delta).exit()};i.filterName="trivial",t.diffFilter=n,t.patchFilter=o,t.reverseFilter=i},5820:function(e,t){var r=function(e){this.name=e,this.filters=[]};r.prototype.process=function(e){if(!this.processor)throw new Error("add this pipe to a processor before using it");for(var t=this.debug,r=this.filters.length,n=e,o=0;o<r;o++){var i=this.filters[o];if(t&&this.log("filter: "+i.filterName),i(n),"object"==typeof n&&n.exiting){n.exiting=!1;break}}!n.next&&this.resultCheck&&this.resultCheck(n)},r.prototype.log=function(e){console.log("[jsondiffpatch] "+this.name+" pipe, "+e)},r.prototype.append=function(){return this.filters.push.apply(this.filters,arguments),this},r.prototype.prepend=function(){return this.filters.unshift.apply(this.filters,arguments),this},r.prototype.indexOf=function(e){if(!e)throw new Error("a filter name is required");for(var t=0;t<this.filters.length;t++){if(this.filters[t].filterName===e)return t}throw new Error("filter not found: "+e)},r.prototype.list=function(){for(var e=[],t=0;t<this.filters.length;t++){var r=this.filters[t];e.push(r.filterName)}return e},r.prototype.after=function(e){var t=this.indexOf(e),r=Array.prototype.slice.call(arguments,1);if(!r.length)throw new Error("a filter is required");return r.unshift(t+1,0),Array.prototype.splice.apply(this.filters,r),this},r.prototype.before=function(e){var t=this.indexOf(e),r=Array.prototype.slice.call(arguments,1);if(!r.length)throw new Error("a filter is required");return r.unshift(t,0),Array.prototype.splice.apply(this.filters,r),this},r.prototype.clear=function(){return this.filters.length=0,this},r.prototype.shouldHaveResult=function(e){if(!1!==e){if(!this.resultCheck){var t=this;return this.resultCheck=function(e){if(!e.hasResult){console.log(e);var r=new Error(t.name+" failed");throw r.noResult=!0,r}},this}}else this.resultCheck=null},t.E=r},7854:function(e,t){var r=function(e){this.selfOptions=e||{},this.pipes={}};r.prototype.options=function(e){return e&&(this.selfOptions=e),this.selfOptions},r.prototype.pipe=function(e,t){if("string"==typeof e){if(void 0===t)return this.pipes[e];this.pipes[e]=t}if(e&&e.name){if((t=e).processor===this)return t;this.pipes[t.name]=t}return t.processor=this,t},r.prototype.process=function(e,t){var r=e;r.options=this.options();for(var n,o,i=t||e.pipe||"default";i;)void 0!==r.nextAfterChildren&&(r.next=r.nextAfterChildren,r.nextAfterChildren=null),"string"==typeof i&&(i=this.pipe(i)),i.process(r),o=r,n=i,i=null,r&&r.next&&(r=r.next,i=o.nextPipe||r.pipe||n);return r.hasResult?r.result:void 0},t.w=r},6674:function(e,t,r){"use strict";var n,o,i,s,a,u,l,c,f,p,d,h,y,g=r(6558),m=g.Reader,b=g.Writer,v=g.util,O=g.roots.default||(g.roots.default={});O.lr=((y={}).IntercomShow=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.IntercomShow;e.pos<r;){var o=e.uint32();e.skipType(7&o)}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null},e.fromObject=function(e){return e instanceof O.lr.IntercomShow?e:new O.lr.IntercomShow},e.toObject=function(){return{}},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),y.ZendeskShow=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.ZendeskShow;e.pos<r;){var o=e.uint32();e.skipType(7&o)}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null},e.fromObject=function(e){return e instanceof O.lr.ZendeskShow?e:new O.lr.ZendeskShow},e.toObject=function(){return{}},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),y.utils=((n={}).Value=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.arson="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.arson&&e.hasOwnProperty("arson")&&t.uint32(18).string(e.arson),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.utils.Value;e.pos<r;){var o=e.uint32();switch(o>>>3){case 2:n.arson=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.arson&&e.hasOwnProperty("arson")&&!v.isString(e.arson)?"arson: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.utils.Value)return e;var t=new O.lr.utils.Value;return null!=e.arson&&(t.arson=String(e.arson)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.arson=""),null!=e.arson&&e.hasOwnProperty("arson")&&(r.arson=e.arson),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),n),y.core=((o={}).LogEvent=function(){function e(e){if(this.args=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}var t,r;return e.prototype.logLevel=0,e.prototype.args=v.emptyArray,e.prototype.tag="",e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.logLevel&&e.hasOwnProperty("logLevel")&&t.uint32(8).int32(e.logLevel),null!=e.args&&e.args.length)for(var r=0;r<e.args.length;++r)O.lr.utils.Value.encode(e.args[r],t.uint32(18).fork()).ldelim();return null!=e.tag&&e.hasOwnProperty("tag")&&t.uint32(26).string(e.tag),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.core.LogEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.logLevel=e.int32();break;case 2:n.args&&n.args.length||(n.args=[]),n.args.push(O.lr.utils.Value.decode(e,e.uint32()));break;case 3:n.tag=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.logLevel&&e.hasOwnProperty("logLevel"))switch(e.logLevel){default:return"logLevel: enum value expected";case 0:case 1:case 2:case 3:case 4:}if(null!=e.args&&e.hasOwnProperty("args")){if(!Array.isArray(e.args))return"args: array expected";for(var t=0;t<e.args.length;++t){var r=O.lr.utils.Value.verify(e.args[t]);if(r)return"args."+r}}return null!=e.tag&&e.hasOwnProperty("tag")&&!v.isString(e.tag)?"tag: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.core.LogEvent)return e;var t=new O.lr.core.LogEvent;switch(e.logLevel){case"DEBUG":case 0:t.logLevel=0;break;case"INFO":case 1:t.logLevel=1;break;case"LOG":case 2:t.logLevel=2;break;case"WARN":case 3:t.logLevel=3;break;case"ERROR":case 4:t.logLevel=4}if(e.args){if(!Array.isArray(e.args))throw TypeError(".lr.core.LogEvent.args: array expected");t.args=[];for(var r=0;r<e.args.length;++r){if("object"!=typeof e.args[r])throw TypeError(".lr.core.LogEvent.args: object expected");t.args[r]=O.lr.utils.Value.fromObject(e.args[r])}}return null!=e.tag&&(t.tag=String(e.tag)),t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.args=[]),t.defaults&&(r.logLevel=t.enums===String?"DEBUG":0,r.tag=""),null!=e.logLevel&&e.hasOwnProperty("logLevel")&&(r.logLevel=t.enums===String?O.lr.core.LogEvent.LogLevel[e.logLevel]:e.logLevel),e.args&&e.args.length){r.args=[];for(var n=0;n<e.args.length;++n)r.args[n]=O.lr.utils.Value.toObject(e.args[n],t)}return null!=e.tag&&e.hasOwnProperty("tag")&&(r.tag=e.tag),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.LogLevel=(t={},(r=Object.create(t))[t[0]="DEBUG"]=0,r[t[1]="INFO"]=1,r[t[2]="LOG"]=2,r[t[3]="WARN"]=3,r[t[4]="ERROR"]=4,r),e}(),o.OldException=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}var t,r;return e.prototype.exceptionType=0,e.prototype.errorType="",e.prototype.message=null,e.prototype.release="",e.prototype.browserHref="",e.prototype.browserUseragent="",e.prototype.userName="",e.prototype.userEmail="",e.prototype.country="",e.prototype.region="",e.prototype.city="",e.prototype.latitude=0,e.prototype.longitude=0,e.prototype.ip="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.exceptionType&&e.hasOwnProperty("exceptionType")&&t.uint32(8).int32(e.exceptionType),null!=e.errorType&&e.hasOwnProperty("errorType")&&t.uint32(18).string(e.errorType),null!=e.message&&e.hasOwnProperty("message")&&O.lr.utils.Value.encode(e.message,t.uint32(26).fork()).ldelim(),null!=e.release&&e.hasOwnProperty("release")&&t.uint32(34).string(e.release),null!=e.browserHref&&e.hasOwnProperty("browserHref")&&t.uint32(42).string(e.browserHref),null!=e.browserUseragent&&e.hasOwnProperty("browserUseragent")&&t.uint32(50).string(e.browserUseragent),null!=e.userName&&e.hasOwnProperty("userName")&&t.uint32(58).string(e.userName),null!=e.userEmail&&e.hasOwnProperty("userEmail")&&t.uint32(66).string(e.userEmail),null!=e.country&&e.hasOwnProperty("country")&&t.uint32(74).string(e.country),null!=e.region&&e.hasOwnProperty("region")&&t.uint32(82).string(e.region),null!=e.city&&e.hasOwnProperty("city")&&t.uint32(90).string(e.city),null!=e.latitude&&e.hasOwnProperty("latitude")&&t.uint32(101).float(e.latitude),null!=e.longitude&&e.hasOwnProperty("longitude")&&t.uint32(109).float(e.longitude),null!=e.ip&&e.hasOwnProperty("ip")&&t.uint32(114).string(e.ip),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.core.OldException;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.exceptionType=e.int32();break;case 2:n.errorType=e.string();break;case 3:n.message=O.lr.utils.Value.decode(e,e.uint32());break;case 4:n.release=e.string();break;case 5:n.browserHref=e.string();break;case 6:n.browserUseragent=e.string();break;case 7:n.userName=e.string();break;case 8:n.userEmail=e.string();break;case 9:n.country=e.string();break;case 10:n.region=e.string();break;case 11:n.city=e.string();break;case 12:n.latitude=e.float();break;case 13:n.longitude=e.float();break;case 14:n.ip=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.exceptionType&&e.hasOwnProperty("exceptionType"))switch(e.exceptionType){default:return"exceptionType: enum value expected";case 0:case 1:}if(null!=e.errorType&&e.hasOwnProperty("errorType")&&!v.isString(e.errorType))return"errorType: string expected";if(null!=e.message&&e.hasOwnProperty("message")){var t=O.lr.utils.Value.verify(e.message);if(t)return"message."+t}return null!=e.release&&e.hasOwnProperty("release")&&!v.isString(e.release)?"release: string expected":null!=e.browserHref&&e.hasOwnProperty("browserHref")&&!v.isString(e.browserHref)?"browserHref: string expected":null!=e.browserUseragent&&e.hasOwnProperty("browserUseragent")&&!v.isString(e.browserUseragent)?"browserUseragent: string expected":null!=e.userName&&e.hasOwnProperty("userName")&&!v.isString(e.userName)?"userName: string expected":null!=e.userEmail&&e.hasOwnProperty("userEmail")&&!v.isString(e.userEmail)?"userEmail: string expected":null!=e.country&&e.hasOwnProperty("country")&&!v.isString(e.country)?"country: string expected":null!=e.region&&e.hasOwnProperty("region")&&!v.isString(e.region)?"region: string expected":null!=e.city&&e.hasOwnProperty("city")&&!v.isString(e.city)?"city: string expected":null!=e.latitude&&e.hasOwnProperty("latitude")&&"number"!=typeof e.latitude?"latitude: number expected":null!=e.longitude&&e.hasOwnProperty("longitude")&&"number"!=typeof e.longitude?"longitude: number expected":null!=e.ip&&e.hasOwnProperty("ip")&&!v.isString(e.ip)?"ip: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.core.OldException)return e;var t=new O.lr.core.OldException;switch(e.exceptionType){case"UNHANDLED_REJECTION":case 0:t.exceptionType=0;break;case"WINDOW":case 1:t.exceptionType=1}if(null!=e.errorType&&(t.errorType=String(e.errorType)),null!=e.message){if("object"!=typeof e.message)throw TypeError(".lr.core.OldException.message: object expected");t.message=O.lr.utils.Value.fromObject(e.message)}return null!=e.release&&(t.release=String(e.release)),null!=e.browserHref&&(t.browserHref=String(e.browserHref)),null!=e.browserUseragent&&(t.browserUseragent=String(e.browserUseragent)),null!=e.userName&&(t.userName=String(e.userName)),null!=e.userEmail&&(t.userEmail=String(e.userEmail)),null!=e.country&&(t.country=String(e.country)),null!=e.region&&(t.region=String(e.region)),null!=e.city&&(t.city=String(e.city)),null!=e.latitude&&(t.latitude=Number(e.latitude)),null!=e.longitude&&(t.longitude=Number(e.longitude)),null!=e.ip&&(t.ip=String(e.ip)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.exceptionType=t.enums===String?"UNHANDLED_REJECTION":0,r.errorType="",r.message=null,r.release="",r.browserHref="",r.browserUseragent="",r.userName="",r.userEmail="",r.country="",r.region="",r.city="",r.latitude=0,r.longitude=0,r.ip=""),null!=e.exceptionType&&e.hasOwnProperty("exceptionType")&&(r.exceptionType=t.enums===String?O.lr.core.OldException.ExceptionType[e.exceptionType]:e.exceptionType),null!=e.errorType&&e.hasOwnProperty("errorType")&&(r.errorType=e.errorType),null!=e.message&&e.hasOwnProperty("message")&&(r.message=O.lr.utils.Value.toObject(e.message,t)),null!=e.release&&e.hasOwnProperty("release")&&(r.release=e.release),null!=e.browserHref&&e.hasOwnProperty("browserHref")&&(r.browserHref=e.browserHref),null!=e.browserUseragent&&e.hasOwnProperty("browserUseragent")&&(r.browserUseragent=e.browserUseragent),null!=e.userName&&e.hasOwnProperty("userName")&&(r.userName=e.userName),null!=e.userEmail&&e.hasOwnProperty("userEmail")&&(r.userEmail=e.userEmail),null!=e.country&&e.hasOwnProperty("country")&&(r.country=e.country),null!=e.region&&e.hasOwnProperty("region")&&(r.region=e.region),null!=e.city&&e.hasOwnProperty("city")&&(r.city=e.city),null!=e.latitude&&e.hasOwnProperty("latitude")&&(r.latitude=t.json&&!isFinite(e.latitude)?String(e.latitude):e.latitude),null!=e.longitude&&e.hasOwnProperty("longitude")&&(r.longitude=t.json&&!isFinite(e.longitude)?String(e.longitude):e.longitude),null!=e.ip&&e.hasOwnProperty("ip")&&(r.ip=e.ip),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.ExceptionType=(t={},(r=Object.create(t))[t[0]="UNHANDLED_REJECTION"]=0,r[t[1]="WINDOW"]=1,r),e}(),o.Exception=function(){function e(e){if(this.tags={},this.extra={},e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}var t,r;return e.prototype.exceptionType=0,e.prototype.errorType="",e.prototype.message=null,e.prototype.release="",e.prototype.browserHref="",e.prototype.browserUseragent="",e.prototype.userName="",e.prototype.userEmail="",e.prototype.level="",e.prototype.logger="",e.prototype.tags=v.emptyObject,e.prototype.extra=v.emptyObject,e.prototype.ip="",e.prototype.country="",e.prototype.region="",e.prototype.city="",e.prototype.latitude=0,e.prototype.longitude=0,e.prototype.count=0,e.prototype.hashCode="",e.prototype.messageArgs=null,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.exceptionType&&e.hasOwnProperty("exceptionType")&&t.uint32(8).int32(e.exceptionType),null!=e.errorType&&e.hasOwnProperty("errorType")&&t.uint32(18).string(e.errorType),null!=e.message&&e.hasOwnProperty("message")&&O.lr.utils.Value.encode(e.message,t.uint32(26).fork()).ldelim(),null!=e.release&&e.hasOwnProperty("release")&&t.uint32(34).string(e.release),null!=e.browserHref&&e.hasOwnProperty("browserHref")&&t.uint32(42).string(e.browserHref),null!=e.browserUseragent&&e.hasOwnProperty("browserUseragent")&&t.uint32(50).string(e.browserUseragent),null!=e.userName&&e.hasOwnProperty("userName")&&t.uint32(58).string(e.userName),null!=e.userEmail&&e.hasOwnProperty("userEmail")&&t.uint32(66).string(e.userEmail),null!=e.level&&e.hasOwnProperty("level")&&t.uint32(74).string(e.level),null!=e.logger&&e.hasOwnProperty("logger")&&t.uint32(82).string(e.logger),null!=e.tags&&e.hasOwnProperty("tags"))for(var r=Object.keys(e.tags),n=0;n<r.length;++n)t.uint32(90).fork().uint32(10).string(r[n]).uint32(18).string(e.tags[r[n]]).ldelim();if(null!=e.extra&&e.hasOwnProperty("extra"))for(r=Object.keys(e.extra),n=0;n<r.length;++n)t.uint32(98).fork().uint32(10).string(r[n]).uint32(18).string(e.extra[r[n]]).ldelim();return null!=e.ip&&e.hasOwnProperty("ip")&&t.uint32(106).string(e.ip),null!=e.country&&e.hasOwnProperty("country")&&t.uint32(114).string(e.country),null!=e.region&&e.hasOwnProperty("region")&&t.uint32(122).string(e.region),null!=e.city&&e.hasOwnProperty("city")&&t.uint32(130).string(e.city),null!=e.latitude&&e.hasOwnProperty("latitude")&&t.uint32(141).float(e.latitude),null!=e.longitude&&e.hasOwnProperty("longitude")&&t.uint32(149).float(e.longitude),null!=e.count&&e.hasOwnProperty("count")&&t.uint32(152).uint32(e.count),null!=e.hashCode&&e.hasOwnProperty("hashCode")&&t.uint32(162).string(e.hashCode),null!=e.messageArgs&&e.hasOwnProperty("messageArgs")&&O.lr.utils.Value.encode(e.messageArgs,t.uint32(170).fork()).ldelim(),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r,n=void 0===t?e.len:e.pos+t,o=new O.lr.core.Exception;e.pos<n;){var i=e.uint32();switch(i>>>3){case 1:o.exceptionType=e.int32();break;case 2:o.errorType=e.string();break;case 3:o.message=O.lr.utils.Value.decode(e,e.uint32());break;case 4:o.release=e.string();break;case 5:o.browserHref=e.string();break;case 6:o.browserUseragent=e.string();break;case 7:o.userName=e.string();break;case 8:o.userEmail=e.string();break;case 9:o.level=e.string();break;case 10:o.logger=e.string();break;case 11:e.skip().pos++,o.tags===v.emptyObject&&(o.tags={}),r=e.string(),e.pos++,o.tags[r]=e.string();break;case 12:e.skip().pos++,o.extra===v.emptyObject&&(o.extra={}),r=e.string(),e.pos++,o.extra[r]=e.string();break;case 13:o.ip=e.string();break;case 14:o.country=e.string();break;case 15:o.region=e.string();break;case 16:o.city=e.string();break;case 17:o.latitude=e.float();break;case 18:o.longitude=e.float();break;case 19:o.count=e.uint32();break;case 20:o.hashCode=e.string();break;case 21:o.messageArgs=O.lr.utils.Value.decode(e,e.uint32());break;default:e.skipType(7&i)}}return o},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.exceptionType&&e.hasOwnProperty("exceptionType"))switch(e.exceptionType){default:return"exceptionType: enum value expected";case 0:case 1:case 2:case 3:case 4:}if(null!=e.errorType&&e.hasOwnProperty("errorType")&&!v.isString(e.errorType))return"errorType: string expected";if(null!=e.message&&e.hasOwnProperty("message")){var t=O.lr.utils.Value.verify(e.message);if(t)return"message."+t}if(null!=e.release&&e.hasOwnProperty("release")&&!v.isString(e.release))return"release: string expected";if(null!=e.browserHref&&e.hasOwnProperty("browserHref")&&!v.isString(e.browserHref))return"browserHref: string expected";if(null!=e.browserUseragent&&e.hasOwnProperty("browserUseragent")&&!v.isString(e.browserUseragent))return"browserUseragent: string expected";if(null!=e.userName&&e.hasOwnProperty("userName")&&!v.isString(e.userName))return"userName: string expected";if(null!=e.userEmail&&e.hasOwnProperty("userEmail")&&!v.isString(e.userEmail))return"userEmail: string expected";if(null!=e.level&&e.hasOwnProperty("level")&&!v.isString(e.level))return"level: string expected";if(null!=e.logger&&e.hasOwnProperty("logger")&&!v.isString(e.logger))return"logger: string expected";if(null!=e.tags&&e.hasOwnProperty("tags")){if(!v.isObject(e.tags))return"tags: object expected";for(var r=Object.keys(e.tags),n=0;n<r.length;++n)if(!v.isString(e.tags[r[n]]))return"tags: string{k:string} expected"}if(null!=e.extra&&e.hasOwnProperty("extra")){if(!v.isObject(e.extra))return"extra: object expected";for(r=Object.keys(e.extra),n=0;n<r.length;++n)if(!v.isString(e.extra[r[n]]))return"extra: string{k:string} expected"}return null!=e.ip&&e.hasOwnProperty("ip")&&!v.isString(e.ip)?"ip: string expected":null!=e.country&&e.hasOwnProperty("country")&&!v.isString(e.country)?"country: string expected":null!=e.region&&e.hasOwnProperty("region")&&!v.isString(e.region)?"region: string expected":null!=e.city&&e.hasOwnProperty("city")&&!v.isString(e.city)?"city: string expected":null!=e.latitude&&e.hasOwnProperty("latitude")&&"number"!=typeof e.latitude?"latitude: number expected":null!=e.longitude&&e.hasOwnProperty("longitude")&&"number"!=typeof e.longitude?"longitude: number expected":null!=e.count&&e.hasOwnProperty("count")&&!v.isInteger(e.count)?"count: integer expected":null!=e.hashCode&&e.hasOwnProperty("hashCode")&&!v.isString(e.hashCode)?"hashCode: string expected":null!=e.messageArgs&&e.hasOwnProperty("messageArgs")&&(t=O.lr.utils.Value.verify(e.messageArgs))?"messageArgs."+t:null},e.fromObject=function(e){if(e instanceof O.lr.core.Exception)return e;var t=new O.lr.core.Exception;switch(e.exceptionType){case"UNHANDLED_REJECTION":case 0:t.exceptionType=0;break;case"WINDOW":case 1:t.exceptionType=1;break;case"MESSAGE":case 2:t.exceptionType=2;break;case"CONSOLE":case 3:t.exceptionType=3;break;case"ANDROID":case 4:t.exceptionType=4}if(null!=e.errorType&&(t.errorType=String(e.errorType)),null!=e.message){if("object"!=typeof e.message)throw TypeError(".lr.core.Exception.message: object expected");t.message=O.lr.utils.Value.fromObject(e.message)}if(null!=e.release&&(t.release=String(e.release)),null!=e.browserHref&&(t.browserHref=String(e.browserHref)),null!=e.browserUseragent&&(t.browserUseragent=String(e.browserUseragent)),null!=e.userName&&(t.userName=String(e.userName)),null!=e.userEmail&&(t.userEmail=String(e.userEmail)),null!=e.level&&(t.level=String(e.level)),null!=e.logger&&(t.logger=String(e.logger)),e.tags){if("object"!=typeof e.tags)throw TypeError(".lr.core.Exception.tags: object expected");t.tags={};for(var r=Object.keys(e.tags),n=0;n<r.length;++n)t.tags[r[n]]=String(e.tags[r[n]])}if(e.extra){if("object"!=typeof e.extra)throw TypeError(".lr.core.Exception.extra: object expected");for(t.extra={},r=Object.keys(e.extra),n=0;n<r.length;++n)t.extra[r[n]]=String(e.extra[r[n]])}if(null!=e.ip&&(t.ip=String(e.ip)),null!=e.country&&(t.country=String(e.country)),null!=e.region&&(t.region=String(e.region)),null!=e.city&&(t.city=String(e.city)),null!=e.latitude&&(t.latitude=Number(e.latitude)),null!=e.longitude&&(t.longitude=Number(e.longitude)),null!=e.count&&(t.count=e.count>>>0),null!=e.hashCode&&(t.hashCode=String(e.hashCode)),null!=e.messageArgs){if("object"!=typeof e.messageArgs)throw TypeError(".lr.core.Exception.messageArgs: object expected");t.messageArgs=O.lr.utils.Value.fromObject(e.messageArgs)}return t},e.toObject=function(e,t){t||(t={});var r,n={};if((t.objects||t.defaults)&&(n.tags={},n.extra={}),t.defaults&&(n.exceptionType=t.enums===String?"UNHANDLED_REJECTION":0,n.errorType="",n.message=null,n.release="",n.browserHref="",n.browserUseragent="",n.userName="",n.userEmail="",n.level="",n.logger="",n.ip="",n.country="",n.region="",n.city="",n.latitude=0,n.longitude=0,n.count=0,n.hashCode="",n.messageArgs=null),null!=e.exceptionType&&e.hasOwnProperty("exceptionType")&&(n.exceptionType=t.enums===String?O.lr.core.Exception.ExceptionType[e.exceptionType]:e.exceptionType),null!=e.errorType&&e.hasOwnProperty("errorType")&&(n.errorType=e.errorType),null!=e.message&&e.hasOwnProperty("message")&&(n.message=O.lr.utils.Value.toObject(e.message,t)),null!=e.release&&e.hasOwnProperty("release")&&(n.release=e.release),null!=e.browserHref&&e.hasOwnProperty("browserHref")&&(n.browserHref=e.browserHref),null!=e.browserUseragent&&e.hasOwnProperty("browserUseragent")&&(n.browserUseragent=e.browserUseragent),null!=e.userName&&e.hasOwnProperty("userName")&&(n.userName=e.userName),null!=e.userEmail&&e.hasOwnProperty("userEmail")&&(n.userEmail=e.userEmail),null!=e.level&&e.hasOwnProperty("level")&&(n.level=e.level),null!=e.logger&&e.hasOwnProperty("logger")&&(n.logger=e.logger),e.tags&&(r=Object.keys(e.tags)).length){n.tags={};for(var o=0;o<r.length;++o)n.tags[r[o]]=e.tags[r[o]]}if(e.extra&&(r=Object.keys(e.extra)).length)for(n.extra={},o=0;o<r.length;++o)n.extra[r[o]]=e.extra[r[o]];return null!=e.ip&&e.hasOwnProperty("ip")&&(n.ip=e.ip),null!=e.country&&e.hasOwnProperty("country")&&(n.country=e.country),null!=e.region&&e.hasOwnProperty("region")&&(n.region=e.region),null!=e.city&&e.hasOwnProperty("city")&&(n.city=e.city),null!=e.latitude&&e.hasOwnProperty("latitude")&&(n.latitude=t.json&&!isFinite(e.latitude)?String(e.latitude):e.latitude),null!=e.longitude&&e.hasOwnProperty("longitude")&&(n.longitude=t.json&&!isFinite(e.longitude)?String(e.longitude):e.longitude),null!=e.count&&e.hasOwnProperty("count")&&(n.count=e.count),null!=e.hashCode&&e.hasOwnProperty("hashCode")&&(n.hashCode=e.hashCode),null!=e.messageArgs&&e.hasOwnProperty("messageArgs")&&(n.messageArgs=O.lr.utils.Value.toObject(e.messageArgs,t)),n},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.ExceptionType=(t={},(r=Object.create(t))[t[0]="UNHANDLED_REJECTION"]=0,r[t[1]="WINDOW"]=1,r[t[2]="MESSAGE"]=2,r[t[3]="CONSOLE"]=3,r[t[4]="ANDROID"]=4,r),e}(),o),y.filter=((i={}).ForceMatch=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.id="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.id&&e.hasOwnProperty("id")&&t.uint32(10).string(e.id),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.filter.ForceMatch;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.id=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.id&&e.hasOwnProperty("id")&&!v.isString(e.id)?"id: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.filter.ForceMatch)return e;var t=new O.lr.filter.ForceMatch;return null!=e.id&&(t.id=String(e.id)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.id=""),null!=e.id&&e.hasOwnProperty("id")&&(r.id=e.id),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),i.StartTransaction=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.id="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.id&&e.hasOwnProperty("id")&&t.uint32(10).string(e.id),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.filter.StartTransaction;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.id=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.id&&e.hasOwnProperty("id")&&!v.isString(e.id)?"id: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.filter.StartTransaction)return e;var t=new O.lr.filter.StartTransaction;return null!=e.id&&(t.id=String(e.id)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.id=""),null!=e.id&&e.hasOwnProperty("id")&&(r.id=e.id),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),i.EndTransaction=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.id="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.id&&e.hasOwnProperty("id")&&t.uint32(10).string(e.id),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.filter.EndTransaction;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.id=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.id&&e.hasOwnProperty("id")&&!v.isString(e.id)?"id: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.filter.EndTransaction)return e;var t=new O.lr.filter.EndTransaction;return null!=e.id&&(t.id=String(e.id)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.id=""),null!=e.id&&e.hasOwnProperty("id")&&(r.id=e.id),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),i.Match=function(){function e(e){if(this.uuids=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.uuid="",e.prototype.duration=0,e.prototype.uuids=v.emptyArray,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.uuid&&e.hasOwnProperty("uuid")&&t.uint32(10).string(e.uuid),null!=e.duration&&e.hasOwnProperty("duration")&&t.uint32(17).double(e.duration),null!=e.uuids&&e.uuids.length)for(var r=0;r<e.uuids.length;++r)t.uint32(26).string(e.uuids[r]);return t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.filter.Match;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.uuid=e.string();break;case 2:n.duration=e.double();break;case 3:n.uuids&&n.uuids.length||(n.uuids=[]),n.uuids.push(e.string());break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.uuid&&e.hasOwnProperty("uuid")&&!v.isString(e.uuid))return"uuid: string expected";if(null!=e.duration&&e.hasOwnProperty("duration")&&"number"!=typeof e.duration)return"duration: number expected";if(null!=e.uuids&&e.hasOwnProperty("uuids")){if(!Array.isArray(e.uuids))return"uuids: array expected";for(var t=0;t<e.uuids.length;++t)if(!v.isString(e.uuids[t]))return"uuids: string[] expected"}return null},e.fromObject=function(e){if(e instanceof O.lr.filter.Match)return e;var t=new O.lr.filter.Match;if(null!=e.uuid&&(t.uuid=String(e.uuid)),null!=e.duration&&(t.duration=Number(e.duration)),e.uuids){if(!Array.isArray(e.uuids))throw TypeError(".lr.filter.Match.uuids: array expected");t.uuids=[];for(var r=0;r<e.uuids.length;++r)t.uuids[r]=String(e.uuids[r])}return t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.uuids=[]),t.defaults&&(r.uuid="",r.duration=0),null!=e.uuid&&e.hasOwnProperty("uuid")&&(r.uuid=e.uuid),null!=e.duration&&e.hasOwnProperty("duration")&&(r.duration=t.json&&!isFinite(e.duration)?String(e.duration):e.duration),e.uuids&&e.uuids.length){r.uuids=[];for(var n=0;n<e.uuids.length;++n)r.uuids[n]=e.uuids[n]}return r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),i.ErrorState=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.filterHash="",e.prototype.filterType="",e.prototype.browserHref="",e.prototype.referralHref="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.filterHash&&e.hasOwnProperty("filterHash")&&t.uint32(10).string(e.filterHash),null!=e.filterType&&e.hasOwnProperty("filterType")&&t.uint32(18).string(e.filterType),null!=e.browserHref&&e.hasOwnProperty("browserHref")&&t.uint32(26).string(e.browserHref),null!=e.referralHref&&e.hasOwnProperty("referralHref")&&t.uint32(34).string(e.referralHref),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.filter.ErrorState;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.filterHash=e.string();break;case 2:n.filterType=e.string();break;case 3:n.browserHref=e.string();break;case 4:n.referralHref=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.filterHash&&e.hasOwnProperty("filterHash")&&!v.isString(e.filterHash)?"filterHash: string expected":null!=e.filterType&&e.hasOwnProperty("filterType")&&!v.isString(e.filterType)?"filterType: string expected":null!=e.browserHref&&e.hasOwnProperty("browserHref")&&!v.isString(e.browserHref)?"browserHref: string expected":null!=e.referralHref&&e.hasOwnProperty("referralHref")&&!v.isString(e.referralHref)?"referralHref: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.filter.ErrorState)return e;var t=new O.lr.filter.ErrorState;return null!=e.filterHash&&(t.filterHash=String(e.filterHash)),null!=e.filterType&&(t.filterType=String(e.filterType)),null!=e.browserHref&&(t.browserHref=String(e.browserHref)),null!=e.referralHref&&(t.referralHref=String(e.referralHref)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.filterHash="",r.filterType="",r.browserHref="",r.referralHref=""),null!=e.filterHash&&e.hasOwnProperty("filterHash")&&(r.filterHash=e.filterHash),null!=e.filterType&&e.hasOwnProperty("filterType")&&(r.filterType=e.filterType),null!=e.browserHref&&e.hasOwnProperty("browserHref")&&(r.browserHref=e.browserHref),null!=e.referralHref&&e.hasOwnProperty("referralHref")&&(r.referralHref=e.referralHref),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),i),y.feedback=((s={}).FeedbackResponse=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.guideID="",e.prototype.stepID="",e.prototype.userFeedback="",e.prototype.submissionID="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.guideID&&e.hasOwnProperty("guideID")&&t.uint32(10).string(e.guideID),null!=e.stepID&&e.hasOwnProperty("stepID")&&t.uint32(18).string(e.stepID),null!=e.userFeedback&&e.hasOwnProperty("userFeedback")&&t.uint32(26).string(e.userFeedback),null!=e.submissionID&&e.hasOwnProperty("submissionID")&&t.uint32(34).string(e.submissionID),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.feedback.FeedbackResponse;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.guideID=e.string();break;case 2:n.stepID=e.string();break;case 3:n.userFeedback=e.string();break;case 4:n.submissionID=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.guideID&&e.hasOwnProperty("guideID")&&!v.isString(e.guideID)?"guideID: string expected":null!=e.stepID&&e.hasOwnProperty("stepID")&&!v.isString(e.stepID)?"stepID: string expected":null!=e.userFeedback&&e.hasOwnProperty("userFeedback")&&!v.isString(e.userFeedback)?"userFeedback: string expected":null!=e.submissionID&&e.hasOwnProperty("submissionID")&&!v.isString(e.submissionID)?"submissionID: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.feedback.FeedbackResponse)return e;var t=new O.lr.feedback.FeedbackResponse;return null!=e.guideID&&(t.guideID=String(e.guideID)),null!=e.stepID&&(t.stepID=String(e.stepID)),null!=e.userFeedback&&(t.userFeedback=String(e.userFeedback)),null!=e.submissionID&&(t.submissionID=String(e.submissionID)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.guideID="",r.stepID="",r.userFeedback="",r.submissionID=""),null!=e.guideID&&e.hasOwnProperty("guideID")&&(r.guideID=e.guideID),null!=e.stepID&&e.hasOwnProperty("stepID")&&(r.stepID=e.stepID),null!=e.userFeedback&&e.hasOwnProperty("userFeedback")&&(r.userFeedback=e.userFeedback),null!=e.submissionID&&e.hasOwnProperty("submissionID")&&(r.submissionID=e.submissionID),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),s.RatingResponse=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.guideID="",e.prototype.stepID="",e.prototype.rating=0,e.prototype.submissionID="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.guideID&&e.hasOwnProperty("guideID")&&t.uint32(10).string(e.guideID),null!=e.stepID&&e.hasOwnProperty("stepID")&&t.uint32(18).string(e.stepID),null!=e.rating&&e.hasOwnProperty("rating")&&t.uint32(24).uint32(e.rating),null!=e.submissionID&&e.hasOwnProperty("submissionID")&&t.uint32(34).string(e.submissionID),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.feedback.RatingResponse;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.guideID=e.string();break;case 2:n.stepID=e.string();break;case 3:n.rating=e.uint32();break;case 4:n.submissionID=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.guideID&&e.hasOwnProperty("guideID")&&!v.isString(e.guideID)?"guideID: string expected":null!=e.stepID&&e.hasOwnProperty("stepID")&&!v.isString(e.stepID)?"stepID: string expected":null!=e.rating&&e.hasOwnProperty("rating")&&!v.isInteger(e.rating)?"rating: integer expected":null!=e.submissionID&&e.hasOwnProperty("submissionID")&&!v.isString(e.submissionID)?"submissionID: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.feedback.RatingResponse)return e;var t=new O.lr.feedback.RatingResponse;return null!=e.guideID&&(t.guideID=String(e.guideID)),null!=e.stepID&&(t.stepID=String(e.stepID)),null!=e.rating&&(t.rating=e.rating>>>0),null!=e.submissionID&&(t.submissionID=String(e.submissionID)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.guideID="",r.stepID="",r.rating=0,r.submissionID=""),null!=e.guideID&&e.hasOwnProperty("guideID")&&(r.guideID=e.guideID),null!=e.stepID&&e.hasOwnProperty("stepID")&&(r.stepID=e.stepID),null!=e.rating&&e.hasOwnProperty("rating")&&(r.rating=e.rating),null!=e.submissionID&&e.hasOwnProperty("submissionID")&&(r.submissionID=e.submissionID),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),s),y.guide=((a={}).GuideStepStart=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.guideID="",e.prototype.stepID="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.guideID&&e.hasOwnProperty("guideID")&&t.uint32(10).string(e.guideID),null!=e.stepID&&e.hasOwnProperty("stepID")&&t.uint32(18).string(e.stepID),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.guide.GuideStepStart;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.guideID=e.string();break;case 2:n.stepID=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.guideID&&e.hasOwnProperty("guideID")&&!v.isString(e.guideID)?"guideID: string expected":null!=e.stepID&&e.hasOwnProperty("stepID")&&!v.isString(e.stepID)?"stepID: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.guide.GuideStepStart)return e;var t=new O.lr.guide.GuideStepStart;return null!=e.guideID&&(t.guideID=String(e.guideID)),null!=e.stepID&&(t.stepID=String(e.stepID)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.guideID="",r.stepID=""),null!=e.guideID&&e.hasOwnProperty("guideID")&&(r.guideID=e.guideID),null!=e.stepID&&e.hasOwnProperty("stepID")&&(r.stepID=e.stepID),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),a.GuideStepEnd=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.guideID="",e.prototype.stepID="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.guideID&&e.hasOwnProperty("guideID")&&t.uint32(10).string(e.guideID),null!=e.stepID&&e.hasOwnProperty("stepID")&&t.uint32(18).string(e.stepID),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.guide.GuideStepEnd;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.guideID=e.string();break;case 2:n.stepID=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.guideID&&e.hasOwnProperty("guideID")&&!v.isString(e.guideID)?"guideID: string expected":null!=e.stepID&&e.hasOwnProperty("stepID")&&!v.isString(e.stepID)?"stepID: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.guide.GuideStepEnd)return e;var t=new O.lr.guide.GuideStepEnd;return null!=e.guideID&&(t.guideID=String(e.guideID)),null!=e.stepID&&(t.stepID=String(e.stepID)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.guideID="",r.stepID=""),null!=e.guideID&&e.hasOwnProperty("guideID")&&(r.guideID=e.guideID),null!=e.stepID&&e.hasOwnProperty("stepID")&&(r.stepID=e.stepID),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),a),y.network=((c={}).MethodType=(u={},(l=Object.create(u))[u[0]="GET"]=0,l[u[1]="HEAD"]=1,l[u[2]="POST"]=2,l[u[3]="PUT"]=3,l[u[4]="DELETE"]=4,l[u[5]="CONNECT"]=5,l[u[6]="OPTIONS"]=6,l[u[7]="TRACE"]=7,l[u[8]="PATCH"]=8,l),c.RequestEvent=function(){function e(e){if(this.headers={},e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.reqId="",e.prototype.url="",e.prototype.headers=v.emptyObject,e.prototype.body=null,e.prototype.method=0,e.prototype.referrer="",e.prototype.mode="",e.prototype.credentials="",e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.reqId&&e.hasOwnProperty("reqId")&&t.uint32(10).string(e.reqId),null!=e.url&&e.hasOwnProperty("url")&&t.uint32(18).string(e.url),null!=e.headers&&e.hasOwnProperty("headers"))for(var r=Object.keys(e.headers),n=0;n<r.length;++n)t.uint32(26).fork().uint32(10).string(r[n]).uint32(18).string(e.headers[r[n]]).ldelim();return null!=e.body&&e.hasOwnProperty("body")&&O.lr.utils.Value.encode(e.body,t.uint32(34).fork()).ldelim(),null!=e.method&&e.hasOwnProperty("method")&&t.uint32(40).int32(e.method),null!=e.referrer&&e.hasOwnProperty("referrer")&&t.uint32(50).string(e.referrer),null!=e.mode&&e.hasOwnProperty("mode")&&t.uint32(58).string(e.mode),null!=e.credentials&&e.hasOwnProperty("credentials")&&t.uint32(66).string(e.credentials),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r,n=void 0===t?e.len:e.pos+t,o=new O.lr.network.RequestEvent;e.pos<n;){var i=e.uint32();switch(i>>>3){case 1:o.reqId=e.string();break;case 2:o.url=e.string();break;case 3:e.skip().pos++,o.headers===v.emptyObject&&(o.headers={}),r=e.string(),e.pos++,o.headers[r]=e.string();break;case 4:o.body=O.lr.utils.Value.decode(e,e.uint32());break;case 5:o.method=e.int32();break;case 6:o.referrer=e.string();break;case 7:o.mode=e.string();break;case 8:o.credentials=e.string();break;default:e.skipType(7&i)}}return o},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.reqId&&e.hasOwnProperty("reqId")&&!v.isString(e.reqId))return"reqId: string expected";if(null!=e.url&&e.hasOwnProperty("url")&&!v.isString(e.url))return"url: string expected";if(null!=e.headers&&e.hasOwnProperty("headers")){if(!v.isObject(e.headers))return"headers: object expected";for(var t=Object.keys(e.headers),r=0;r<t.length;++r)if(!v.isString(e.headers[t[r]]))return"headers: string{k:string} expected"}if(null!=e.body&&e.hasOwnProperty("body")){var n=O.lr.utils.Value.verify(e.body);if(n)return"body."+n}if(null!=e.method&&e.hasOwnProperty("method"))switch(e.method){default:return"method: enum value expected";case 0:case 1:case 2:case 3:case 4:case 5:case 6:case 7:case 8:}return null!=e.referrer&&e.hasOwnProperty("referrer")&&!v.isString(e.referrer)?"referrer: string expected":null!=e.mode&&e.hasOwnProperty("mode")&&!v.isString(e.mode)?"mode: string expected":null!=e.credentials&&e.hasOwnProperty("credentials")&&!v.isString(e.credentials)?"credentials: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.network.RequestEvent)return e;var t=new O.lr.network.RequestEvent;if(null!=e.reqId&&(t.reqId=String(e.reqId)),null!=e.url&&(t.url=String(e.url)),e.headers){if("object"!=typeof e.headers)throw TypeError(".lr.network.RequestEvent.headers: object expected");t.headers={};for(var r=Object.keys(e.headers),n=0;n<r.length;++n)t.headers[r[n]]=String(e.headers[r[n]])}if(null!=e.body){if("object"!=typeof e.body)throw TypeError(".lr.network.RequestEvent.body: object expected");t.body=O.lr.utils.Value.fromObject(e.body)}switch(e.method){case"GET":case 0:t.method=0;break;case"HEAD":case 1:t.method=1;break;case"POST":case 2:t.method=2;break;case"PUT":case 3:t.method=3;break;case"DELETE":case 4:t.method=4;break;case"CONNECT":case 5:t.method=5;break;case"OPTIONS":case 6:t.method=6;break;case"TRACE":case 7:t.method=7;break;case"PATCH":case 8:t.method=8}return null!=e.referrer&&(t.referrer=String(e.referrer)),null!=e.mode&&(t.mode=String(e.mode)),null!=e.credentials&&(t.credentials=String(e.credentials)),t},e.toObject=function(e,t){t||(t={});var r,n={};if((t.objects||t.defaults)&&(n.headers={}),t.defaults&&(n.reqId="",n.url="",n.body=null,n.method=t.enums===String?"GET":0,n.referrer="",n.mode="",n.credentials=""),null!=e.reqId&&e.hasOwnProperty("reqId")&&(n.reqId=e.reqId),null!=e.url&&e.hasOwnProperty("url")&&(n.url=e.url),e.headers&&(r=Object.keys(e.headers)).length){n.headers={};for(var o=0;o<r.length;++o)n.headers[r[o]]=e.headers[r[o]]}return null!=e.body&&e.hasOwnProperty("body")&&(n.body=O.lr.utils.Value.toObject(e.body,t)),null!=e.method&&e.hasOwnProperty("method")&&(n.method=t.enums===String?O.lr.network.MethodType[e.method]:e.method),null!=e.referrer&&e.hasOwnProperty("referrer")&&(n.referrer=e.referrer),null!=e.mode&&e.hasOwnProperty("mode")&&(n.mode=e.mode),null!=e.credentials&&e.hasOwnProperty("credentials")&&(n.credentials=e.credentials),n},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),c.ResponseEvent=function(){function e(e){if(this.headers={},e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.reqId="",e.prototype.status=0,e.prototype.headers=v.emptyObject,e.prototype.body=null,e.prototype.url="",e.prototype.count=0,e.prototype.release="",e.prototype.browserUseragent="",e.prototype.userName="",e.prototype.userEmail="",e.prototype.ip="",e.prototype.method=0,e.prototype.duration=0,e.prototype.operationName="",e.prototype.operationType="",e.prototype.browserHref="",e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.reqId&&e.hasOwnProperty("reqId")&&t.uint32(10).string(e.reqId),null!=e.status&&e.hasOwnProperty("status")&&t.uint32(16).uint32(e.status),null!=e.headers&&e.hasOwnProperty("headers"))for(var r=Object.keys(e.headers),n=0;n<r.length;++n)t.uint32(26).fork().uint32(10).string(r[n]).uint32(18).string(e.headers[r[n]]).ldelim();return null!=e.body&&e.hasOwnProperty("body")&&O.lr.utils.Value.encode(e.body,t.uint32(34).fork()).ldelim(),null!=e.url&&e.hasOwnProperty("url")&&t.uint32(42).string(e.url),null!=e.count&&e.hasOwnProperty("count")&&t.uint32(48).uint32(e.count),null!=e.release&&e.hasOwnProperty("release")&&t.uint32(58).string(e.release),null!=e.browserUseragent&&e.hasOwnProperty("browserUseragent")&&t.uint32(66).string(e.browserUseragent),null!=e.userName&&e.hasOwnProperty("userName")&&t.uint32(74).string(e.userName),null!=e.userEmail&&e.hasOwnProperty("userEmail")&&t.uint32(82).string(e.userEmail),null!=e.ip&&e.hasOwnProperty("ip")&&t.uint32(90).string(e.ip),null!=e.method&&e.hasOwnProperty("method")&&t.uint32(96).int32(e.method),null!=e.duration&&e.hasOwnProperty("duration")&&t.uint32(105).double(e.duration),null!=e.operationName&&e.hasOwnProperty("operationName")&&t.uint32(114).string(e.operationName),null!=e.operationType&&e.hasOwnProperty("operationType")&&t.uint32(122).string(e.operationType),null!=e.browserHref&&e.hasOwnProperty("browserHref")&&t.uint32(130).string(e.browserHref),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r,n=void 0===t?e.len:e.pos+t,o=new O.lr.network.ResponseEvent;e.pos<n;){var i=e.uint32();switch(i>>>3){case 1:o.reqId=e.string();break;case 2:o.status=e.uint32();break;case 3:e.skip().pos++,o.headers===v.emptyObject&&(o.headers={}),r=e.string(),e.pos++,o.headers[r]=e.string();break;case 4:o.body=O.lr.utils.Value.decode(e,e.uint32());break;case 5:o.url=e.string();break;case 6:o.count=e.uint32();break;case 7:o.release=e.string();break;case 8:o.browserUseragent=e.string();break;case 9:o.userName=e.string();break;case 10:o.userEmail=e.string();break;case 11:o.ip=e.string();break;case 12:o.method=e.int32();break;case 13:o.duration=e.double();break;case 14:o.operationName=e.string();break;case 15:o.operationType=e.string();break;case 16:o.browserHref=e.string();break;default:e.skipType(7&i)}}return o},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.reqId&&e.hasOwnProperty("reqId")&&!v.isString(e.reqId))return"reqId: string expected";if(null!=e.status&&e.hasOwnProperty("status")&&!v.isInteger(e.status))return"status: integer expected";if(null!=e.headers&&e.hasOwnProperty("headers")){if(!v.isObject(e.headers))return"headers: object expected";for(var t=Object.keys(e.headers),r=0;r<t.length;++r)if(!v.isString(e.headers[t[r]]))return"headers: string{k:string} expected"}if(null!=e.body&&e.hasOwnProperty("body")){var n=O.lr.utils.Value.verify(e.body);if(n)return"body."+n}if(null!=e.url&&e.hasOwnProperty("url")&&!v.isString(e.url))return"url: string expected";if(null!=e.count&&e.hasOwnProperty("count")&&!v.isInteger(e.count))return"count: integer expected";if(null!=e.release&&e.hasOwnProperty("release")&&!v.isString(e.release))return"release: string expected";if(null!=e.browserUseragent&&e.hasOwnProperty("browserUseragent")&&!v.isString(e.browserUseragent))return"browserUseragent: string expected";if(null!=e.userName&&e.hasOwnProperty("userName")&&!v.isString(e.userName))return"userName: string expected";if(null!=e.userEmail&&e.hasOwnProperty("userEmail")&&!v.isString(e.userEmail))return"userEmail: string expected";if(null!=e.ip&&e.hasOwnProperty("ip")&&!v.isString(e.ip))return"ip: string expected";if(null!=e.method&&e.hasOwnProperty("method"))switch(e.method){default:return"method: enum value expected";case 0:case 1:case 2:case 3:case 4:case 5:case 6:case 7:case 8:}return null!=e.duration&&e.hasOwnProperty("duration")&&"number"!=typeof e.duration?"duration: number expected":null!=e.operationName&&e.hasOwnProperty("operationName")&&!v.isString(e.operationName)?"operationName: string expected":null!=e.operationType&&e.hasOwnProperty("operationType")&&!v.isString(e.operationType)?"operationType: string expected":null!=e.browserHref&&e.hasOwnProperty("browserHref")&&!v.isString(e.browserHref)?"browserHref: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.network.ResponseEvent)return e;var t=new O.lr.network.ResponseEvent;if(null!=e.reqId&&(t.reqId=String(e.reqId)),null!=e.status&&(t.status=e.status>>>0),e.headers){if("object"!=typeof e.headers)throw TypeError(".lr.network.ResponseEvent.headers: object expected");t.headers={};for(var r=Object.keys(e.headers),n=0;n<r.length;++n)t.headers[r[n]]=String(e.headers[r[n]])}if(null!=e.body){if("object"!=typeof e.body)throw TypeError(".lr.network.ResponseEvent.body: object expected");t.body=O.lr.utils.Value.fromObject(e.body)}switch(null!=e.url&&(t.url=String(e.url)),null!=e.count&&(t.count=e.count>>>0),null!=e.release&&(t.release=String(e.release)),null!=e.browserUseragent&&(t.browserUseragent=String(e.browserUseragent)),null!=e.userName&&(t.userName=String(e.userName)),null!=e.userEmail&&(t.userEmail=String(e.userEmail)),null!=e.ip&&(t.ip=String(e.ip)),e.method){case"GET":case 0:t.method=0;break;case"HEAD":case 1:t.method=1;break;case"POST":case 2:t.method=2;break;case"PUT":case 3:t.method=3;break;case"DELETE":case 4:t.method=4;break;case"CONNECT":case 5:t.method=5;break;case"OPTIONS":case 6:t.method=6;break;case"TRACE":case 7:t.method=7;break;case"PATCH":case 8:t.method=8}return null!=e.duration&&(t.duration=Number(e.duration)),null!=e.operationName&&(t.operationName=String(e.operationName)),null!=e.operationType&&(t.operationType=String(e.operationType)),null!=e.browserHref&&(t.browserHref=String(e.browserHref)),t},e.toObject=function(e,t){t||(t={});var r,n={};if((t.objects||t.defaults)&&(n.headers={}),t.defaults&&(n.reqId="",n.status=0,n.body=null,n.url="",n.count=0,n.release="",n.browserUseragent="",n.userName="",n.userEmail="",n.ip="",n.method=t.enums===String?"GET":0,n.duration=0,n.operationName="",n.operationType="",n.browserHref=""),null!=e.reqId&&e.hasOwnProperty("reqId")&&(n.reqId=e.reqId),null!=e.status&&e.hasOwnProperty("status")&&(n.status=e.status),e.headers&&(r=Object.keys(e.headers)).length){n.headers={};for(var o=0;o<r.length;++o)n.headers[r[o]]=e.headers[r[o]]}return null!=e.body&&e.hasOwnProperty("body")&&(n.body=O.lr.utils.Value.toObject(e.body,t)),null!=e.url&&e.hasOwnProperty("url")&&(n.url=e.url),null!=e.count&&e.hasOwnProperty("count")&&(n.count=e.count),null!=e.release&&e.hasOwnProperty("release")&&(n.release=e.release),null!=e.browserUseragent&&e.hasOwnProperty("browserUseragent")&&(n.browserUseragent=e.browserUseragent),null!=e.userName&&e.hasOwnProperty("userName")&&(n.userName=e.userName),null!=e.userEmail&&e.hasOwnProperty("userEmail")&&(n.userEmail=e.userEmail),null!=e.ip&&e.hasOwnProperty("ip")&&(n.ip=e.ip),null!=e.method&&e.hasOwnProperty("method")&&(n.method=t.enums===String?O.lr.network.MethodType[e.method]:e.method),null!=e.duration&&e.hasOwnProperty("duration")&&(n.duration=t.json&&!isFinite(e.duration)?String(e.duration):e.duration),null!=e.operationName&&e.hasOwnProperty("operationName")&&(n.operationName=e.operationName),null!=e.operationType&&e.hasOwnProperty("operationType")&&(n.operationType=e.operationType),null!=e.browserHref&&e.hasOwnProperty("browserHref")&&(n.browserHref=e.browserHref),n},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),c.PerfResourceEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.url="",e.prototype.startTime=0,e.prototype.duration=0,e.prototype.initiatorType=0,e.prototype.status=0,e.prototype.failed=!1,e.prototype.transferSize=v.Long?v.Long.fromBits(0,0,!0):0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.url&&e.hasOwnProperty("url")&&t.uint32(10).string(e.url),null!=e.startTime&&e.hasOwnProperty("startTime")&&t.uint32(17).double(e.startTime),null!=e.duration&&e.hasOwnProperty("duration")&&t.uint32(25).double(e.duration),null!=e.initiatorType&&e.hasOwnProperty("initiatorType")&&t.uint32(32).int32(e.initiatorType),null!=e.status&&e.hasOwnProperty("status")&&t.uint32(40).uint32(e.status),null!=e.failed&&e.hasOwnProperty("failed")&&t.uint32(48).bool(e.failed),null!=e.transferSize&&e.hasOwnProperty("transferSize")&&t.uint32(56).uint64(e.transferSize),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.network.PerfResourceEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.url=e.string();break;case 2:n.startTime=e.double();break;case 3:n.duration=e.double();break;case 4:n.initiatorType=e.int32();break;case 5:n.status=e.uint32();break;case 6:n.failed=e.bool();break;case 7:n.transferSize=e.uint64();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.url&&e.hasOwnProperty("url")&&!v.isString(e.url))return"url: string expected";if(null!=e.startTime&&e.hasOwnProperty("startTime")&&"number"!=typeof e.startTime)return"startTime: number expected";if(null!=e.duration&&e.hasOwnProperty("duration")&&"number"!=typeof e.duration)return"duration: number expected";if(null!=e.initiatorType&&e.hasOwnProperty("initiatorType"))switch(e.initiatorType){default:return"initiatorType: enum value expected";case 0:case 1:case 2:case 3:case 4:case 5:case 6:case 7:}return null!=e.status&&e.hasOwnProperty("status")&&!v.isInteger(e.status)?"status: integer expected":null!=e.failed&&e.hasOwnProperty("failed")&&"boolean"!=typeof e.failed?"failed: boolean expected":null!=e.transferSize&&e.hasOwnProperty("transferSize")&&!(v.isInteger(e.transferSize)||e.transferSize&&v.isInteger(e.transferSize.low)&&v.isInteger(e.transferSize.high))?"transferSize: integer|Long expected":null},e.fromObject=function(e){if(e instanceof O.lr.network.PerfResourceEvent)return e;var t=new O.lr.network.PerfResourceEvent;switch(null!=e.url&&(t.url=String(e.url)),null!=e.startTime&&(t.startTime=Number(e.startTime)),null!=e.duration&&(t.duration=Number(e.duration)),e.initiatorType){case"LINK":case 0:t.initiatorType=0;break;case"SCRIPT":case 1:t.initiatorType=1;break;case"CSS":case 2:t.initiatorType=2;break;case"IMG":case 3:t.initiatorType=3;break;case"IMAGE":case 4:t.initiatorType=4;break;case"OTHER":case 5:t.initiatorType=5;break;case"NAVIGATION":case 6:t.initiatorType=6;break;case"TRACK":case 7:t.initiatorType=7}return null!=e.status&&(t.status=e.status>>>0),null!=e.failed&&(t.failed=Boolean(e.failed)),null!=e.transferSize&&(v.Long?(t.transferSize=v.Long.fromValue(e.transferSize)).unsigned=!0:"string"==typeof e.transferSize?t.transferSize=parseInt(e.transferSize,10):"number"==typeof e.transferSize?t.transferSize=e.transferSize:"object"==typeof e.transferSize&&(t.transferSize=new v.LongBits(e.transferSize.low>>>0,e.transferSize.high>>>0).toNumber(!0))),t},e.toObject=function(e,t){t||(t={});var r={};if(t.defaults)if(r.url="",r.startTime=0,r.duration=0,r.initiatorType=t.enums===String?"LINK":0,r.status=0,r.failed=!1,v.Long){var n=new v.Long(0,0,!0);r.transferSize=t.longs===String?n.toString():t.longs===Number?n.toNumber():n}else r.transferSize=t.longs===String?"0":0;return null!=e.url&&e.hasOwnProperty("url")&&(r.url=e.url),null!=e.startTime&&e.hasOwnProperty("startTime")&&(r.startTime=t.json&&!isFinite(e.startTime)?String(e.startTime):e.startTime),null!=e.duration&&e.hasOwnProperty("duration")&&(r.duration=t.json&&!isFinite(e.duration)?String(e.duration):e.duration),null!=e.initiatorType&&e.hasOwnProperty("initiatorType")&&(r.initiatorType=t.enums===String?O.lr.network.PerfResourceEvent.InitiatorType[e.initiatorType]:e.initiatorType),null!=e.status&&e.hasOwnProperty("status")&&(r.status=e.status),null!=e.failed&&e.hasOwnProperty("failed")&&(r.failed=e.failed),null!=e.transferSize&&e.hasOwnProperty("transferSize")&&("number"==typeof e.transferSize?r.transferSize=t.longs===String?String(e.transferSize):e.transferSize:r.transferSize=t.longs===String?v.Long.prototype.toString.call(e.transferSize):t.longs===Number?new v.LongBits(e.transferSize.low>>>0,e.transferSize.high>>>0).toNumber(!0):e.transferSize),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.InitiatorType=function(){var e={},t=Object.create(e);return t[e[0]="LINK"]=0,t[e[1]="SCRIPT"]=1,t[e[2]="CSS"]=2,t[e[3]="IMG"]=3,t[e[4]="IMAGE"]=4,t[e[5]="OTHER"]=5,t[e[6]="NAVIGATION"]=6,t[e[7]="TRACK"]=7,t}(),e}(),c.NetworkStatusEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.online=!1,e.prototype.effectiveType=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.online&&e.hasOwnProperty("online")&&t.uint32(8).bool(e.online),null!=e.effectiveType&&e.hasOwnProperty("effectiveType")&&t.uint32(16).int32(e.effectiveType),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.network.NetworkStatusEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.online=e.bool();break;case 2:n.effectiveType=e.int32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.online&&e.hasOwnProperty("online")&&"boolean"!=typeof e.online)return"online: boolean expected";if(null!=e.effectiveType&&e.hasOwnProperty("effectiveType"))switch(e.effectiveType){default:return"effectiveType: enum value expected";case 0:case 1:case 2:case 3:case 4:case 5:}return null},e.fromObject=function(e){if(e instanceof O.lr.network.NetworkStatusEvent)return e;var t=new O.lr.network.NetworkStatusEvent;switch(null!=e.online&&(t.online=Boolean(e.online)),e.effectiveType){case"UNKNOWN":case 0:t.effectiveType=0;break;case"NONE":case 1:t.effectiveType=1;break;case"SLOW2G":case 2:t.effectiveType=2;break;case"TWOG":case 3:t.effectiveType=3;break;case"THREEG":case 4:t.effectiveType=4;break;case"FOURG":case 5:t.effectiveType=5}return t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.online=!1,r.effectiveType=t.enums===String?"UNKNOWN":0),null!=e.online&&e.hasOwnProperty("online")&&(r.online=e.online),null!=e.effectiveType&&e.hasOwnProperty("effectiveType")&&(r.effectiveType=t.enums===String?O.lr.network.NetworkStatusEvent.EffectiveType[e.effectiveType]:e.effectiveType),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.EffectiveType=function(){var e={},t=Object.create(e);return t[e[0]="UNKNOWN"]=0,t[e[1]="NONE"]=1,t[e[2]="SLOW2G"]=2,t[e[3]="TWOG"]=3,t[e[4]="THREEG"]=4,t[e[5]="FOURG"]=5,t}(),e}(),c),y.browser=((f={}).LoadEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}var t;return e.prototype.DOM=!1,e.prototype.load=!1,Object.defineProperty(e.prototype,"type",{get:v.oneOfGetter(t=["DOM","load"]),set:v.oneOfSetter(t)}),e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.DOM&&e.hasOwnProperty("DOM")&&t.uint32(8).bool(e.DOM),null!=e.load&&e.hasOwnProperty("load")&&t.uint32(16).bool(e.load),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.LoadEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.DOM=e.bool();break;case 2:n.load=e.bool();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";var t={};if(null!=e.DOM&&e.hasOwnProperty("DOM")&&(t.type=1,"boolean"!=typeof e.DOM))return"DOM: boolean expected";if(null!=e.load&&e.hasOwnProperty("load")){if(1===t.type)return"type: multiple values";if(t.type=1,"boolean"!=typeof e.load)return"load: boolean expected"}return null},e.fromObject=function(e){if(e instanceof O.lr.browser.LoadEvent)return e;var t=new O.lr.browser.LoadEvent;return null!=e.DOM&&(t.DOM=Boolean(e.DOM)),null!=e.load&&(t.load=Boolean(e.load)),t},e.toObject=function(e,t){t||(t={});var r={};return null!=e.DOM&&e.hasOwnProperty("DOM")&&(r.DOM=e.DOM,t.oneofs&&(r.type="DOM")),null!=e.load&&e.hasOwnProperty("load")&&(r.load=e.load,t.oneofs&&(r.type="load")),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.UnloadEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.time=0,e.prototype.sessionID=0,e.prototype.tabID="",e.prototype.threadID=0,e.prototype.seqID=0,e.prototype.startTime=0,e.prototype.activityPings=0,e.prototype.eventCount=0,e.prototype.pendingReadFailed=!1,e.prototype.pendingEventCount=0,e.prototype.pendingSeqID=0,e.prototype.didSkipSerializingEvents=!1,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.time&&e.hasOwnProperty("time")&&t.uint32(9).double(e.time),null!=e.sessionID&&e.hasOwnProperty("sessionID")&&t.uint32(16).uint32(e.sessionID),null!=e.tabID&&e.hasOwnProperty("tabID")&&t.uint32(26).string(e.tabID),null!=e.threadID&&e.hasOwnProperty("threadID")&&t.uint32(32).uint32(e.threadID),null!=e.seqID&&e.hasOwnProperty("seqID")&&t.uint32(40).uint32(e.seqID),null!=e.startTime&&e.hasOwnProperty("startTime")&&t.uint32(49).double(e.startTime),null!=e.activityPings&&e.hasOwnProperty("activityPings")&&t.uint32(56).uint32(e.activityPings),null!=e.eventCount&&e.hasOwnProperty("eventCount")&&t.uint32(64).uint32(e.eventCount),null!=e.pendingReadFailed&&e.hasOwnProperty("pendingReadFailed")&&t.uint32(72).bool(e.pendingReadFailed),null!=e.pendingEventCount&&e.hasOwnProperty("pendingEventCount")&&t.uint32(80).int32(e.pendingEventCount),null!=e.pendingSeqID&&e.hasOwnProperty("pendingSeqID")&&t.uint32(88).int32(e.pendingSeqID),null!=e.didSkipSerializingEvents&&e.hasOwnProperty("didSkipSerializingEvents")&&t.uint32(96).bool(e.didSkipSerializingEvents),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.UnloadEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.time=e.double();break;case 2:n.sessionID=e.uint32();break;case 3:n.tabID=e.string();break;case 4:n.threadID=e.uint32();break;case 5:n.seqID=e.uint32();break;case 6:n.startTime=e.double();break;case 7:n.activityPings=e.uint32();break;case 8:n.eventCount=e.uint32();break;case 9:n.pendingReadFailed=e.bool();break;case 10:n.pendingEventCount=e.int32();break;case 11:n.pendingSeqID=e.int32();break;case 12:n.didSkipSerializingEvents=e.bool();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.time&&e.hasOwnProperty("time")&&"number"!=typeof e.time?"time: number expected":null!=e.sessionID&&e.hasOwnProperty("sessionID")&&!v.isInteger(e.sessionID)?"sessionID: integer expected":null!=e.tabID&&e.hasOwnProperty("tabID")&&!v.isString(e.tabID)?"tabID: string expected":null!=e.threadID&&e.hasOwnProperty("threadID")&&!v.isInteger(e.threadID)?"threadID: integer expected":null!=e.seqID&&e.hasOwnProperty("seqID")&&!v.isInteger(e.seqID)?"seqID: integer expected":null!=e.startTime&&e.hasOwnProperty("startTime")&&"number"!=typeof e.startTime?"startTime: number expected":null!=e.activityPings&&e.hasOwnProperty("activityPings")&&!v.isInteger(e.activityPings)?"activityPings: integer expected":null!=e.eventCount&&e.hasOwnProperty("eventCount")&&!v.isInteger(e.eventCount)?"eventCount: integer expected":null!=e.pendingReadFailed&&e.hasOwnProperty("pendingReadFailed")&&"boolean"!=typeof e.pendingReadFailed?"pendingReadFailed: boolean expected":null!=e.pendingEventCount&&e.hasOwnProperty("pendingEventCount")&&!v.isInteger(e.pendingEventCount)?"pendingEventCount: integer expected":null!=e.pendingSeqID&&e.hasOwnProperty("pendingSeqID")&&!v.isInteger(e.pendingSeqID)?"pendingSeqID: integer expected":null!=e.didSkipSerializingEvents&&e.hasOwnProperty("didSkipSerializingEvents")&&"boolean"!=typeof e.didSkipSerializingEvents?"didSkipSerializingEvents: boolean expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.UnloadEvent)return e;var t=new O.lr.browser.UnloadEvent;return null!=e.time&&(t.time=Number(e.time)),null!=e.sessionID&&(t.sessionID=e.sessionID>>>0),null!=e.tabID&&(t.tabID=String(e.tabID)),null!=e.threadID&&(t.threadID=e.threadID>>>0),null!=e.seqID&&(t.seqID=e.seqID>>>0),null!=e.startTime&&(t.startTime=Number(e.startTime)),null!=e.activityPings&&(t.activityPings=e.activityPings>>>0),null!=e.eventCount&&(t.eventCount=e.eventCount>>>0),null!=e.pendingReadFailed&&(t.pendingReadFailed=Boolean(e.pendingReadFailed)),null!=e.pendingEventCount&&(t.pendingEventCount=0|e.pendingEventCount),null!=e.pendingSeqID&&(t.pendingSeqID=0|e.pendingSeqID),null!=e.didSkipSerializingEvents&&(t.didSkipSerializingEvents=Boolean(e.didSkipSerializingEvents)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.time=0,r.sessionID=0,r.tabID="",r.threadID=0,r.seqID=0,r.startTime=0,r.activityPings=0,r.eventCount=0,r.pendingReadFailed=!1,r.pendingEventCount=0,r.pendingSeqID=0,r.didSkipSerializingEvents=!1),null!=e.time&&e.hasOwnProperty("time")&&(r.time=t.json&&!isFinite(e.time)?String(e.time):e.time),null!=e.sessionID&&e.hasOwnProperty("sessionID")&&(r.sessionID=e.sessionID),null!=e.tabID&&e.hasOwnProperty("tabID")&&(r.tabID=e.tabID),null!=e.threadID&&e.hasOwnProperty("threadID")&&(r.threadID=e.threadID),null!=e.seqID&&e.hasOwnProperty("seqID")&&(r.seqID=e.seqID),null!=e.startTime&&e.hasOwnProperty("startTime")&&(r.startTime=t.json&&!isFinite(e.startTime)?String(e.startTime):e.startTime),null!=e.activityPings&&e.hasOwnProperty("activityPings")&&(r.activityPings=e.activityPings),null!=e.eventCount&&e.hasOwnProperty("eventCount")&&(r.eventCount=e.eventCount),null!=e.pendingReadFailed&&e.hasOwnProperty("pendingReadFailed")&&(r.pendingReadFailed=e.pendingReadFailed),null!=e.pendingEventCount&&e.hasOwnProperty("pendingEventCount")&&(r.pendingEventCount=e.pendingEventCount),null!=e.pendingSeqID&&e.hasOwnProperty("pendingSeqID")&&(r.pendingSeqID=e.pendingSeqID),null!=e.didSkipSerializingEvents&&e.hasOwnProperty("didSkipSerializingEvents")&&(r.didSkipSerializingEvents=e.didSkipSerializingEvents),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.NavigationEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.href="",e.prototype.navigationType=0,e.prototype.perfNow=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.href&&e.hasOwnProperty("href")&&t.uint32(10).string(e.href),null!=e.navigationType&&e.hasOwnProperty("navigationType")&&t.uint32(16).int32(e.navigationType),null!=e.perfNow&&e.hasOwnProperty("perfNow")&&t.uint32(25).double(e.perfNow),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.NavigationEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.href=e.string();break;case 2:n.navigationType=e.int32();break;case 3:n.perfNow=e.double();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.href&&e.hasOwnProperty("href")&&!v.isString(e.href))return"href: string expected";if(null!=e.navigationType&&e.hasOwnProperty("navigationType"))switch(e.navigationType){default:return"navigationType: enum value expected";case 0:case 1:case 2:case 3:}return null!=e.perfNow&&e.hasOwnProperty("perfNow")&&"number"!=typeof e.perfNow?"perfNow: number expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.NavigationEvent)return e;var t=new O.lr.browser.NavigationEvent;switch(null!=e.href&&(t.href=String(e.href)),e.navigationType){case"PAGE_LOAD":case 0:t.navigationType=0;break;case"POP_STATE":case 1:t.navigationType=1;break;case"PUSH_STATE":case 2:t.navigationType=2;break;case"REPLACE_STATE":case 3:t.navigationType=3}return null!=e.perfNow&&(t.perfNow=Number(e.perfNow)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.href="",r.navigationType=t.enums===String?"PAGE_LOAD":0,r.perfNow=0),null!=e.href&&e.hasOwnProperty("href")&&(r.href=e.href),null!=e.navigationType&&e.hasOwnProperty("navigationType")&&(r.navigationType=t.enums===String?O.lr.browser.NavigationEvent.NavigationType[e.navigationType]:e.navigationType),null!=e.perfNow&&e.hasOwnProperty("perfNow")&&(r.perfNow=t.json&&!isFinite(e.perfNow)?String(e.perfNow):e.perfNow),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.NavigationType=function(){var e={},t=Object.create(e);return t[e[0]="PAGE_LOAD"]=0,t[e[1]="POP_STATE"]=1,t[e[2]="PUSH_STATE"]=2,t[e[3]="REPLACE_STATE"]=3,t}(),e}(),f.KeypressEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.key="",e.prototype.domTarget="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.key&&e.hasOwnProperty("key")&&t.uint32(10).string(e.key),null!=e.domTarget&&e.hasOwnProperty("domTarget")&&t.uint32(18).string(e.domTarget),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.KeypressEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.key=e.string();break;case 2:n.domTarget=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.key&&e.hasOwnProperty("key")&&!v.isString(e.key)?"key: string expected":null!=e.domTarget&&e.hasOwnProperty("domTarget")&&!v.isString(e.domTarget)?"domTarget: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.KeypressEvent)return e;var t=new O.lr.browser.KeypressEvent;return null!=e.key&&(t.key=String(e.key)),null!=e.domTarget&&(t.domTarget=String(e.domTarget)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.key="",r.domTarget=""),null!=e.key&&e.hasOwnProperty("key")&&(r.key=e.key),null!=e.domTarget&&e.hasOwnProperty("domTarget")&&(r.domTarget=e.domTarget),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.InputEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.nodeId=0,e.prototype.text="",e.prototype.isChecked=!1,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&t.uint32(8).uint32(e.nodeId),null!=e.text&&e.hasOwnProperty("text")&&t.uint32(18).string(e.text),null!=e.isChecked&&e.hasOwnProperty("isChecked")&&t.uint32(24).bool(e.isChecked),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.InputEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.nodeId=e.uint32();break;case 2:n.text=e.string();break;case 3:n.isChecked=e.bool();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.nodeId&&e.hasOwnProperty("nodeId")&&!v.isInteger(e.nodeId)?"nodeId: integer expected":null!=e.text&&e.hasOwnProperty("text")&&!v.isString(e.text)?"text: string expected":null!=e.isChecked&&e.hasOwnProperty("isChecked")&&"boolean"!=typeof e.isChecked?"isChecked: boolean expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.InputEvent)return e;var t=new O.lr.browser.InputEvent;return null!=e.nodeId&&(t.nodeId=e.nodeId>>>0),null!=e.text&&(t.text=String(e.text)),null!=e.isChecked&&(t.isChecked=Boolean(e.isChecked)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.nodeId=0,r.text="",r.isChecked=!1),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&(r.nodeId=e.nodeId),null!=e.text&&e.hasOwnProperty("text")&&(r.text=e.text),null!=e.isChecked&&e.hasOwnProperty("isChecked")&&(r.isChecked=e.isChecked),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.Selector=function(){function e(e){if(this.classList=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.nodeName="",e.prototype.id="",e.prototype.classList=v.emptyArray,e.prototype.nthChild=0,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.nodeName&&e.hasOwnProperty("nodeName")&&t.uint32(10).string(e.nodeName),null!=e.id&&e.hasOwnProperty("id")&&t.uint32(18).string(e.id),null!=e.classList&&e.classList.length)for(var r=0;r<e.classList.length;++r)t.uint32(26).string(e.classList[r]);return null!=e.nthChild&&e.hasOwnProperty("nthChild")&&t.uint32(32).int32(e.nthChild),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.Selector;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.nodeName=e.string();break;case 2:n.id=e.string();break;case 3:n.classList&&n.classList.length||(n.classList=[]),n.classList.push(e.string());break;case 4:n.nthChild=e.int32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.nodeName&&e.hasOwnProperty("nodeName")&&!v.isString(e.nodeName))return"nodeName: string expected";if(null!=e.id&&e.hasOwnProperty("id")&&!v.isString(e.id))return"id: string expected";if(null!=e.classList&&e.hasOwnProperty("classList")){if(!Array.isArray(e.classList))return"classList: array expected";for(var t=0;t<e.classList.length;++t)if(!v.isString(e.classList[t]))return"classList: string[] expected"}return null!=e.nthChild&&e.hasOwnProperty("nthChild")&&!v.isInteger(e.nthChild)?"nthChild: integer expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.Selector)return e;var t=new O.lr.browser.Selector;if(null!=e.nodeName&&(t.nodeName=String(e.nodeName)),null!=e.id&&(t.id=String(e.id)),e.classList){if(!Array.isArray(e.classList))throw TypeError(".lr.browser.Selector.classList: array expected");t.classList=[];for(var r=0;r<e.classList.length;++r)t.classList[r]=String(e.classList[r])}return null!=e.nthChild&&(t.nthChild=0|e.nthChild),t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.classList=[]),t.defaults&&(r.nodeName="",r.id="",r.nthChild=0),null!=e.nodeName&&e.hasOwnProperty("nodeName")&&(r.nodeName=e.nodeName),null!=e.id&&e.hasOwnProperty("id")&&(r.id=e.id),e.classList&&e.classList.length){r.classList=[];for(var n=0;n<e.classList.length;++n)r.classList[n]=e.classList[n]}return null!=e.nthChild&&e.hasOwnProperty("nthChild")&&(r.nthChild=e.nthChild),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.InputChangeEvent=function(){function e(e){if(this.nodePath=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.nodeId=0,e.prototype.text="",e.prototype.nodePath=v.emptyArray,e.prototype.isChecked=!1,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&t.uint32(8).uint32(e.nodeId),null!=e.text&&e.hasOwnProperty("text")&&t.uint32(18).string(e.text),null!=e.nodePath&&e.nodePath.length)for(var r=0;r<e.nodePath.length;++r)O.lr.browser.Selector.encode(e.nodePath[r],t.uint32(26).fork()).ldelim();return null!=e.isChecked&&e.hasOwnProperty("isChecked")&&t.uint32(32).bool(e.isChecked),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.InputChangeEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.nodeId=e.uint32();break;case 2:n.text=e.string();break;case 3:n.nodePath&&n.nodePath.length||(n.nodePath=[]),n.nodePath.push(O.lr.browser.Selector.decode(e,e.uint32()));break;case 4:n.isChecked=e.bool();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.nodeId&&e.hasOwnProperty("nodeId")&&!v.isInteger(e.nodeId))return"nodeId: integer expected";if(null!=e.text&&e.hasOwnProperty("text")&&!v.isString(e.text))return"text: string expected";if(null!=e.nodePath&&e.hasOwnProperty("nodePath")){if(!Array.isArray(e.nodePath))return"nodePath: array expected";for(var t=0;t<e.nodePath.length;++t){var r=O.lr.browser.Selector.verify(e.nodePath[t]);if(r)return"nodePath."+r}}return null!=e.isChecked&&e.hasOwnProperty("isChecked")&&"boolean"!=typeof e.isChecked?"isChecked: boolean expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.InputChangeEvent)return e;var t=new O.lr.browser.InputChangeEvent;if(null!=e.nodeId&&(t.nodeId=e.nodeId>>>0),null!=e.text&&(t.text=String(e.text)),e.nodePath){if(!Array.isArray(e.nodePath))throw TypeError(".lr.browser.InputChangeEvent.nodePath: array expected");t.nodePath=[];for(var r=0;r<e.nodePath.length;++r){if("object"!=typeof e.nodePath[r])throw TypeError(".lr.browser.InputChangeEvent.nodePath: object expected");t.nodePath[r]=O.lr.browser.Selector.fromObject(e.nodePath[r])}}return null!=e.isChecked&&(t.isChecked=Boolean(e.isChecked)),t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.nodePath=[]),t.defaults&&(r.nodeId=0,r.text="",r.isChecked=!1),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&(r.nodeId=e.nodeId),null!=e.text&&e.hasOwnProperty("text")&&(r.text=e.text),e.nodePath&&e.nodePath.length){r.nodePath=[];for(var n=0;n<e.nodePath.length;++n)r.nodePath[n]=O.lr.browser.Selector.toObject(e.nodePath[n],t)}return null!=e.isChecked&&e.hasOwnProperty("isChecked")&&(r.isChecked=e.isChecked),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.MouseEvent=function(){function e(e){if(this.componentTree=[],this.nodePath=[],this.moves=[],this.hovers=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.eventType=0,e.prototype.domTarget="",e.prototype.button=0,e.prototype.clientX=0,e.prototype.clientY=0,e.prototype.nodeId=0,e.prototype.isRageClick=!1,e.prototype.text="",e.prototype.componentTree=v.emptyArray,e.prototype.nodePath=v.emptyArray,e.prototype.moves=v.emptyArray,e.prototype.url="",e.prototype.hovers=v.emptyArray,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.eventType&&e.hasOwnProperty("eventType")&&t.uint32(8).int32(e.eventType),null!=e.domTarget&&e.hasOwnProperty("domTarget")&&t.uint32(18).string(e.domTarget),null!=e.button&&e.hasOwnProperty("button")&&t.uint32(24).uint32(e.button),null!=e.clientX&&e.hasOwnProperty("clientX")&&t.uint32(32).int32(e.clientX),null!=e.clientY&&e.hasOwnProperty("clientY")&&t.uint32(40).int32(e.clientY),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&t.uint32(48).uint32(e.nodeId),null!=e.isRageClick&&e.hasOwnProperty("isRageClick")&&t.uint32(56).bool(e.isRageClick),null!=e.text&&e.hasOwnProperty("text")&&t.uint32(66).string(e.text),null!=e.componentTree&&e.componentTree.length)for(var r=0;r<e.componentTree.length;++r)t.uint32(74).string(e.componentTree[r]);if(null!=e.nodePath&&e.nodePath.length)for(r=0;r<e.nodePath.length;++r)O.lr.browser.Selector.encode(e.nodePath[r],t.uint32(82).fork()).ldelim();if(null!=e.moves&&e.moves.length)for(r=0;r<e.moves.length;++r)O.lr.browser.MouseMove.encode(e.moves[r],t.uint32(90).fork()).ldelim();if(null!=e.url&&e.hasOwnProperty("url")&&t.uint32(98).string(e.url),null!=e.hovers&&e.hovers.length)for(r=0;r<e.hovers.length;++r)O.lr.browser.MouseHover.encode(e.hovers[r],t.uint32(106).fork()).ldelim();return t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.MouseEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.eventType=e.int32();break;case 2:n.domTarget=e.string();break;case 3:n.button=e.uint32();break;case 4:n.clientX=e.int32();break;case 5:n.clientY=e.int32();break;case 6:n.nodeId=e.uint32();break;case 7:n.isRageClick=e.bool();break;case 8:n.text=e.string();break;case 9:n.componentTree&&n.componentTree.length||(n.componentTree=[]),n.componentTree.push(e.string());break;case 10:n.nodePath&&n.nodePath.length||(n.nodePath=[]),n.nodePath.push(O.lr.browser.Selector.decode(e,e.uint32()));break;case 11:n.moves&&n.moves.length||(n.moves=[]),n.moves.push(O.lr.browser.MouseMove.decode(e,e.uint32()));break;case 12:n.url=e.string();break;case 13:n.hovers&&n.hovers.length||(n.hovers=[]),n.hovers.push(O.lr.browser.MouseHover.decode(e,e.uint32()));break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.eventType&&e.hasOwnProperty("eventType"))switch(e.eventType){default:return"eventType: enum value expected";case 0:case 1:case 2:case 3:case 4:case 5:case 6:case 7:case 8:case 9:case 10:case 11:case 12:case 13:case 14:case 15:case 16:case 17:case 18:case 19:case 20:case 21:case 22:}if(null!=e.domTarget&&e.hasOwnProperty("domTarget")&&!v.isString(e.domTarget))return"domTarget: string expected";if(null!=e.button&&e.hasOwnProperty("button")&&!v.isInteger(e.button))return"button: integer expected";if(null!=e.clientX&&e.hasOwnProperty("clientX")&&!v.isInteger(e.clientX))return"clientX: integer expected";if(null!=e.clientY&&e.hasOwnProperty("clientY")&&!v.isInteger(e.clientY))return"clientY: integer expected";if(null!=e.nodeId&&e.hasOwnProperty("nodeId")&&!v.isInteger(e.nodeId))return"nodeId: integer expected";if(null!=e.isRageClick&&e.hasOwnProperty("isRageClick")&&"boolean"!=typeof e.isRageClick)return"isRageClick: boolean expected";if(null!=e.text&&e.hasOwnProperty("text")&&!v.isString(e.text))return"text: string expected";if(null!=e.componentTree&&e.hasOwnProperty("componentTree")){if(!Array.isArray(e.componentTree))return"componentTree: array expected";for(var t=0;t<e.componentTree.length;++t)if(!v.isString(e.componentTree[t]))return"componentTree: string[] expected"}if(null!=e.nodePath&&e.hasOwnProperty("nodePath")){if(!Array.isArray(e.nodePath))return"nodePath: array expected";for(t=0;t<e.nodePath.length;++t){var r=O.lr.browser.Selector.verify(e.nodePath[t]);if(r)return"nodePath."+r}}if(null!=e.moves&&e.hasOwnProperty("moves")){if(!Array.isArray(e.moves))return"moves: array expected";for(t=0;t<e.moves.length;++t)if(r=O.lr.browser.MouseMove.verify(e.moves[t]))return"moves."+r}if(null!=e.url&&e.hasOwnProperty("url")&&!v.isString(e.url))return"url: string expected";if(null!=e.hovers&&e.hasOwnProperty("hovers")){if(!Array.isArray(e.hovers))return"hovers: array expected";for(t=0;t<e.hovers.length;++t)if(r=O.lr.browser.MouseHover.verify(e.hovers[t]))return"hovers."+r}return null},e.fromObject=function(e){if(e instanceof O.lr.browser.MouseEvent)return e;var t=new O.lr.browser.MouseEvent;switch(e.eventType){case"MOUSEOVER":case 0:t.eventType=0;break;case"MOUSEOUT":case 1:t.eventType=1;break;case"MOUSEUP":case 2:t.eventType=2;break;case"MOUSEDOWN":case 3:t.eventType=3;break;case"MOUSELEAVE":case 4:t.eventType=4;break;case"MOUSEENTER":case 5:t.eventType=5;break;case"DRAGSTART":case 6:t.eventType=6;break;case"DRAGEND":case 7:t.eventType=7;break;case"DRAGLEAVE":case 8:t.eventType=8;break;case"CLICK":case 9:t.eventType=9;break;case"CONTEXTMENU":case 10:t.eventType=10;break;case"DBLCLICK":case 11:t.eventType=11;break;case"DROP":case 12:t.eventType=12;break;case"MOUSEMOVE":case 13:t.eventType=13;break;case"DRAGOVER":case 14:t.eventType=14;break;case"DRAGENTER":case 15:t.eventType=15;break;case"DRAG":case 16:t.eventType=16;break;case"FOCUS":case 17:t.eventType=17;break;case"BLUR":case 18:t.eventType=18;break;case"TOUCHSTART":case 19:t.eventType=19;break;case"TOUCHMOVE":case 20:t.eventType=20;break;case"TOUCHEND":case 21:t.eventType=21;break;case"MOUSEHOVER":case 22:t.eventType=22}if(null!=e.domTarget&&(t.domTarget=String(e.domTarget)),null!=e.button&&(t.button=e.button>>>0),null!=e.clientX&&(t.clientX=0|e.clientX),null!=e.clientY&&(t.clientY=0|e.clientY),null!=e.nodeId&&(t.nodeId=e.nodeId>>>0),null!=e.isRageClick&&(t.isRageClick=Boolean(e.isRageClick)),null!=e.text&&(t.text=String(e.text)),e.componentTree){if(!Array.isArray(e.componentTree))throw TypeError(".lr.browser.MouseEvent.componentTree: array expected");t.componentTree=[];for(var r=0;r<e.componentTree.length;++r)t.componentTree[r]=String(e.componentTree[r])}if(e.nodePath){if(!Array.isArray(e.nodePath))throw TypeError(".lr.browser.MouseEvent.nodePath: array expected");for(t.nodePath=[],r=0;r<e.nodePath.length;++r){if("object"!=typeof e.nodePath[r])throw TypeError(".lr.browser.MouseEvent.nodePath: object expected");t.nodePath[r]=O.lr.browser.Selector.fromObject(e.nodePath[r])}}if(e.moves){if(!Array.isArray(e.moves))throw TypeError(".lr.browser.MouseEvent.moves: array expected");for(t.moves=[],r=0;r<e.moves.length;++r){if("object"!=typeof e.moves[r])throw TypeError(".lr.browser.MouseEvent.moves: object expected");t.moves[r]=O.lr.browser.MouseMove.fromObject(e.moves[r])}}if(null!=e.url&&(t.url=String(e.url)),e.hovers){if(!Array.isArray(e.hovers))throw TypeError(".lr.browser.MouseEvent.hovers: array expected");for(t.hovers=[],r=0;r<e.hovers.length;++r){if("object"!=typeof e.hovers[r])throw TypeError(".lr.browser.MouseEvent.hovers: object expected");t.hovers[r]=O.lr.browser.MouseHover.fromObject(e.hovers[r])}}return t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.componentTree=[],r.nodePath=[],r.moves=[],r.hovers=[]),t.defaults&&(r.eventType=t.enums===String?"MOUSEOVER":0,r.domTarget="",r.button=0,r.clientX=0,r.clientY=0,r.nodeId=0,r.isRageClick=!1,r.text="",r.url=""),null!=e.eventType&&e.hasOwnProperty("eventType")&&(r.eventType=t.enums===String?O.lr.browser.MouseEvent.EventType[e.eventType]:e.eventType),null!=e.domTarget&&e.hasOwnProperty("domTarget")&&(r.domTarget=e.domTarget),null!=e.button&&e.hasOwnProperty("button")&&(r.button=e.button),null!=e.clientX&&e.hasOwnProperty("clientX")&&(r.clientX=e.clientX),null!=e.clientY&&e.hasOwnProperty("clientY")&&(r.clientY=e.clientY),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&(r.nodeId=e.nodeId),null!=e.isRageClick&&e.hasOwnProperty("isRageClick")&&(r.isRageClick=e.isRageClick),null!=e.text&&e.hasOwnProperty("text")&&(r.text=e.text),e.componentTree&&e.componentTree.length){r.componentTree=[];for(var n=0;n<e.componentTree.length;++n)r.componentTree[n]=e.componentTree[n]}if(e.nodePath&&e.nodePath.length)for(r.nodePath=[],n=0;n<e.nodePath.length;++n)r.nodePath[n]=O.lr.browser.Selector.toObject(e.nodePath[n],t);if(e.moves&&e.moves.length)for(r.moves=[],n=0;n<e.moves.length;++n)r.moves[n]=O.lr.browser.MouseMove.toObject(e.moves[n],t);if(null!=e.url&&e.hasOwnProperty("url")&&(r.url=e.url),e.hovers&&e.hovers.length)for(r.hovers=[],n=0;n<e.hovers.length;++n)r.hovers[n]=O.lr.browser.MouseHover.toObject(e.hovers[n],t);return r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.EventType=function(){var e={},t=Object.create(e);return t[e[0]="MOUSEOVER"]=0,t[e[1]="MOUSEOUT"]=1,t[e[2]="MOUSEUP"]=2,t[e[3]="MOUSEDOWN"]=3,t[e[4]="MOUSELEAVE"]=4,t[e[5]="MOUSEENTER"]=5,t[e[6]="DRAGSTART"]=6,t[e[7]="DRAGEND"]=7,t[e[8]="DRAGLEAVE"]=8,t[e[9]="CLICK"]=9,t[e[10]="CONTEXTMENU"]=10,t[e[11]="DBLCLICK"]=11,t[e[12]="DROP"]=12,t[e[13]="MOUSEMOVE"]=13,t[e[14]="DRAGOVER"]=14,t[e[15]="DRAGENTER"]=15,t[e[16]="DRAG"]=16,t[e[17]="FOCUS"]=17,t[e[18]="BLUR"]=18,t[e[19]="TOUCHSTART"]=19,t[e[20]="TOUCHMOVE"]=20,t[e[21]="TOUCHEND"]=21,t[e[22]="MOUSEHOVER"]=22,t}(),e}(),f.DeadClick=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.clickSeqID=0,e.prototype.text="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.clickSeqID&&e.hasOwnProperty("clickSeqID")&&t.uint32(9).double(e.clickSeqID),null!=e.text&&e.hasOwnProperty("text")&&t.uint32(18).string(e.text),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.DeadClick;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.clickSeqID=e.double();break;case 2:n.text=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.clickSeqID&&e.hasOwnProperty("clickSeqID")&&"number"!=typeof e.clickSeqID?"clickSeqID: number expected":null!=e.text&&e.hasOwnProperty("text")&&!v.isString(e.text)?"text: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.DeadClick)return e;var t=new O.lr.browser.DeadClick;return null!=e.clickSeqID&&(t.clickSeqID=Number(e.clickSeqID)),null!=e.text&&(t.text=String(e.text)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.clickSeqID=0,r.text=""),null!=e.clickSeqID&&e.hasOwnProperty("clickSeqID")&&(r.clickSeqID=t.json&&!isFinite(e.clickSeqID)?String(e.clickSeqID):e.clickSeqID),null!=e.text&&e.hasOwnProperty("text")&&(r.text=e.text),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.MouseMove=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.clientX=0,e.prototype.clientY=0,e.prototype.timeOffset=0,e.prototype.nodeId=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.clientX&&e.hasOwnProperty("clientX")&&t.uint32(8).int32(e.clientX),null!=e.clientY&&e.hasOwnProperty("clientY")&&t.uint32(16).int32(e.clientY),null!=e.timeOffset&&e.hasOwnProperty("timeOffset")&&t.uint32(24).uint32(e.timeOffset),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&t.uint32(32).uint32(e.nodeId),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.MouseMove;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.clientX=e.int32();break;case 2:n.clientY=e.int32();break;case 3:n.timeOffset=e.uint32();break;case 4:n.nodeId=e.uint32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.clientX&&e.hasOwnProperty("clientX")&&!v.isInteger(e.clientX)?"clientX: integer expected":null!=e.clientY&&e.hasOwnProperty("clientY")&&!v.isInteger(e.clientY)?"clientY: integer expected":null!=e.timeOffset&&e.hasOwnProperty("timeOffset")&&!v.isInteger(e.timeOffset)?"timeOffset: integer expected":null!=e.nodeId&&e.hasOwnProperty("nodeId")&&!v.isInteger(e.nodeId)?"nodeId: integer expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.MouseMove)return e;var t=new O.lr.browser.MouseMove;return null!=e.clientX&&(t.clientX=0|e.clientX),null!=e.clientY&&(t.clientY=0|e.clientY),null!=e.timeOffset&&(t.timeOffset=e.timeOffset>>>0),null!=e.nodeId&&(t.nodeId=e.nodeId>>>0),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.clientX=0,r.clientY=0,r.timeOffset=0,r.nodeId=0),null!=e.clientX&&e.hasOwnProperty("clientX")&&(r.clientX=e.clientX),null!=e.clientY&&e.hasOwnProperty("clientY")&&(r.clientY=e.clientY),null!=e.timeOffset&&e.hasOwnProperty("timeOffset")&&(r.timeOffset=e.timeOffset),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&(r.nodeId=e.nodeId),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.MouseHover=function(){function e(e){if(this.nodePath=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.nodePath=v.emptyArray,e.prototype.timeSpent=0,e.prototype.offsetX=0,e.prototype.offsetY=0,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.nodePath&&e.nodePath.length)for(var r=0;r<e.nodePath.length;++r)O.lr.browser.Selector.encode(e.nodePath[r],t.uint32(10).fork()).ldelim();return null!=e.timeSpent&&e.hasOwnProperty("timeSpent")&&t.uint32(16).uint32(e.timeSpent),null!=e.offsetX&&e.hasOwnProperty("offsetX")&&t.uint32(24).int32(e.offsetX),null!=e.offsetY&&e.hasOwnProperty("offsetY")&&t.uint32(32).int32(e.offsetY),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.MouseHover;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.nodePath&&n.nodePath.length||(n.nodePath=[]),n.nodePath.push(O.lr.browser.Selector.decode(e,e.uint32()));break;case 2:n.timeSpent=e.uint32();break;case 3:n.offsetX=e.int32();break;case 4:n.offsetY=e.int32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.nodePath&&e.hasOwnProperty("nodePath")){if(!Array.isArray(e.nodePath))return"nodePath: array expected";for(var t=0;t<e.nodePath.length;++t){var r=O.lr.browser.Selector.verify(e.nodePath[t]);if(r)return"nodePath."+r}}return null!=e.timeSpent&&e.hasOwnProperty("timeSpent")&&!v.isInteger(e.timeSpent)?"timeSpent: integer expected":null!=e.offsetX&&e.hasOwnProperty("offsetX")&&!v.isInteger(e.offsetX)?"offsetX: integer expected":null!=e.offsetY&&e.hasOwnProperty("offsetY")&&!v.isInteger(e.offsetY)?"offsetY: integer expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.MouseHover)return e;var t=new O.lr.browser.MouseHover;if(e.nodePath){if(!Array.isArray(e.nodePath))throw TypeError(".lr.browser.MouseHover.nodePath: array expected");t.nodePath=[];for(var r=0;r<e.nodePath.length;++r){if("object"!=typeof e.nodePath[r])throw TypeError(".lr.browser.MouseHover.nodePath: object expected");t.nodePath[r]=O.lr.browser.Selector.fromObject(e.nodePath[r])}}return null!=e.timeSpent&&(t.timeSpent=e.timeSpent>>>0),null!=e.offsetX&&(t.offsetX=0|e.offsetX),null!=e.offsetY&&(t.offsetY=0|e.offsetY),t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.nodePath=[]),t.defaults&&(r.timeSpent=0,r.offsetX=0,r.offsetY=0),e.nodePath&&e.nodePath.length){r.nodePath=[];for(var n=0;n<e.nodePath.length;++n)r.nodePath[n]=O.lr.browser.Selector.toObject(e.nodePath[n],t)}return null!=e.timeSpent&&e.hasOwnProperty("timeSpent")&&(r.timeSpent=e.timeSpent),null!=e.offsetX&&e.hasOwnProperty("offsetX")&&(r.offsetX=e.offsetX),null!=e.offsetY&&e.hasOwnProperty("offsetY")&&(r.offsetY=e.offsetY),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.ScrollEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.nodeId=0,e.prototype.top=0,e.prototype.left=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&t.uint32(8).uint32(e.nodeId),null!=e.top&&e.hasOwnProperty("top")&&t.uint32(21).float(e.top),null!=e.left&&e.hasOwnProperty("left")&&t.uint32(29).float(e.left),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.ScrollEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.nodeId=e.uint32();break;case 2:n.top=e.float();break;case 3:n.left=e.float();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.nodeId&&e.hasOwnProperty("nodeId")&&!v.isInteger(e.nodeId)?"nodeId: integer expected":null!=e.top&&e.hasOwnProperty("top")&&"number"!=typeof e.top?"top: number expected":null!=e.left&&e.hasOwnProperty("left")&&"number"!=typeof e.left?"left: number expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.ScrollEvent)return e;var t=new O.lr.browser.ScrollEvent;return null!=e.nodeId&&(t.nodeId=e.nodeId>>>0),null!=e.top&&(t.top=Number(e.top)),null!=e.left&&(t.left=Number(e.left)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.nodeId=0,r.top=0,r.left=0),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&(r.nodeId=e.nodeId),null!=e.top&&e.hasOwnProperty("top")&&(r.top=t.json&&!isFinite(e.top)?String(e.top):e.top),null!=e.left&&e.hasOwnProperty("left")&&(r.left=t.json&&!isFinite(e.left)?String(e.left):e.left),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.ViewportResizeEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.width=0,e.prototype.height=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.width&&e.hasOwnProperty("width")&&t.uint32(8).uint32(e.width),null!=e.height&&e.hasOwnProperty("height")&&t.uint32(16).uint32(e.height),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.ViewportResizeEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.width=e.uint32();break;case 2:n.height=e.uint32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.width&&e.hasOwnProperty("width")&&!v.isInteger(e.width)?"width: integer expected":null!=e.height&&e.hasOwnProperty("height")&&!v.isInteger(e.height)?"height: integer expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.ViewportResizeEvent)return e;var t=new O.lr.browser.ViewportResizeEvent;return null!=e.width&&(t.width=e.width>>>0),null!=e.height&&(t.height=e.height>>>0),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.width=0,r.height=0),null!=e.width&&e.hasOwnProperty("width")&&(r.width=e.width),null!=e.height&&e.hasOwnProperty("height")&&(r.height=e.height),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.Node=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}var t;return e.prototype.id=0,e.prototype.documentTypeInfo=null,e.prototype.commentInfo=null,e.prototype.textInfo=null,e.prototype.elementInfo=null,e.prototype.documentInfo=null,e.prototype.documentFragmentInfo=null,e.prototype.isTainted=!1,Object.defineProperty(e.prototype,"info",{get:v.oneOfGetter(t=["documentTypeInfo","commentInfo","textInfo","elementInfo","documentInfo","documentFragmentInfo"]),set:v.oneOfSetter(t)}),e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.id&&e.hasOwnProperty("id")&&t.uint32(8).uint32(e.id),null!=e.documentTypeInfo&&e.hasOwnProperty("documentTypeInfo")&&O.lr.browser.Node.DocumentTypeInfo.encode(e.documentTypeInfo,t.uint32(18).fork()).ldelim(),null!=e.commentInfo&&e.hasOwnProperty("commentInfo")&&O.lr.browser.Node.CommentInfo.encode(e.commentInfo,t.uint32(26).fork()).ldelim(),null!=e.textInfo&&e.hasOwnProperty("textInfo")&&O.lr.browser.Node.TextInfo.encode(e.textInfo,t.uint32(34).fork()).ldelim(),null!=e.elementInfo&&e.hasOwnProperty("elementInfo")&&O.lr.browser.Node.ElementInfo.encode(e.elementInfo,t.uint32(42).fork()).ldelim(),null!=e.documentInfo&&e.hasOwnProperty("documentInfo")&&O.lr.browser.Node.DocumentInfo.encode(e.documentInfo,t.uint32(50).fork()).ldelim(),null!=e.isTainted&&e.hasOwnProperty("isTainted")&&t.uint32(56).bool(e.isTainted),null!=e.documentFragmentInfo&&e.hasOwnProperty("documentFragmentInfo")&&O.lr.browser.Node.DocumentFragmentInfo.encode(e.documentFragmentInfo,t.uint32(66).fork()).ldelim(),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.Node;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.id=e.uint32();break;case 2:n.documentTypeInfo=O.lr.browser.Node.DocumentTypeInfo.decode(e,e.uint32());break;case 3:n.commentInfo=O.lr.browser.Node.CommentInfo.decode(e,e.uint32());break;case 4:n.textInfo=O.lr.browser.Node.TextInfo.decode(e,e.uint32());break;case 5:n.elementInfo=O.lr.browser.Node.ElementInfo.decode(e,e.uint32());break;case 6:n.documentInfo=O.lr.browser.Node.DocumentInfo.decode(e,e.uint32());break;case 8:n.documentFragmentInfo=O.lr.browser.Node.DocumentFragmentInfo.decode(e,e.uint32());break;case 7:n.isTainted=e.bool();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";var t={};if(null!=e.id&&e.hasOwnProperty("id")&&!v.isInteger(e.id))return"id: integer expected";if(null!=e.documentTypeInfo&&e.hasOwnProperty("documentTypeInfo")){t.info=1;var r=O.lr.browser.Node.DocumentTypeInfo.verify(e.documentTypeInfo);if(r)return"documentTypeInfo."+r}if(null!=e.commentInfo&&e.hasOwnProperty("commentInfo")){if(1===t.info)return"info: multiple values";if(t.info=1,r=O.lr.browser.Node.CommentInfo.verify(e.commentInfo))return"commentInfo."+r}if(null!=e.textInfo&&e.hasOwnProperty("textInfo")){if(1===t.info)return"info: multiple values";if(t.info=1,r=O.lr.browser.Node.TextInfo.verify(e.textInfo))return"textInfo."+r}if(null!=e.elementInfo&&e.hasOwnProperty("elementInfo")){if(1===t.info)return"info: multiple values";if(t.info=1,r=O.lr.browser.Node.ElementInfo.verify(e.elementInfo))return"elementInfo."+r}if(null!=e.documentInfo&&e.hasOwnProperty("documentInfo")){if(1===t.info)return"info: multiple values";if(t.info=1,r=O.lr.browser.Node.DocumentInfo.verify(e.documentInfo))return"documentInfo."+r}if(null!=e.documentFragmentInfo&&e.hasOwnProperty("documentFragmentInfo")){if(1===t.info)return"info: multiple values";if(t.info=1,r=O.lr.browser.Node.DocumentFragmentInfo.verify(e.documentFragmentInfo))return"documentFragmentInfo."+r}return null!=e.isTainted&&e.hasOwnProperty("isTainted")&&"boolean"!=typeof e.isTainted?"isTainted: boolean expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.Node)return e;var t=new O.lr.browser.Node;if(null!=e.id&&(t.id=e.id>>>0),null!=e.documentTypeInfo){if("object"!=typeof e.documentTypeInfo)throw TypeError(".lr.browser.Node.documentTypeInfo: object expected");t.documentTypeInfo=O.lr.browser.Node.DocumentTypeInfo.fromObject(e.documentTypeInfo)}if(null!=e.commentInfo){if("object"!=typeof e.commentInfo)throw TypeError(".lr.browser.Node.commentInfo: object expected");t.commentInfo=O.lr.browser.Node.CommentInfo.fromObject(e.commentInfo)}if(null!=e.textInfo){if("object"!=typeof e.textInfo)throw TypeError(".lr.browser.Node.textInfo: object expected");t.textInfo=O.lr.browser.Node.TextInfo.fromObject(e.textInfo)}if(null!=e.elementInfo){if("object"!=typeof e.elementInfo)throw TypeError(".lr.browser.Node.elementInfo: object expected");t.elementInfo=O.lr.browser.Node.ElementInfo.fromObject(e.elementInfo)}if(null!=e.documentInfo){if("object"!=typeof e.documentInfo)throw TypeError(".lr.browser.Node.documentInfo: object expected");t.documentInfo=O.lr.browser.Node.DocumentInfo.fromObject(e.documentInfo)}if(null!=e.documentFragmentInfo){if("object"!=typeof e.documentFragmentInfo)throw TypeError(".lr.browser.Node.documentFragmentInfo: object expected");t.documentFragmentInfo=O.lr.browser.Node.DocumentFragmentInfo.fromObject(e.documentFragmentInfo)}return null!=e.isTainted&&(t.isTainted=Boolean(e.isTainted)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.id=0,r.isTainted=!1),null!=e.id&&e.hasOwnProperty("id")&&(r.id=e.id),null!=e.documentTypeInfo&&e.hasOwnProperty("documentTypeInfo")&&(r.documentTypeInfo=O.lr.browser.Node.DocumentTypeInfo.toObject(e.documentTypeInfo,t),t.oneofs&&(r.info="documentTypeInfo")),null!=e.commentInfo&&e.hasOwnProperty("commentInfo")&&(r.commentInfo=O.lr.browser.Node.CommentInfo.toObject(e.commentInfo,t),t.oneofs&&(r.info="commentInfo")),null!=e.textInfo&&e.hasOwnProperty("textInfo")&&(r.textInfo=O.lr.browser.Node.TextInfo.toObject(e.textInfo,t),t.oneofs&&(r.info="textInfo")),null!=e.elementInfo&&e.hasOwnProperty("elementInfo")&&(r.elementInfo=O.lr.browser.Node.ElementInfo.toObject(e.elementInfo,t),t.oneofs&&(r.info="elementInfo")),null!=e.documentInfo&&e.hasOwnProperty("documentInfo")&&(r.documentInfo=O.lr.browser.Node.DocumentInfo.toObject(e.documentInfo,t),t.oneofs&&(r.info="documentInfo")),null!=e.isTainted&&e.hasOwnProperty("isTainted")&&(r.isTainted=e.isTainted),null!=e.documentFragmentInfo&&e.hasOwnProperty("documentFragmentInfo")&&(r.documentFragmentInfo=O.lr.browser.Node.DocumentFragmentInfo.toObject(e.documentFragmentInfo,t),t.oneofs&&(r.info="documentFragmentInfo")),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.DocumentTypeInfo=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.name="",e.prototype.publicId="",e.prototype.systemId="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.name&&e.hasOwnProperty("name")&&t.uint32(10).string(e.name),null!=e.publicId&&e.hasOwnProperty("publicId")&&t.uint32(18).string(e.publicId),null!=e.systemId&&e.hasOwnProperty("systemId")&&t.uint32(26).string(e.systemId),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.Node.DocumentTypeInfo;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.name=e.string();break;case 2:n.publicId=e.string();break;case 3:n.systemId=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.name&&e.hasOwnProperty("name")&&!v.isString(e.name)?"name: string expected":null!=e.publicId&&e.hasOwnProperty("publicId")&&!v.isString(e.publicId)?"publicId: string expected":null!=e.systemId&&e.hasOwnProperty("systemId")&&!v.isString(e.systemId)?"systemId: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.Node.DocumentTypeInfo)return e;var t=new O.lr.browser.Node.DocumentTypeInfo;return null!=e.name&&(t.name=String(e.name)),null!=e.publicId&&(t.publicId=String(e.publicId)),null!=e.systemId&&(t.systemId=String(e.systemId)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.name="",r.publicId="",r.systemId=""),null!=e.name&&e.hasOwnProperty("name")&&(r.name=e.name),null!=e.publicId&&e.hasOwnProperty("publicId")&&(r.publicId=e.publicId),null!=e.systemId&&e.hasOwnProperty("systemId")&&(r.systemId=e.systemId),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e.DocumentInfo=function(){function e(e){if(this.childNodes=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.childNodes=v.emptyArray,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.childNodes&&e.childNodes.length)for(var r=0;r<e.childNodes.length;++r)O.lr.browser.Node.encode(e.childNodes[r],t.uint32(10).fork()).ldelim();return t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.Node.DocumentInfo;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.childNodes&&n.childNodes.length||(n.childNodes=[]),n.childNodes.push(O.lr.browser.Node.decode(e,e.uint32()));break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.childNodes&&e.hasOwnProperty("childNodes")){if(!Array.isArray(e.childNodes))return"childNodes: array expected";for(var t=0;t<e.childNodes.length;++t){var r=O.lr.browser.Node.verify(e.childNodes[t]);if(r)return"childNodes."+r}}return null},e.fromObject=function(e){if(e instanceof O.lr.browser.Node.DocumentInfo)return e;var t=new O.lr.browser.Node.DocumentInfo;if(e.childNodes){if(!Array.isArray(e.childNodes))throw TypeError(".lr.browser.Node.DocumentInfo.childNodes: array expected");t.childNodes=[];for(var r=0;r<e.childNodes.length;++r){if("object"!=typeof e.childNodes[r])throw TypeError(".lr.browser.Node.DocumentInfo.childNodes: object expected");t.childNodes[r]=O.lr.browser.Node.fromObject(e.childNodes[r])}}return t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.childNodes=[]),e.childNodes&&e.childNodes.length){r.childNodes=[];for(var n=0;n<e.childNodes.length;++n)r.childNodes[n]=O.lr.browser.Node.toObject(e.childNodes[n],t)}return r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e.CommentInfo=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.textContent="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.textContent&&e.hasOwnProperty("textContent")&&t.uint32(10).string(e.textContent),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.Node.CommentInfo;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.textContent=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.textContent&&e.hasOwnProperty("textContent")&&!v.isString(e.textContent)?"textContent: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.Node.CommentInfo)return e;var t=new O.lr.browser.Node.CommentInfo;return null!=e.textContent&&(t.textContent=String(e.textContent)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.textContent=""),null!=e.textContent&&e.hasOwnProperty("textContent")&&(r.textContent=e.textContent),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e.TextInfo=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.textContent="",e.prototype.isStyleNode=!1,e.prototype.boundingRect=null,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.textContent&&e.hasOwnProperty("textContent")&&t.uint32(10).string(e.textContent),null!=e.isStyleNode&&e.hasOwnProperty("isStyleNode")&&t.uint32(16).bool(e.isStyleNode),null!=e.boundingRect&&e.hasOwnProperty("boundingRect")&&O.lr.browser.Node.TextInfo.Rectangle.encode(e.boundingRect,t.uint32(26).fork()).ldelim(),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.Node.TextInfo;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.textContent=e.string();break;case 2:n.isStyleNode=e.bool();break;case 3:n.boundingRect=O.lr.browser.Node.TextInfo.Rectangle.decode(e,e.uint32());break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.textContent&&e.hasOwnProperty("textContent")&&!v.isString(e.textContent))return"textContent: string expected";if(null!=e.isStyleNode&&e.hasOwnProperty("isStyleNode")&&"boolean"!=typeof e.isStyleNode)return"isStyleNode: boolean expected";if(null!=e.boundingRect&&e.hasOwnProperty("boundingRect")){var t=O.lr.browser.Node.TextInfo.Rectangle.verify(e.boundingRect);if(t)return"boundingRect."+t}return null},e.fromObject=function(e){if(e instanceof O.lr.browser.Node.TextInfo)return e;var t=new O.lr.browser.Node.TextInfo;if(null!=e.textContent&&(t.textContent=String(e.textContent)),null!=e.isStyleNode&&(t.isStyleNode=Boolean(e.isStyleNode)),null!=e.boundingRect){if("object"!=typeof e.boundingRect)throw TypeError(".lr.browser.Node.TextInfo.boundingRect: object expected");t.boundingRect=O.lr.browser.Node.TextInfo.Rectangle.fromObject(e.boundingRect)}return t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.textContent="",r.isStyleNode=!1,r.boundingRect=null),null!=e.textContent&&e.hasOwnProperty("textContent")&&(r.textContent=e.textContent),null!=e.isStyleNode&&e.hasOwnProperty("isStyleNode")&&(r.isStyleNode=e.isStyleNode),null!=e.boundingRect&&e.hasOwnProperty("boundingRect")&&(r.boundingRect=O.lr.browser.Node.TextInfo.Rectangle.toObject(e.boundingRect,t)),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.Rectangle=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.width=0,e.prototype.height=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.width&&e.hasOwnProperty("width")&&t.uint32(13).float(e.width),null!=e.height&&e.hasOwnProperty("height")&&t.uint32(21).float(e.height),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.Node.TextInfo.Rectangle;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.width=e.float();break;case 2:n.height=e.float();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.width&&e.hasOwnProperty("width")&&"number"!=typeof e.width?"width: number expected":null!=e.height&&e.hasOwnProperty("height")&&"number"!=typeof e.height?"height: number expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.Node.TextInfo.Rectangle)return e;var t=new O.lr.browser.Node.TextInfo.Rectangle;return null!=e.width&&(t.width=Number(e.width)),null!=e.height&&(t.height=Number(e.height)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.width=0,r.height=0),null!=e.width&&e.hasOwnProperty("width")&&(r.width=t.json&&!isFinite(e.width)?String(e.width):e.width),null!=e.height&&e.hasOwnProperty("height")&&(r.height=t.json&&!isFinite(e.height)?String(e.height):e.height),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e}(),e.ElementInfo=function(){function e(e){if(this.attributes={},this.childNodes=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.tagName="",e.prototype.attributes=v.emptyObject,e.prototype.childNodes=v.emptyArray,e.prototype.localContents="",e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.tagName&&e.hasOwnProperty("tagName")&&t.uint32(10).string(e.tagName),null!=e.attributes&&e.hasOwnProperty("attributes"))for(var r=Object.keys(e.attributes),n=0;n<r.length;++n)t.uint32(18).fork().uint32(10).string(r[n]),O.lr.utils.Value.encode(e.attributes[r[n]],t.uint32(18).fork()).ldelim().ldelim();if(null!=e.childNodes&&e.childNodes.length)for(n=0;n<e.childNodes.length;++n)O.lr.browser.Node.encode(e.childNodes[n],t.uint32(34).fork()).ldelim();return null!=e.localContents&&e.hasOwnProperty("localContents")&&t.uint32(42).string(e.localContents),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r,n=void 0===t?e.len:e.pos+t,o=new O.lr.browser.Node.ElementInfo;e.pos<n;){var i=e.uint32();switch(i>>>3){case 1:o.tagName=e.string();break;case 2:e.skip().pos++,o.attributes===v.emptyObject&&(o.attributes={}),r=e.string(),e.pos++,o.attributes[r]=O.lr.utils.Value.decode(e,e.uint32());break;case 4:o.childNodes&&o.childNodes.length||(o.childNodes=[]),o.childNodes.push(O.lr.browser.Node.decode(e,e.uint32()));break;case 5:o.localContents=e.string();break;default:e.skipType(7&i)}}return o},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.tagName&&e.hasOwnProperty("tagName")&&!v.isString(e.tagName))return"tagName: string expected";if(null!=e.attributes&&e.hasOwnProperty("attributes")){if(!v.isObject(e.attributes))return"attributes: object expected";for(var t=Object.keys(e.attributes),r=0;r<t.length;++r){var n=O.lr.utils.Value.verify(e.attributes[t[r]]);if(n)return"attributes."+n}}if(null!=e.childNodes&&e.hasOwnProperty("childNodes")){if(!Array.isArray(e.childNodes))return"childNodes: array expected";for(r=0;r<e.childNodes.length;++r)if(n=O.lr.browser.Node.verify(e.childNodes[r]))return"childNodes."+n}return null!=e.localContents&&e.hasOwnProperty("localContents")&&!v.isString(e.localContents)?"localContents: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.Node.ElementInfo)return e;var t=new O.lr.browser.Node.ElementInfo;if(null!=e.tagName&&(t.tagName=String(e.tagName)),e.attributes){if("object"!=typeof e.attributes)throw TypeError(".lr.browser.Node.ElementInfo.attributes: object expected");t.attributes={};for(var r=Object.keys(e.attributes),n=0;n<r.length;++n){if("object"!=typeof e.attributes[r[n]])throw TypeError(".lr.browser.Node.ElementInfo.attributes: object expected");t.attributes[r[n]]=O.lr.utils.Value.fromObject(e.attributes[r[n]])}}if(e.childNodes){if(!Array.isArray(e.childNodes))throw TypeError(".lr.browser.Node.ElementInfo.childNodes: array expected");for(t.childNodes=[],n=0;n<e.childNodes.length;++n){if("object"!=typeof e.childNodes[n])throw TypeError(".lr.browser.Node.ElementInfo.childNodes: object expected");t.childNodes[n]=O.lr.browser.Node.fromObject(e.childNodes[n])}}return null!=e.localContents&&(t.localContents=String(e.localContents)),t},e.toObject=function(e,t){t||(t={});var r,n={};if((t.arrays||t.defaults)&&(n.childNodes=[]),(t.objects||t.defaults)&&(n.attributes={}),t.defaults&&(n.tagName="",n.localContents=""),null!=e.tagName&&e.hasOwnProperty("tagName")&&(n.tagName=e.tagName),e.attributes&&(r=Object.keys(e.attributes)).length){n.attributes={};for(var o=0;o<r.length;++o)n.attributes[r[o]]=O.lr.utils.Value.toObject(e.attributes[r[o]],t)}if(e.childNodes&&e.childNodes.length)for(n.childNodes=[],o=0;o<e.childNodes.length;++o)n.childNodes[o]=O.lr.browser.Node.toObject(e.childNodes[o],t);return null!=e.localContents&&e.hasOwnProperty("localContents")&&(n.localContents=e.localContents),n},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e.DocumentFragmentInfo=function(){function e(e){if(this.childNodes=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.childNodes=v.emptyArray,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.childNodes&&e.childNodes.length)for(var r=0;r<e.childNodes.length;++r)O.lr.browser.Node.encode(e.childNodes[r],t.uint32(10).fork()).ldelim();return t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.Node.DocumentFragmentInfo;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.childNodes&&n.childNodes.length||(n.childNodes=[]),n.childNodes.push(O.lr.browser.Node.decode(e,e.uint32()));break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.childNodes&&e.hasOwnProperty("childNodes")){if(!Array.isArray(e.childNodes))return"childNodes: array expected";for(var t=0;t<e.childNodes.length;++t){var r=O.lr.browser.Node.verify(e.childNodes[t]);if(r)return"childNodes."+r}}return null},e.fromObject=function(e){if(e instanceof O.lr.browser.Node.DocumentFragmentInfo)return e;var t=new O.lr.browser.Node.DocumentFragmentInfo;if(e.childNodes){if(!Array.isArray(e.childNodes))throw TypeError(".lr.browser.Node.DocumentFragmentInfo.childNodes: array expected");t.childNodes=[];for(var r=0;r<e.childNodes.length;++r){if("object"!=typeof e.childNodes[r])throw TypeError(".lr.browser.Node.DocumentFragmentInfo.childNodes: object expected");t.childNodes[r]=O.lr.browser.Node.fromObject(e.childNodes[r])}}return t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.childNodes=[]),e.childNodes&&e.childNodes.length){r.childNodes=[];for(var n=0;n<e.childNodes.length;++n)r.childNodes[n]=O.lr.browser.Node.toObject(e.childNodes[n],t)}return r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e}(),f.NodeInitEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.rootNode=null,e.prototype.baseHref="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.rootNode&&e.hasOwnProperty("rootNode")&&O.lr.browser.Node.encode(e.rootNode,t.uint32(18).fork()).ldelim(),null!=e.baseHref&&e.hasOwnProperty("baseHref")&&t.uint32(26).string(e.baseHref),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.NodeInitEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 2:n.rootNode=O.lr.browser.Node.decode(e,e.uint32());break;case 3:n.baseHref=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.rootNode&&e.hasOwnProperty("rootNode")){var t=O.lr.browser.Node.verify(e.rootNode);if(t)return"rootNode."+t}return null!=e.baseHref&&e.hasOwnProperty("baseHref")&&!v.isString(e.baseHref)?"baseHref: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.NodeInitEvent)return e;var t=new O.lr.browser.NodeInitEvent;if(null!=e.rootNode){if("object"!=typeof e.rootNode)throw TypeError(".lr.browser.NodeInitEvent.rootNode: object expected");t.rootNode=O.lr.browser.Node.fromObject(e.rootNode)}return null!=e.baseHref&&(t.baseHref=String(e.baseHref)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.rootNode=null,r.baseHref=""),null!=e.rootNode&&e.hasOwnProperty("rootNode")&&(r.rootNode=O.lr.browser.Node.toObject(e.rootNode,t)),null!=e.baseHref&&e.hasOwnProperty("baseHref")&&(r.baseHref=e.baseHref),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.ShadowInitEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.shadowRootNode=null,e.prototype.parentNodeId=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.shadowRootNode&&e.hasOwnProperty("shadowRootNode")&&O.lr.browser.Node.encode(e.shadowRootNode,t.uint32(10).fork()).ldelim(),null!=e.parentNodeId&&e.hasOwnProperty("parentNodeId")&&t.uint32(16).uint32(e.parentNodeId),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.ShadowInitEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.shadowRootNode=O.lr.browser.Node.decode(e,e.uint32());break;case 2:n.parentNodeId=e.uint32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.shadowRootNode&&e.hasOwnProperty("shadowRootNode")){var t=O.lr.browser.Node.verify(e.shadowRootNode);if(t)return"shadowRootNode."+t}return null!=e.parentNodeId&&e.hasOwnProperty("parentNodeId")&&!v.isInteger(e.parentNodeId)?"parentNodeId: integer expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.ShadowInitEvent)return e;var t=new O.lr.browser.ShadowInitEvent;if(null!=e.shadowRootNode){if("object"!=typeof e.shadowRootNode)throw TypeError(".lr.browser.ShadowInitEvent.shadowRootNode: object expected");t.shadowRootNode=O.lr.browser.Node.fromObject(e.shadowRootNode)}return null!=e.parentNodeId&&(t.parentNodeId=e.parentNodeId>>>0),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.shadowRootNode=null,r.parentNodeId=0),null!=e.shadowRootNode&&e.hasOwnProperty("shadowRootNode")&&(r.shadowRootNode=O.lr.browser.Node.toObject(e.shadowRootNode,t)),null!=e.parentNodeId&&e.hasOwnProperty("parentNodeId")&&(r.parentNodeId=e.parentNodeId),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.NodeChangeEvent=function(){function e(e){if(this.removed=[],this.addedOrMoved=[],this.attributes=[],this.text=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.removed=v.emptyArray,e.prototype.addedOrMoved=v.emptyArray,e.prototype.attributes=v.emptyArray,e.prototype.text=v.emptyArray,e.prototype.baseHref="",e.prototype.version=0,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.removed&&e.removed.length)for(var r=0;r<e.removed.length;++r)O.lr.browser.NodeChangeEvent.RemoveEvent.encode(e.removed[r],t.uint32(10).fork()).ldelim();if(null!=e.addedOrMoved&&e.addedOrMoved.length)for(r=0;r<e.addedOrMoved.length;++r)O.lr.browser.NodeChangeEvent.AddOrMoveEvent.encode(e.addedOrMoved[r],t.uint32(18).fork()).ldelim();if(null!=e.attributes&&e.attributes.length)for(r=0;r<e.attributes.length;++r)O.lr.browser.NodeChangeEvent.AttributeEvent.encode(e.attributes[r],t.uint32(26).fork()).ldelim();if(null!=e.text&&e.text.length)for(r=0;r<e.text.length;++r)O.lr.browser.NodeChangeEvent.TextEvent.encode(e.text[r],t.uint32(34).fork()).ldelim();return null!=e.baseHref&&e.hasOwnProperty("baseHref")&&t.uint32(42).string(e.baseHref),null!=e.version&&e.hasOwnProperty("version")&&t.uint32(48).uint32(e.version),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.NodeChangeEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.removed&&n.removed.length||(n.removed=[]),n.removed.push(O.lr.browser.NodeChangeEvent.RemoveEvent.decode(e,e.uint32()));break;case 2:n.addedOrMoved&&n.addedOrMoved.length||(n.addedOrMoved=[]),n.addedOrMoved.push(O.lr.browser.NodeChangeEvent.AddOrMoveEvent.decode(e,e.uint32()));break;case 3:n.attributes&&n.attributes.length||(n.attributes=[]),n.attributes.push(O.lr.browser.NodeChangeEvent.AttributeEvent.decode(e,e.uint32()));break;case 4:n.text&&n.text.length||(n.text=[]),n.text.push(O.lr.browser.NodeChangeEvent.TextEvent.decode(e,e.uint32()));break;case 5:n.baseHref=e.string();break;case 6:n.version=e.uint32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.removed&&e.hasOwnProperty("removed")){if(!Array.isArray(e.removed))return"removed: array expected";for(var t=0;t<e.removed.length;++t){var r=O.lr.browser.NodeChangeEvent.RemoveEvent.verify(e.removed[t]);if(r)return"removed."+r}}if(null!=e.addedOrMoved&&e.hasOwnProperty("addedOrMoved")){if(!Array.isArray(e.addedOrMoved))return"addedOrMoved: array expected";for(t=0;t<e.addedOrMoved.length;++t)if(r=O.lr.browser.NodeChangeEvent.AddOrMoveEvent.verify(e.addedOrMoved[t]))return"addedOrMoved."+r}if(null!=e.attributes&&e.hasOwnProperty("attributes")){if(!Array.isArray(e.attributes))return"attributes: array expected";for(t=0;t<e.attributes.length;++t)if(r=O.lr.browser.NodeChangeEvent.AttributeEvent.verify(e.attributes[t]))return"attributes."+r}if(null!=e.text&&e.hasOwnProperty("text")){if(!Array.isArray(e.text))return"text: array expected";for(t=0;t<e.text.length;++t)if(r=O.lr.browser.NodeChangeEvent.TextEvent.verify(e.text[t]))return"text."+r}return null!=e.baseHref&&e.hasOwnProperty("baseHref")&&!v.isString(e.baseHref)?"baseHref: string expected":null!=e.version&&e.hasOwnProperty("version")&&!v.isInteger(e.version)?"version: integer expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.NodeChangeEvent)return e;var t=new O.lr.browser.NodeChangeEvent;if(e.removed){if(!Array.isArray(e.removed))throw TypeError(".lr.browser.NodeChangeEvent.removed: array expected");t.removed=[];for(var r=0;r<e.removed.length;++r){if("object"!=typeof e.removed[r])throw TypeError(".lr.browser.NodeChangeEvent.removed: object expected");t.removed[r]=O.lr.browser.NodeChangeEvent.RemoveEvent.fromObject(e.removed[r])}}if(e.addedOrMoved){if(!Array.isArray(e.addedOrMoved))throw TypeError(".lr.browser.NodeChangeEvent.addedOrMoved: array expected");for(t.addedOrMoved=[],r=0;r<e.addedOrMoved.length;++r){if("object"!=typeof e.addedOrMoved[r])throw TypeError(".lr.browser.NodeChangeEvent.addedOrMoved: object expected");t.addedOrMoved[r]=O.lr.browser.NodeChangeEvent.AddOrMoveEvent.fromObject(e.addedOrMoved[r])}}if(e.attributes){if(!Array.isArray(e.attributes))throw TypeError(".lr.browser.NodeChangeEvent.attributes: array expected");for(t.attributes=[],r=0;r<e.attributes.length;++r){if("object"!=typeof e.attributes[r])throw TypeError(".lr.browser.NodeChangeEvent.attributes: object expected");t.attributes[r]=O.lr.browser.NodeChangeEvent.AttributeEvent.fromObject(e.attributes[r])}}if(e.text){if(!Array.isArray(e.text))throw TypeError(".lr.browser.NodeChangeEvent.text: array expected");for(t.text=[],r=0;r<e.text.length;++r){if("object"!=typeof e.text[r])throw TypeError(".lr.browser.NodeChangeEvent.text: object expected");t.text[r]=O.lr.browser.NodeChangeEvent.TextEvent.fromObject(e.text[r])}}return null!=e.baseHref&&(t.baseHref=String(e.baseHref)),null!=e.version&&(t.version=e.version>>>0),t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.removed=[],r.addedOrMoved=[],r.attributes=[],r.text=[]),t.defaults&&(r.baseHref="",r.version=0),e.removed&&e.removed.length){r.removed=[];for(var n=0;n<e.removed.length;++n)r.removed[n]=O.lr.browser.NodeChangeEvent.RemoveEvent.toObject(e.removed[n],t)}if(e.addedOrMoved&&e.addedOrMoved.length)for(r.addedOrMoved=[],n=0;n<e.addedOrMoved.length;++n)r.addedOrMoved[n]=O.lr.browser.NodeChangeEvent.AddOrMoveEvent.toObject(e.addedOrMoved[n],t);if(e.attributes&&e.attributes.length)for(r.attributes=[],n=0;n<e.attributes.length;++n)r.attributes[n]=O.lr.browser.NodeChangeEvent.AttributeEvent.toObject(e.attributes[n],t);if(e.text&&e.text.length)for(r.text=[],n=0;n<e.text.length;++n)r.text[n]=O.lr.browser.NodeChangeEvent.TextEvent.toObject(e.text[n],t);return null!=e.baseHref&&e.hasOwnProperty("baseHref")&&(r.baseHref=e.baseHref),null!=e.version&&e.hasOwnProperty("version")&&(r.version=e.version),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.RemoveEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.nodeId=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&t.uint32(8).uint32(e.nodeId),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.NodeChangeEvent.RemoveEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.nodeId=e.uint32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.nodeId&&e.hasOwnProperty("nodeId")&&!v.isInteger(e.nodeId)?"nodeId: integer expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.NodeChangeEvent.RemoveEvent)return e;var t=new O.lr.browser.NodeChangeEvent.RemoveEvent;return null!=e.nodeId&&(t.nodeId=e.nodeId>>>0),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.nodeId=0),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&(r.nodeId=e.nodeId),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e.AddOrMoveEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.nodeData=null,e.prototype.nextSiblingId=0,e.prototype.parentNodeId=0,e.prototype.isRemoved=!1,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.nodeData&&e.hasOwnProperty("nodeData")&&O.lr.browser.Node.encode(e.nodeData,t.uint32(10).fork()).ldelim(),null!=e.nextSiblingId&&e.hasOwnProperty("nextSiblingId")&&t.uint32(16).uint32(e.nextSiblingId),null!=e.parentNodeId&&e.hasOwnProperty("parentNodeId")&&t.uint32(24).uint32(e.parentNodeId),null!=e.isRemoved&&e.hasOwnProperty("isRemoved")&&t.uint32(32).bool(e.isRemoved),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.NodeChangeEvent.AddOrMoveEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.nodeData=O.lr.browser.Node.decode(e,e.uint32());break;case 2:n.nextSiblingId=e.uint32();break;case 3:n.parentNodeId=e.uint32();break;case 4:n.isRemoved=e.bool();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.nodeData&&e.hasOwnProperty("nodeData")){var t=O.lr.browser.Node.verify(e.nodeData);if(t)return"nodeData."+t}return null!=e.nextSiblingId&&e.hasOwnProperty("nextSiblingId")&&!v.isInteger(e.nextSiblingId)?"nextSiblingId: integer expected":null!=e.parentNodeId&&e.hasOwnProperty("parentNodeId")&&!v.isInteger(e.parentNodeId)?"parentNodeId: integer expected":null!=e.isRemoved&&e.hasOwnProperty("isRemoved")&&"boolean"!=typeof e.isRemoved?"isRemoved: boolean expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.NodeChangeEvent.AddOrMoveEvent)return e;var t=new O.lr.browser.NodeChangeEvent.AddOrMoveEvent;if(null!=e.nodeData){if("object"!=typeof e.nodeData)throw TypeError(".lr.browser.NodeChangeEvent.AddOrMoveEvent.nodeData: object expected");t.nodeData=O.lr.browser.Node.fromObject(e.nodeData)}return null!=e.nextSiblingId&&(t.nextSiblingId=e.nextSiblingId>>>0),null!=e.parentNodeId&&(t.parentNodeId=e.parentNodeId>>>0),null!=e.isRemoved&&(t.isRemoved=Boolean(e.isRemoved)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.nodeData=null,r.nextSiblingId=0,r.parentNodeId=0,r.isRemoved=!1),null!=e.nodeData&&e.hasOwnProperty("nodeData")&&(r.nodeData=O.lr.browser.Node.toObject(e.nodeData,t)),null!=e.nextSiblingId&&e.hasOwnProperty("nextSiblingId")&&(r.nextSiblingId=e.nextSiblingId),null!=e.parentNodeId&&e.hasOwnProperty("parentNodeId")&&(r.parentNodeId=e.parentNodeId),null!=e.isRemoved&&e.hasOwnProperty("isRemoved")&&(r.isRemoved=e.isRemoved),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e.AttributeEvent=function(){function e(e){if(this.attributes={},this.removedAttributes=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.nodeId=0,e.prototype.attributes=v.emptyObject,e.prototype.removedAttributes=v.emptyArray,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&t.uint32(8).uint32(e.nodeId),null!=e.attributes&&e.hasOwnProperty("attributes"))for(var r=Object.keys(e.attributes),n=0;n<r.length;++n)t.uint32(18).fork().uint32(10).string(r[n]),O.lr.utils.Value.encode(e.attributes[r[n]],t.uint32(18).fork()).ldelim().ldelim();if(null!=e.removedAttributes&&e.removedAttributes.length)for(n=0;n<e.removedAttributes.length;++n)t.uint32(26).string(e.removedAttributes[n]);return t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r,n=void 0===t?e.len:e.pos+t,o=new O.lr.browser.NodeChangeEvent.AttributeEvent;e.pos<n;){var i=e.uint32();switch(i>>>3){case 1:o.nodeId=e.uint32();break;case 2:e.skip().pos++,o.attributes===v.emptyObject&&(o.attributes={}),r=e.string(),e.pos++,o.attributes[r]=O.lr.utils.Value.decode(e,e.uint32());break;case 3:o.removedAttributes&&o.removedAttributes.length||(o.removedAttributes=[]),o.removedAttributes.push(e.string());break;default:e.skipType(7&i)}}return o},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.nodeId&&e.hasOwnProperty("nodeId")&&!v.isInteger(e.nodeId))return"nodeId: integer expected";if(null!=e.attributes&&e.hasOwnProperty("attributes")){if(!v.isObject(e.attributes))return"attributes: object expected";for(var t=Object.keys(e.attributes),r=0;r<t.length;++r){var n=O.lr.utils.Value.verify(e.attributes[t[r]]);if(n)return"attributes."+n}}if(null!=e.removedAttributes&&e.hasOwnProperty("removedAttributes")){if(!Array.isArray(e.removedAttributes))return"removedAttributes: array expected";for(r=0;r<e.removedAttributes.length;++r)if(!v.isString(e.removedAttributes[r]))return"removedAttributes: string[] expected"}return null},e.fromObject=function(e){if(e instanceof O.lr.browser.NodeChangeEvent.AttributeEvent)return e;var t=new O.lr.browser.NodeChangeEvent.AttributeEvent;if(null!=e.nodeId&&(t.nodeId=e.nodeId>>>0),e.attributes){if("object"!=typeof e.attributes)throw TypeError(".lr.browser.NodeChangeEvent.AttributeEvent.attributes: object expected");t.attributes={};for(var r=Object.keys(e.attributes),n=0;n<r.length;++n){if("object"!=typeof e.attributes[r[n]])throw TypeError(".lr.browser.NodeChangeEvent.AttributeEvent.attributes: object expected");t.attributes[r[n]]=O.lr.utils.Value.fromObject(e.attributes[r[n]])}}if(e.removedAttributes){if(!Array.isArray(e.removedAttributes))throw TypeError(".lr.browser.NodeChangeEvent.AttributeEvent.removedAttributes: array expected");for(t.removedAttributes=[],n=0;n<e.removedAttributes.length;++n)t.removedAttributes[n]=String(e.removedAttributes[n])}return t},e.toObject=function(e,t){t||(t={});var r,n={};if((t.arrays||t.defaults)&&(n.removedAttributes=[]),(t.objects||t.defaults)&&(n.attributes={}),t.defaults&&(n.nodeId=0),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&(n.nodeId=e.nodeId),e.attributes&&(r=Object.keys(e.attributes)).length){n.attributes={};for(var o=0;o<r.length;++o)n.attributes[r[o]]=O.lr.utils.Value.toObject(e.attributes[r[o]],t)}if(e.removedAttributes&&e.removedAttributes.length)for(n.removedAttributes=[],o=0;o<e.removedAttributes.length;++o)n.removedAttributes[o]=e.removedAttributes[o];return n},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e.TextEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.nodeId=0,e.prototype.textContent="",e.prototype.boundingRect=null,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&t.uint32(8).uint32(e.nodeId),null!=e.textContent&&e.hasOwnProperty("textContent")&&t.uint32(18).string(e.textContent),null!=e.boundingRect&&e.hasOwnProperty("boundingRect")&&O.lr.browser.NodeChangeEvent.TextEvent.Rectangle.encode(e.boundingRect,t.uint32(26).fork()).ldelim(),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.NodeChangeEvent.TextEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.nodeId=e.uint32();break;case 2:n.textContent=e.string();break;case 3:n.boundingRect=O.lr.browser.NodeChangeEvent.TextEvent.Rectangle.decode(e,e.uint32());break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.nodeId&&e.hasOwnProperty("nodeId")&&!v.isInteger(e.nodeId))return"nodeId: integer expected";if(null!=e.textContent&&e.hasOwnProperty("textContent")&&!v.isString(e.textContent))return"textContent: string expected";if(null!=e.boundingRect&&e.hasOwnProperty("boundingRect")){var t=O.lr.browser.NodeChangeEvent.TextEvent.Rectangle.verify(e.boundingRect);if(t)return"boundingRect."+t}return null},e.fromObject=function(e){if(e instanceof O.lr.browser.NodeChangeEvent.TextEvent)return e;var t=new O.lr.browser.NodeChangeEvent.TextEvent;if(null!=e.nodeId&&(t.nodeId=e.nodeId>>>0),null!=e.textContent&&(t.textContent=String(e.textContent)),null!=e.boundingRect){if("object"!=typeof e.boundingRect)throw TypeError(".lr.browser.NodeChangeEvent.TextEvent.boundingRect: object expected");t.boundingRect=O.lr.browser.NodeChangeEvent.TextEvent.Rectangle.fromObject(e.boundingRect)}return t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.nodeId=0,r.textContent="",r.boundingRect=null),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&(r.nodeId=e.nodeId),null!=e.textContent&&e.hasOwnProperty("textContent")&&(r.textContent=e.textContent),null!=e.boundingRect&&e.hasOwnProperty("boundingRect")&&(r.boundingRect=O.lr.browser.NodeChangeEvent.TextEvent.Rectangle.toObject(e.boundingRect,t)),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.Rectangle=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.width=0,e.prototype.height=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.width&&e.hasOwnProperty("width")&&t.uint32(13).float(e.width),null!=e.height&&e.hasOwnProperty("height")&&t.uint32(21).float(e.height),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.NodeChangeEvent.TextEvent.Rectangle;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.width=e.float();break;case 2:n.height=e.float();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.width&&e.hasOwnProperty("width")&&"number"!=typeof e.width?"width: number expected":null!=e.height&&e.hasOwnProperty("height")&&"number"!=typeof e.height?"height: number expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.NodeChangeEvent.TextEvent.Rectangle)return e;var t=new O.lr.browser.NodeChangeEvent.TextEvent.Rectangle;return null!=e.width&&(t.width=Number(e.width)),null!=e.height&&(t.height=Number(e.height)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.width=0,r.height=0),null!=e.width&&e.hasOwnProperty("width")&&(r.width=t.json&&!isFinite(e.width)?String(e.width):e.width),null!=e.height&&e.hasOwnProperty("height")&&(r.height=t.json&&!isFinite(e.height)?String(e.height):e.height),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e}(),e}(),f.StyleContents=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.nodeId=0,e.prototype.localContents="",e.prototype.href="",e.prototype.snapshot="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&t.uint32(8).uint32(e.nodeId),null!=e.localContents&&e.hasOwnProperty("localContents")&&t.uint32(18).string(e.localContents),null!=e.href&&e.hasOwnProperty("href")&&t.uint32(26).string(e.href),null!=e.snapshot&&e.hasOwnProperty("snapshot")&&t.uint32(34).string(e.snapshot),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.StyleContents;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.nodeId=e.uint32();break;case 2:n.localContents=e.string();break;case 3:n.href=e.string();break;case 4:n.snapshot=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.nodeId&&e.hasOwnProperty("nodeId")&&!v.isInteger(e.nodeId)?"nodeId: integer expected":null!=e.localContents&&e.hasOwnProperty("localContents")&&!v.isString(e.localContents)?"localContents: string expected":null!=e.href&&e.hasOwnProperty("href")&&!v.isString(e.href)?"href: string expected":null!=e.snapshot&&e.hasOwnProperty("snapshot")&&!v.isString(e.snapshot)?"snapshot: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.StyleContents)return e;var t=new O.lr.browser.StyleContents;return null!=e.nodeId&&(t.nodeId=e.nodeId>>>0),null!=e.localContents&&(t.localContents=String(e.localContents)),null!=e.href&&(t.href=String(e.href)),null!=e.snapshot&&(t.snapshot=String(e.snapshot)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.nodeId=0,r.localContents="",r.href="",r.snapshot=""),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&(r.nodeId=e.nodeId),null!=e.localContents&&e.hasOwnProperty("localContents")&&(r.localContents=e.localContents),null!=e.href&&e.hasOwnProperty("href")&&(r.href=e.href),null!=e.snapshot&&e.hasOwnProperty("snapshot")&&(r.snapshot=e.snapshot),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.StyleChangeEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.eventType=0,e.prototype.nodeId=0,e.prototype.ruleIndex=0,e.prototype.ruleText="",e.prototype.sheetId=0,e.prototype.parentGroupId=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.eventType&&e.hasOwnProperty("eventType")&&t.uint32(8).int32(e.eventType),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&t.uint32(16).uint32(e.nodeId),null!=e.ruleIndex&&e.hasOwnProperty("ruleIndex")&&t.uint32(24).uint32(e.ruleIndex),null!=e.ruleText&&e.hasOwnProperty("ruleText")&&t.uint32(34).string(e.ruleText),null!=e.sheetId&&e.hasOwnProperty("sheetId")&&t.uint32(40).uint32(e.sheetId),null!=e.parentGroupId&&e.hasOwnProperty("parentGroupId")&&t.uint32(48).uint32(e.parentGroupId),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.StyleChangeEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.eventType=e.int32();break;case 2:n.nodeId=e.uint32();break;case 3:n.ruleIndex=e.uint32();break;case 4:n.ruleText=e.string();break;case 5:n.sheetId=e.uint32();break;case 6:n.parentGroupId=e.uint32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.eventType&&e.hasOwnProperty("eventType"))switch(e.eventType){default:return"eventType: enum value expected";case 0:case 1:}return null!=e.nodeId&&e.hasOwnProperty("nodeId")&&!v.isInteger(e.nodeId)?"nodeId: integer expected":null!=e.ruleIndex&&e.hasOwnProperty("ruleIndex")&&!v.isInteger(e.ruleIndex)?"ruleIndex: integer expected":null!=e.ruleText&&e.hasOwnProperty("ruleText")&&!v.isString(e.ruleText)?"ruleText: string expected":null!=e.sheetId&&e.hasOwnProperty("sheetId")&&!v.isInteger(e.sheetId)?"sheetId: integer expected":null!=e.parentGroupId&&e.hasOwnProperty("parentGroupId")&&!v.isInteger(e.parentGroupId)?"parentGroupId: integer expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.StyleChangeEvent)return e;var t=new O.lr.browser.StyleChangeEvent;switch(e.eventType){case"INSERT_RULE":case 0:t.eventType=0;break;case"DELETE_RULE":case 1:t.eventType=1}return null!=e.nodeId&&(t.nodeId=e.nodeId>>>0),null!=e.ruleIndex&&(t.ruleIndex=e.ruleIndex>>>0),null!=e.ruleText&&(t.ruleText=String(e.ruleText)),null!=e.sheetId&&(t.sheetId=e.sheetId>>>0),null!=e.parentGroupId&&(t.parentGroupId=e.parentGroupId>>>0),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.eventType=t.enums===String?"INSERT_RULE":0,r.nodeId=0,r.ruleIndex=0,r.ruleText="",r.sheetId=0,r.parentGroupId=0),null!=e.eventType&&e.hasOwnProperty("eventType")&&(r.eventType=t.enums===String?O.lr.browser.StyleChangeEvent.EventType[e.eventType]:e.eventType),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&(r.nodeId=e.nodeId),null!=e.ruleIndex&&e.hasOwnProperty("ruleIndex")&&(r.ruleIndex=e.ruleIndex),null!=e.ruleText&&e.hasOwnProperty("ruleText")&&(r.ruleText=e.ruleText),null!=e.sheetId&&e.hasOwnProperty("sheetId")&&(r.sheetId=e.sheetId),null!=e.parentGroupId&&e.hasOwnProperty("parentGroupId")&&(r.parentGroupId=e.parentGroupId),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.EventType=function(){var e={},t=Object.create(e);return t[e[0]="INSERT_RULE"]=0,t[e[1]="DELETE_RULE"]=1,t}(),e}(),f.ConstructedStyleSheetEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.sheetId=0,e.prototype.sheetContents="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.sheetId&&e.hasOwnProperty("sheetId")&&t.uint32(8).uint32(e.sheetId),null!=e.sheetContents&&e.hasOwnProperty("sheetContents")&&t.uint32(18).string(e.sheetContents),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.ConstructedStyleSheetEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.sheetId=e.uint32();break;case 2:n.sheetContents=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.sheetId&&e.hasOwnProperty("sheetId")&&!v.isInteger(e.sheetId)?"sheetId: integer expected":null!=e.sheetContents&&e.hasOwnProperty("sheetContents")&&!v.isString(e.sheetContents)?"sheetContents: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.ConstructedStyleSheetEvent)return e;var t=new O.lr.browser.ConstructedStyleSheetEvent;return null!=e.sheetId&&(t.sheetId=e.sheetId>>>0),null!=e.sheetContents&&(t.sheetContents=String(e.sheetContents)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.sheetId=0,r.sheetContents=""),null!=e.sheetId&&e.hasOwnProperty("sheetId")&&(r.sheetId=e.sheetId),null!=e.sheetContents&&e.hasOwnProperty("sheetContents")&&(r.sheetContents=e.sheetContents),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.AdoptedStyleSheetsEvent=function(){function e(e){if(this.sheetIds=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.nodeId=0,e.prototype.sheetIds=v.emptyArray,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&t.uint32(8).uint32(e.nodeId),null!=e.sheetIds&&e.sheetIds.length){t.uint32(18).fork();for(var r=0;r<e.sheetIds.length;++r)t.uint32(e.sheetIds[r]);t.ldelim()}return t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.AdoptedStyleSheetsEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.nodeId=e.uint32();break;case 2:if(n.sheetIds&&n.sheetIds.length||(n.sheetIds=[]),2==(7&o))for(var i=e.uint32()+e.pos;e.pos<i;)n.sheetIds.push(e.uint32());else n.sheetIds.push(e.uint32());break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.nodeId&&e.hasOwnProperty("nodeId")&&!v.isInteger(e.nodeId))return"nodeId: integer expected";if(null!=e.sheetIds&&e.hasOwnProperty("sheetIds")){if(!Array.isArray(e.sheetIds))return"sheetIds: array expected";for(var t=0;t<e.sheetIds.length;++t)if(!v.isInteger(e.sheetIds[t]))return"sheetIds: integer[] expected"}return null},e.fromObject=function(e){if(e instanceof O.lr.browser.AdoptedStyleSheetsEvent)return e;var t=new O.lr.browser.AdoptedStyleSheetsEvent;if(null!=e.nodeId&&(t.nodeId=e.nodeId>>>0),e.sheetIds){if(!Array.isArray(e.sheetIds))throw TypeError(".lr.browser.AdoptedStyleSheetsEvent.sheetIds: array expected");t.sheetIds=[];for(var r=0;r<e.sheetIds.length;++r)t.sheetIds[r]=e.sheetIds[r]>>>0}return t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.sheetIds=[]),t.defaults&&(r.nodeId=0),null!=e.nodeId&&e.hasOwnProperty("nodeId")&&(r.nodeId=e.nodeId),e.sheetIds&&e.sheetIds.length){r.sheetIds=[];for(var n=0;n<e.sheetIds.length;++n)r.sheetIds[n]=e.sheetIds[n]}return r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.StyleSheetDisabledEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.sheetId=0,e.prototype.disabled=!1,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.sheetId&&e.hasOwnProperty("sheetId")&&t.uint32(8).uint32(e.sheetId),null!=e.disabled&&e.hasOwnProperty("disabled")&&t.uint32(16).bool(e.disabled),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.StyleSheetDisabledEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.sheetId=e.uint32();break;case 2:n.disabled=e.bool();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.sheetId&&e.hasOwnProperty("sheetId")&&!v.isInteger(e.sheetId)?"sheetId: integer expected":null!=e.disabled&&e.hasOwnProperty("disabled")&&"boolean"!=typeof e.disabled?"disabled: boolean expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.StyleSheetDisabledEvent)return e;var t=new O.lr.browser.StyleSheetDisabledEvent;return null!=e.sheetId&&(t.sheetId=e.sheetId>>>0),null!=e.disabled&&(t.disabled=Boolean(e.disabled)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.sheetId=0,r.disabled=!1),null!=e.sheetId&&e.hasOwnProperty("sheetId")&&(r.sheetId=e.sheetId),null!=e.disabled&&e.hasOwnProperty("disabled")&&(r.disabled=e.disabled),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.IframeInitEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.iframeNodeID=0,e.prototype.tabID="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.iframeNodeID&&e.hasOwnProperty("iframeNodeID")&&t.uint32(8).uint32(e.iframeNodeID),null!=e.tabID&&e.hasOwnProperty("tabID")&&t.uint32(18).string(e.tabID),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.IframeInitEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.iframeNodeID=e.uint32();break;case 2:n.tabID=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.iframeNodeID&&e.hasOwnProperty("iframeNodeID")&&!v.isInteger(e.iframeNodeID)?"iframeNodeID: integer expected":null!=e.tabID&&e.hasOwnProperty("tabID")&&!v.isString(e.tabID)?"tabID: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.IframeInitEvent)return e;var t=new O.lr.browser.IframeInitEvent;return null!=e.iframeNodeID&&(t.iframeNodeID=e.iframeNodeID>>>0),null!=e.tabID&&(t.tabID=String(e.tabID)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.iframeNodeID=0,r.tabID=""),null!=e.iframeNodeID&&e.hasOwnProperty("iframeNodeID")&&(r.iframeNodeID=e.iframeNodeID),null!=e.tabID&&e.hasOwnProperty("tabID")&&(r.tabID=e.tabID),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.PIIExposureEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}var t;return e.prototype.redactedInputContext=null,Object.defineProperty(e.prototype,"context",{get:v.oneOfGetter(t=["redactedInputContext"]),set:v.oneOfSetter(t)}),e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.redactedInputContext&&e.hasOwnProperty("redactedInputContext")&&O.lr.browser.PIIExposureEvent.RedactedInputContext.encode(e.redactedInputContext,t.uint32(10).fork()).ldelim(),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.PIIExposureEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.redactedInputContext=O.lr.browser.PIIExposureEvent.RedactedInputContext.decode(e,e.uint32());break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.redactedInputContext&&e.hasOwnProperty("redactedInputContext")){var t=O.lr.browser.PIIExposureEvent.RedactedInputContext.verify(e.redactedInputContext);if(t)return"redactedInputContext."+t}return null},e.fromObject=function(e){if(e instanceof O.lr.browser.PIIExposureEvent)return e;var t=new O.lr.browser.PIIExposureEvent;if(null!=e.redactedInputContext){if("object"!=typeof e.redactedInputContext)throw TypeError(".lr.browser.PIIExposureEvent.redactedInputContext: object expected");t.redactedInputContext=O.lr.browser.PIIExposureEvent.RedactedInputContext.fromObject(e.redactedInputContext)}return t},e.toObject=function(e,t){t||(t={});var r={};return null!=e.redactedInputContext&&e.hasOwnProperty("redactedInputContext")&&(r.redactedInputContext=O.lr.browser.PIIExposureEvent.RedactedInputContext.toObject(e.redactedInputContext,t),t.oneofs&&(r.context="redactedInputContext")),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.RedactedInputContext=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.matchedItem="",e.prototype.matchIndex=0,e.prototype.source="",e.prototype.reqId="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.matchedItem&&e.hasOwnProperty("matchedItem")&&t.uint32(10).string(e.matchedItem),null!=e.matchIndex&&e.hasOwnProperty("matchIndex")&&t.uint32(16).uint32(e.matchIndex),null!=e.source&&e.hasOwnProperty("source")&&t.uint32(26).string(e.source),null!=e.reqId&&e.hasOwnProperty("reqId")&&t.uint32(34).string(e.reqId),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.PIIExposureEvent.RedactedInputContext;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.matchedItem=e.string();break;case 2:n.matchIndex=e.uint32();break;case 3:n.source=e.string();break;case 4:n.reqId=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.matchedItem&&e.hasOwnProperty("matchedItem")&&!v.isString(e.matchedItem)?"matchedItem: string expected":null!=e.matchIndex&&e.hasOwnProperty("matchIndex")&&!v.isInteger(e.matchIndex)?"matchIndex: integer expected":null!=e.source&&e.hasOwnProperty("source")&&!v.isString(e.source)?"source: string expected":null!=e.reqId&&e.hasOwnProperty("reqId")&&!v.isString(e.reqId)?"reqId: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.PIIExposureEvent.RedactedInputContext)return e;var t=new O.lr.browser.PIIExposureEvent.RedactedInputContext;return null!=e.matchedItem&&(t.matchedItem=String(e.matchedItem)),null!=e.matchIndex&&(t.matchIndex=e.matchIndex>>>0),null!=e.source&&(t.source=String(e.source)),null!=e.reqId&&(t.reqId=String(e.reqId)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.matchedItem="",r.matchIndex=0,r.source="",r.reqId=""),null!=e.matchedItem&&e.hasOwnProperty("matchedItem")&&(r.matchedItem=e.matchedItem),null!=e.matchIndex&&e.hasOwnProperty("matchIndex")&&(r.matchIndex=e.matchIndex),null!=e.source&&e.hasOwnProperty("source")&&(r.source=e.source),null!=e.reqId&&e.hasOwnProperty("reqId")&&(r.reqId=e.reqId),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e}(),f.NPSEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.surveyID="",e.prototype.score=0,e.prototype.feedback="",e.prototype.provider=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.surveyID&&e.hasOwnProperty("surveyID")&&t.uint32(10).string(e.surveyID),null!=e.score&&e.hasOwnProperty("score")&&t.uint32(16).uint32(e.score),null!=e.feedback&&e.hasOwnProperty("feedback")&&t.uint32(26).string(e.feedback),null!=e.provider&&e.hasOwnProperty("provider")&&t.uint32(32).int32(e.provider),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.NPSEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.surveyID=e.string();break;case 2:n.score=e.uint32();break;case 3:n.feedback=e.string();break;case 4:n.provider=e.int32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.surveyID&&e.hasOwnProperty("surveyID")&&!v.isString(e.surveyID))return"surveyID: string expected";if(null!=e.score&&e.hasOwnProperty("score")&&!v.isInteger(e.score))return"score: integer expected";if(null!=e.feedback&&e.hasOwnProperty("feedback")&&!v.isString(e.feedback))return"feedback: string expected";if(null!=e.provider&&e.hasOwnProperty("provider"))switch(e.provider){default:return"provider: enum value expected";case 0:case 1:}return null},e.fromObject=function(e){if(e instanceof O.lr.browser.NPSEvent)return e;var t=new O.lr.browser.NPSEvent;switch(null!=e.surveyID&&(t.surveyID=String(e.surveyID)),null!=e.score&&(t.score=e.score>>>0),null!=e.feedback&&(t.feedback=String(e.feedback)),e.provider){case"WOOTRIC":case 0:t.provider=0;break;case"DELIGHTED":case 1:t.provider=1}return t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.surveyID="",r.score=0,r.feedback="",r.provider=t.enums===String?"WOOTRIC":0),null!=e.surveyID&&e.hasOwnProperty("surveyID")&&(r.surveyID=e.surveyID),null!=e.score&&e.hasOwnProperty("score")&&(r.score=e.score),null!=e.feedback&&e.hasOwnProperty("feedback")&&(r.feedback=e.feedback),null!=e.provider&&e.hasOwnProperty("provider")&&(r.provider=t.enums===String?O.lr.browser.NPSEvent.NPSProvider[e.provider]:e.provider),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.NPSProvider=function(){var e={},t=Object.create(e);return t[e[0]="WOOTRIC"]=0,t[e[1]="DELIGHTED"]=1,t}(),e}(),f.FrustratingNetworkEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.url="",e.prototype.method="",e.prototype.graphqlName="",e.prototype.graphqlType="",e.prototype.networkRequestEventId="",e.prototype.browserHref="",e.prototype.frustrationTime=v.Long?v.Long.fromBits(0,0,!0):0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.url&&e.hasOwnProperty("url")&&t.uint32(10).string(e.url),null!=e.method&&e.hasOwnProperty("method")&&t.uint32(18).string(e.method),null!=e.graphqlName&&e.hasOwnProperty("graphqlName")&&t.uint32(26).string(e.graphqlName),null!=e.graphqlType&&e.hasOwnProperty("graphqlType")&&t.uint32(34).string(e.graphqlType),null!=e.networkRequestEventId&&e.hasOwnProperty("networkRequestEventId")&&t.uint32(42).string(e.networkRequestEventId),null!=e.browserHref&&e.hasOwnProperty("browserHref")&&t.uint32(50).string(e.browserHref),null!=e.frustrationTime&&e.hasOwnProperty("frustrationTime")&&t.uint32(56).uint64(e.frustrationTime),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.FrustratingNetworkEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.url=e.string();break;case 2:n.method=e.string();break;case 3:n.graphqlName=e.string();break;case 4:n.graphqlType=e.string();break;case 5:n.networkRequestEventId=e.string();break;case 6:n.browserHref=e.string();break;case 7:n.frustrationTime=e.uint64();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.url&&e.hasOwnProperty("url")&&!v.isString(e.url)?"url: string expected":null!=e.method&&e.hasOwnProperty("method")&&!v.isString(e.method)?"method: string expected":null!=e.graphqlName&&e.hasOwnProperty("graphqlName")&&!v.isString(e.graphqlName)?"graphqlName: string expected":null!=e.graphqlType&&e.hasOwnProperty("graphqlType")&&!v.isString(e.graphqlType)?"graphqlType: string expected":null!=e.networkRequestEventId&&e.hasOwnProperty("networkRequestEventId")&&!v.isString(e.networkRequestEventId)?"networkRequestEventId: string expected":null!=e.browserHref&&e.hasOwnProperty("browserHref")&&!v.isString(e.browserHref)?"browserHref: string expected":null!=e.frustrationTime&&e.hasOwnProperty("frustrationTime")&&!(v.isInteger(e.frustrationTime)||e.frustrationTime&&v.isInteger(e.frustrationTime.low)&&v.isInteger(e.frustrationTime.high))?"frustrationTime: integer|Long expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.FrustratingNetworkEvent)return e;var t=new O.lr.browser.FrustratingNetworkEvent;return null!=e.url&&(t.url=String(e.url)),null!=e.method&&(t.method=String(e.method)),null!=e.graphqlName&&(t.graphqlName=String(e.graphqlName)),null!=e.graphqlType&&(t.graphqlType=String(e.graphqlType)),null!=e.networkRequestEventId&&(t.networkRequestEventId=String(e.networkRequestEventId)),null!=e.browserHref&&(t.browserHref=String(e.browserHref)),null!=e.frustrationTime&&(v.Long?(t.frustrationTime=v.Long.fromValue(e.frustrationTime)).unsigned=!0:"string"==typeof e.frustrationTime?t.frustrationTime=parseInt(e.frustrationTime,10):"number"==typeof e.frustrationTime?t.frustrationTime=e.frustrationTime:"object"==typeof e.frustrationTime&&(t.frustrationTime=new v.LongBits(e.frustrationTime.low>>>0,e.frustrationTime.high>>>0).toNumber(!0))),t},e.toObject=function(e,t){t||(t={});var r={};if(t.defaults)if(r.url="",r.method="",r.graphqlName="",r.graphqlType="",r.networkRequestEventId="",r.browserHref="",v.Long){var n=new v.Long(0,0,!0);r.frustrationTime=t.longs===String?n.toString():t.longs===Number?n.toNumber():n}else r.frustrationTime=t.longs===String?"0":0;return null!=e.url&&e.hasOwnProperty("url")&&(r.url=e.url),null!=e.method&&e.hasOwnProperty("method")&&(r.method=e.method),null!=e.graphqlName&&e.hasOwnProperty("graphqlName")&&(r.graphqlName=e.graphqlName),null!=e.graphqlType&&e.hasOwnProperty("graphqlType")&&(r.graphqlType=e.graphqlType),null!=e.networkRequestEventId&&e.hasOwnProperty("networkRequestEventId")&&(r.networkRequestEventId=e.networkRequestEventId),null!=e.browserHref&&e.hasOwnProperty("browserHref")&&(r.browserHref=e.browserHref),null!=e.frustrationTime&&e.hasOwnProperty("frustrationTime")&&("number"==typeof e.frustrationTime?r.frustrationTime=t.longs===String?String(e.frustrationTime):e.frustrationTime:r.frustrationTime=t.longs===String?v.Long.prototype.toString.call(e.frustrationTime):t.longs===Number?new v.LongBits(e.frustrationTime.low>>>0,e.frustrationTime.high>>>0).toNumber(!0):e.frustrationTime),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f.UTMParamsEvent=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.href="",e.prototype.utmSource="",e.prototype.utmMedium="",e.prototype.utmCampaign="",e.prototype.utmTerm="",e.prototype.utmContent="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.href&&e.hasOwnProperty("href")&&t.uint32(10).string(e.href),null!=e.utmSource&&e.hasOwnProperty("utmSource")&&t.uint32(18).string(e.utmSource),null!=e.utmMedium&&e.hasOwnProperty("utmMedium")&&t.uint32(26).string(e.utmMedium),null!=e.utmCampaign&&e.hasOwnProperty("utmCampaign")&&t.uint32(34).string(e.utmCampaign),null!=e.utmTerm&&e.hasOwnProperty("utmTerm")&&t.uint32(42).string(e.utmTerm),null!=e.utmContent&&e.hasOwnProperty("utmContent")&&t.uint32(50).string(e.utmContent),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.browser.UTMParamsEvent;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.href=e.string();break;case 2:n.utmSource=e.string();break;case 3:n.utmMedium=e.string();break;case 4:n.utmCampaign=e.string();break;case 5:n.utmTerm=e.string();break;case 6:n.utmContent=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.href&&e.hasOwnProperty("href")&&!v.isString(e.href)?"href: string expected":null!=e.utmSource&&e.hasOwnProperty("utmSource")&&!v.isString(e.utmSource)?"utmSource: string expected":null!=e.utmMedium&&e.hasOwnProperty("utmMedium")&&!v.isString(e.utmMedium)?"utmMedium: string expected":null!=e.utmCampaign&&e.hasOwnProperty("utmCampaign")&&!v.isString(e.utmCampaign)?"utmCampaign: string expected":null!=e.utmTerm&&e.hasOwnProperty("utmTerm")&&!v.isString(e.utmTerm)?"utmTerm: string expected":null!=e.utmContent&&e.hasOwnProperty("utmContent")&&!v.isString(e.utmContent)?"utmContent: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.browser.UTMParamsEvent)return e;var t=new O.lr.browser.UTMParamsEvent;return null!=e.href&&(t.href=String(e.href)),null!=e.utmSource&&(t.utmSource=String(e.utmSource)),null!=e.utmMedium&&(t.utmMedium=String(e.utmMedium)),null!=e.utmCampaign&&(t.utmCampaign=String(e.utmCampaign)),null!=e.utmTerm&&(t.utmTerm=String(e.utmTerm)),null!=e.utmContent&&(t.utmContent=String(e.utmContent)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.href="",r.utmSource="",r.utmMedium="",r.utmCampaign="",r.utmTerm="",r.utmContent=""),null!=e.href&&e.hasOwnProperty("href")&&(r.href=e.href),null!=e.utmSource&&e.hasOwnProperty("utmSource")&&(r.utmSource=e.utmSource),null!=e.utmMedium&&e.hasOwnProperty("utmMedium")&&(r.utmMedium=e.utmMedium),null!=e.utmCampaign&&e.hasOwnProperty("utmCampaign")&&(r.utmCampaign=e.utmCampaign),null!=e.utmTerm&&e.hasOwnProperty("utmTerm")&&(r.utmTerm=e.utmTerm),null!=e.utmContent&&e.hasOwnProperty("utmContent")&&(r.utmContent=e.utmContent),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),f),y.performance=function(){var e={};return e.BusyFrames=function(){function e(e){if(this.measurements=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.measurements=v.emptyArray,e.prototype.url="",e.prototype.elapsedTime=0,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.measurements&&e.measurements.length)for(var r=0;r<e.measurements.length;++r)O.lr.performance.BusyFrames.Measurement.encode(e.measurements[r],t.uint32(10).fork()).ldelim();return null!=e.url&&e.hasOwnProperty("url")&&t.uint32(18).string(e.url),null!=e.elapsedTime&&e.hasOwnProperty("elapsedTime")&&t.uint32(29).float(e.elapsedTime),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.performance.BusyFrames;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.measurements&&n.measurements.length||(n.measurements=[]),n.measurements.push(O.lr.performance.BusyFrames.Measurement.decode(e,e.uint32()));break;case 2:n.url=e.string();break;case 3:n.elapsedTime=e.float();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.measurements&&e.hasOwnProperty("measurements")){if(!Array.isArray(e.measurements))return"measurements: array expected";for(var t=0;t<e.measurements.length;++t){var r=O.lr.performance.BusyFrames.Measurement.verify(e.measurements[t]);if(r)return"measurements."+r}}return null!=e.url&&e.hasOwnProperty("url")&&!v.isString(e.url)?"url: string expected":null!=e.elapsedTime&&e.hasOwnProperty("elapsedTime")&&"number"!=typeof e.elapsedTime?"elapsedTime: number expected":null},e.fromObject=function(e){if(e instanceof O.lr.performance.BusyFrames)return e;var t=new O.lr.performance.BusyFrames;if(e.measurements){if(!Array.isArray(e.measurements))throw TypeError(".lr.performance.BusyFrames.measurements: array expected");t.measurements=[];for(var r=0;r<e.measurements.length;++r){if("object"!=typeof e.measurements[r])throw TypeError(".lr.performance.BusyFrames.measurements: object expected");t.measurements[r]=O.lr.performance.BusyFrames.Measurement.fromObject(e.measurements[r])}}return null!=e.url&&(t.url=String(e.url)),null!=e.elapsedTime&&(t.elapsedTime=Number(e.elapsedTime)),t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.measurements=[]),t.defaults&&(r.url="",r.elapsedTime=0),e.measurements&&e.measurements.length){r.measurements=[];for(var n=0;n<e.measurements.length;++n)r.measurements[n]=O.lr.performance.BusyFrames.Measurement.toObject(e.measurements[n],t)}return null!=e.url&&e.hasOwnProperty("url")&&(r.url=e.url),null!=e.elapsedTime&&e.hasOwnProperty("elapsedTime")&&(r.elapsedTime=t.json&&!isFinite(e.elapsedTime)?String(e.elapsedTime):e.elapsedTime),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.Measurement=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.busyFrames=0,e.prototype.timestamp=v.Long?v.Long.fromBits(0,0,!1):0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.busyFrames&&e.hasOwnProperty("busyFrames")&&t.uint32(8).uint32(e.busyFrames),null!=e.timestamp&&e.hasOwnProperty("timestamp")&&t.uint32(16).int64(e.timestamp),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.performance.BusyFrames.Measurement;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.busyFrames=e.uint32();break;case 2:n.timestamp=e.int64();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.busyFrames&&e.hasOwnProperty("busyFrames")&&!v.isInteger(e.busyFrames)?"busyFrames: integer expected":null!=e.timestamp&&e.hasOwnProperty("timestamp")&&!(v.isInteger(e.timestamp)||e.timestamp&&v.isInteger(e.timestamp.low)&&v.isInteger(e.timestamp.high))?"timestamp: integer|Long expected":null},e.fromObject=function(e){if(e instanceof O.lr.performance.BusyFrames.Measurement)return e;var t=new O.lr.performance.BusyFrames.Measurement;return null!=e.busyFrames&&(t.busyFrames=e.busyFrames>>>0),null!=e.timestamp&&(v.Long?(t.timestamp=v.Long.fromValue(e.timestamp)).unsigned=!1:"string"==typeof e.timestamp?t.timestamp=parseInt(e.timestamp,10):"number"==typeof e.timestamp?t.timestamp=e.timestamp:"object"==typeof e.timestamp&&(t.timestamp=new v.LongBits(e.timestamp.low>>>0,e.timestamp.high>>>0).toNumber())),t},e.toObject=function(e,t){t||(t={});var r={};if(t.defaults)if(r.busyFrames=0,v.Long){var n=new v.Long(0,0,!1);r.timestamp=t.longs===String?n.toString():t.longs===Number?n.toNumber():n}else r.timestamp=t.longs===String?"0":0;return null!=e.busyFrames&&e.hasOwnProperty("busyFrames")&&(r.busyFrames=e.busyFrames),null!=e.timestamp&&e.hasOwnProperty("timestamp")&&("number"==typeof e.timestamp?r.timestamp=t.longs===String?String(e.timestamp):e.timestamp:r.timestamp=t.longs===String?v.Long.prototype.toString.call(e.timestamp):t.longs===Number?new v.LongBits(e.timestamp.low>>>0,e.timestamp.high>>>0).toNumber():e.timestamp),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e}(),e.FirstInputDelay=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.duration=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.duration&&e.hasOwnProperty("duration")&&t.uint32(8).uint32(e.duration),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.performance.FirstInputDelay;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.duration=e.uint32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.duration&&e.hasOwnProperty("duration")&&!v.isInteger(e.duration)?"duration: integer expected":null},e.fromObject=function(e){if(e instanceof O.lr.performance.FirstInputDelay)return e;var t=new O.lr.performance.FirstInputDelay;return null!=e.duration&&(t.duration=e.duration>>>0),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.duration=0),null!=e.duration&&e.hasOwnProperty("duration")&&(r.duration=e.duration),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e.LongTasks=function(){function e(e){if(this.longTasks=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.longTasks=v.emptyArray,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.longTasks&&e.longTasks.length)for(var r=0;r<e.longTasks.length;++r)O.lr.performance.LongTasks.LongTask.encode(e.longTasks[r],t.uint32(10).fork()).ldelim();return t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.performance.LongTasks;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.longTasks&&n.longTasks.length||(n.longTasks=[]),n.longTasks.push(O.lr.performance.LongTasks.LongTask.decode(e,e.uint32()));break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.longTasks&&e.hasOwnProperty("longTasks")){if(!Array.isArray(e.longTasks))return"longTasks: array expected";for(var t=0;t<e.longTasks.length;++t){var r=O.lr.performance.LongTasks.LongTask.verify(e.longTasks[t]);if(r)return"longTasks."+r}}return null},e.fromObject=function(e){if(e instanceof O.lr.performance.LongTasks)return e;var t=new O.lr.performance.LongTasks;if(e.longTasks){if(!Array.isArray(e.longTasks))throw TypeError(".lr.performance.LongTasks.longTasks: array expected");t.longTasks=[];for(var r=0;r<e.longTasks.length;++r){if("object"!=typeof e.longTasks[r])throw TypeError(".lr.performance.LongTasks.longTasks: object expected");t.longTasks[r]=O.lr.performance.LongTasks.LongTask.fromObject(e.longTasks[r])}}return t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.longTasks=[]),e.longTasks&&e.longTasks.length){r.longTasks=[];for(var n=0;n<e.longTasks.length;++n)r.longTasks[n]=O.lr.performance.LongTasks.LongTask.toObject(e.longTasks[n],t)}return r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.LongTask=function(){function e(e){if(this.attribution=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.name="",e.prototype.startTime=v.Long?v.Long.fromBits(0,0,!1):0,e.prototype.duration=0,e.prototype.attribution=v.emptyArray,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.name&&e.hasOwnProperty("name")&&t.uint32(10).string(e.name),null!=e.startTime&&e.hasOwnProperty("startTime")&&t.uint32(16).int64(e.startTime),null!=e.duration&&e.hasOwnProperty("duration")&&t.uint32(29).float(e.duration),null!=e.attribution&&e.attribution.length)for(var r=0;r<e.attribution.length;++r)O.lr.performance.LongTasks.LongTask.Attribution.encode(e.attribution[r],t.uint32(34).fork()).ldelim();return t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.performance.LongTasks.LongTask;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.name=e.string();break;case 2:n.startTime=e.int64();break;case 3:n.duration=e.float();break;case 4:n.attribution&&n.attribution.length||(n.attribution=[]),n.attribution.push(O.lr.performance.LongTasks.LongTask.Attribution.decode(e,e.uint32()));break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.name&&e.hasOwnProperty("name")&&!v.isString(e.name))return"name: string expected";if(null!=e.startTime&&e.hasOwnProperty("startTime")&&!(v.isInteger(e.startTime)||e.startTime&&v.isInteger(e.startTime.low)&&v.isInteger(e.startTime.high)))return"startTime: integer|Long expected";if(null!=e.duration&&e.hasOwnProperty("duration")&&"number"!=typeof e.duration)return"duration: number expected";if(null!=e.attribution&&e.hasOwnProperty("attribution")){if(!Array.isArray(e.attribution))return"attribution: array expected";for(var t=0;t<e.attribution.length;++t){var r=O.lr.performance.LongTasks.LongTask.Attribution.verify(e.attribution[t]);if(r)return"attribution."+r}}return null},e.fromObject=function(e){if(e instanceof O.lr.performance.LongTasks.LongTask)return e;var t=new O.lr.performance.LongTasks.LongTask;if(null!=e.name&&(t.name=String(e.name)),null!=e.startTime&&(v.Long?(t.startTime=v.Long.fromValue(e.startTime)).unsigned=!1:"string"==typeof e.startTime?t.startTime=parseInt(e.startTime,10):"number"==typeof e.startTime?t.startTime=e.startTime:"object"==typeof e.startTime&&(t.startTime=new v.LongBits(e.startTime.low>>>0,e.startTime.high>>>0).toNumber())),null!=e.duration&&(t.duration=Number(e.duration)),e.attribution){if(!Array.isArray(e.attribution))throw TypeError(".lr.performance.LongTasks.LongTask.attribution: array expected");t.attribution=[];for(var r=0;r<e.attribution.length;++r){if("object"!=typeof e.attribution[r])throw TypeError(".lr.performance.LongTasks.LongTask.attribution: object expected");t.attribution[r]=O.lr.performance.LongTasks.LongTask.Attribution.fromObject(e.attribution[r])}}return t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.attribution=[]),t.defaults){if(r.name="",v.Long){var n=new v.Long(0,0,!1);r.startTime=t.longs===String?n.toString():t.longs===Number?n.toNumber():n}else r.startTime=t.longs===String?"0":0;r.duration=0}if(null!=e.name&&e.hasOwnProperty("name")&&(r.name=e.name),null!=e.startTime&&e.hasOwnProperty("startTime")&&("number"==typeof e.startTime?r.startTime=t.longs===String?String(e.startTime):e.startTime:r.startTime=t.longs===String?v.Long.prototype.toString.call(e.startTime):t.longs===Number?new v.LongBits(e.startTime.low>>>0,e.startTime.high>>>0).toNumber():e.startTime),null!=e.duration&&e.hasOwnProperty("duration")&&(r.duration=t.json&&!isFinite(e.duration)?String(e.duration):e.duration),e.attribution&&e.attribution.length){r.attribution=[];for(var o=0;o<e.attribution.length;++o)r.attribution[o]=O.lr.performance.LongTasks.LongTask.Attribution.toObject(e.attribution[o],t)}return r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.Attribution=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.containerType="",e.prototype.containerName="",e.prototype.containerId="",e.prototype.containerSrc="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.containerType&&e.hasOwnProperty("containerType")&&t.uint32(10).string(e.containerType),null!=e.containerName&&e.hasOwnProperty("containerName")&&t.uint32(18).string(e.containerName),null!=e.containerId&&e.hasOwnProperty("containerId")&&t.uint32(26).string(e.containerId),null!=e.containerSrc&&e.hasOwnProperty("containerSrc")&&t.uint32(34).string(e.containerSrc),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.performance.LongTasks.LongTask.Attribution;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.containerType=e.string();break;case 2:n.containerName=e.string();break;case 3:n.containerId=e.string();break;case 4:n.containerSrc=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.containerType&&e.hasOwnProperty("containerType")&&!v.isString(e.containerType)?"containerType: string expected":null!=e.containerName&&e.hasOwnProperty("containerName")&&!v.isString(e.containerName)?"containerName: string expected":null!=e.containerId&&e.hasOwnProperty("containerId")&&!v.isString(e.containerId)?"containerId: string expected":null!=e.containerSrc&&e.hasOwnProperty("containerSrc")&&!v.isString(e.containerSrc)?"containerSrc: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.performance.LongTasks.LongTask.Attribution)return e;var t=new O.lr.performance.LongTasks.LongTask.Attribution;return null!=e.containerType&&(t.containerType=String(e.containerType)),null!=e.containerName&&(t.containerName=String(e.containerName)),null!=e.containerId&&(t.containerId=String(e.containerId)),null!=e.containerSrc&&(t.containerSrc=String(e.containerSrc)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.containerType="",r.containerName="",r.containerId="",r.containerSrc=""),null!=e.containerType&&e.hasOwnProperty("containerType")&&(r.containerType=e.containerType),null!=e.containerName&&e.hasOwnProperty("containerName")&&(r.containerName=e.containerName),null!=e.containerId&&e.hasOwnProperty("containerId")&&(r.containerId=e.containerId),null!=e.containerSrc&&e.hasOwnProperty("containerSrc")&&(r.containerSrc=e.containerSrc),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e}(),e}(),e.Memory=function(){function e(e){if(this.measurements=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.measurements=v.emptyArray,e.prototype.url="",e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.measurements&&e.measurements.length)for(var r=0;r<e.measurements.length;++r)O.lr.performance.Memory.Measurement.encode(e.measurements[r],t.uint32(10).fork()).ldelim();return null!=e.url&&e.hasOwnProperty("url")&&t.uint32(18).string(e.url),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.performance.Memory;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.measurements&&n.measurements.length||(n.measurements=[]),n.measurements.push(O.lr.performance.Memory.Measurement.decode(e,e.uint32()));break;case 2:n.url=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.measurements&&e.hasOwnProperty("measurements")){if(!Array.isArray(e.measurements))return"measurements: array expected";for(var t=0;t<e.measurements.length;++t){var r=O.lr.performance.Memory.Measurement.verify(e.measurements[t]);if(r)return"measurements."+r}}return null!=e.url&&e.hasOwnProperty("url")&&!v.isString(e.url)?"url: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.performance.Memory)return e;var t=new O.lr.performance.Memory;if(e.measurements){if(!Array.isArray(e.measurements))throw TypeError(".lr.performance.Memory.measurements: array expected");t.measurements=[];for(var r=0;r<e.measurements.length;++r){if("object"!=typeof e.measurements[r])throw TypeError(".lr.performance.Memory.measurements: object expected");t.measurements[r]=O.lr.performance.Memory.Measurement.fromObject(e.measurements[r])}}return null!=e.url&&(t.url=String(e.url)),t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.measurements=[]),t.defaults&&(r.url=""),e.measurements&&e.measurements.length){r.measurements=[];for(var n=0;n<e.measurements.length;++n)r.measurements[n]=O.lr.performance.Memory.Measurement.toObject(e.measurements[n],t)}return null!=e.url&&e.hasOwnProperty("url")&&(r.url=e.url),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.Measurement=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.usedHeap=0,e.prototype.timestamp=v.Long?v.Long.fromBits(0,0,!1):0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.usedHeap&&e.hasOwnProperty("usedHeap")&&t.uint32(13).float(e.usedHeap),null!=e.timestamp&&e.hasOwnProperty("timestamp")&&t.uint32(16).int64(e.timestamp),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.performance.Memory.Measurement;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.usedHeap=e.float();break;case 2:n.timestamp=e.int64();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.usedHeap&&e.hasOwnProperty("usedHeap")&&"number"!=typeof e.usedHeap?"usedHeap: number expected":null!=e.timestamp&&e.hasOwnProperty("timestamp")&&!(v.isInteger(e.timestamp)||e.timestamp&&v.isInteger(e.timestamp.low)&&v.isInteger(e.timestamp.high))?"timestamp: integer|Long expected":null},e.fromObject=function(e){if(e instanceof O.lr.performance.Memory.Measurement)return e;var t=new O.lr.performance.Memory.Measurement;return null!=e.usedHeap&&(t.usedHeap=Number(e.usedHeap)),null!=e.timestamp&&(v.Long?(t.timestamp=v.Long.fromValue(e.timestamp)).unsigned=!1:"string"==typeof e.timestamp?t.timestamp=parseInt(e.timestamp,10):"number"==typeof e.timestamp?t.timestamp=e.timestamp:"object"==typeof e.timestamp&&(t.timestamp=new v.LongBits(e.timestamp.low>>>0,e.timestamp.high>>>0).toNumber())),t},e.toObject=function(e,t){t||(t={});var r={};if(t.defaults)if(r.usedHeap=0,v.Long){var n=new v.Long(0,0,!1);r.timestamp=t.longs===String?n.toString():t.longs===Number?n.toNumber():n}else r.timestamp=t.longs===String?"0":0;return null!=e.usedHeap&&e.hasOwnProperty("usedHeap")&&(r.usedHeap=t.json&&!isFinite(e.usedHeap)?String(e.usedHeap):e.usedHeap),null!=e.timestamp&&e.hasOwnProperty("timestamp")&&("number"==typeof e.timestamp?r.timestamp=t.longs===String?String(e.timestamp):e.timestamp:r.timestamp=t.longs===String?v.Long.prototype.toString.call(e.timestamp):t.longs===Number?new v.LongBits(e.timestamp.low>>>0,e.timestamp.high>>>0).toNumber():e.timestamp),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e}(),e.CpuUsage=function(){function e(e){if(this.measurements=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.measurements=v.emptyArray,e.prototype.url="",e.prototype.numberOfCpuCores=0,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.measurements&&e.measurements.length)for(var r=0;r<e.measurements.length;++r)O.lr.performance.CpuUsage.Measurement.encode(e.measurements[r],t.uint32(10).fork()).ldelim();return null!=e.url&&e.hasOwnProperty("url")&&t.uint32(18).string(e.url),null!=e.numberOfCpuCores&&e.hasOwnProperty("numberOfCpuCores")&&t.uint32(24).uint32(e.numberOfCpuCores),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.performance.CpuUsage;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.measurements&&n.measurements.length||(n.measurements=[]),n.measurements.push(O.lr.performance.CpuUsage.Measurement.decode(e,e.uint32()));break;case 2:n.url=e.string();break;case 3:n.numberOfCpuCores=e.uint32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.measurements&&e.hasOwnProperty("measurements")){if(!Array.isArray(e.measurements))return"measurements: array expected";for(var t=0;t<e.measurements.length;++t){var r=O.lr.performance.CpuUsage.Measurement.verify(e.measurements[t]);if(r)return"measurements."+r}}return null!=e.url&&e.hasOwnProperty("url")&&!v.isString(e.url)?"url: string expected":null!=e.numberOfCpuCores&&e.hasOwnProperty("numberOfCpuCores")&&!v.isInteger(e.numberOfCpuCores)?"numberOfCpuCores: integer expected":null},e.fromObject=function(e){if(e instanceof O.lr.performance.CpuUsage)return e;var t=new O.lr.performance.CpuUsage;if(e.measurements){if(!Array.isArray(e.measurements))throw TypeError(".lr.performance.CpuUsage.measurements: array expected");t.measurements=[];for(var r=0;r<e.measurements.length;++r){if("object"!=typeof e.measurements[r])throw TypeError(".lr.performance.CpuUsage.measurements: object expected");t.measurements[r]=O.lr.performance.CpuUsage.Measurement.fromObject(e.measurements[r])}}return null!=e.url&&(t.url=String(e.url)),null!=e.numberOfCpuCores&&(t.numberOfCpuCores=e.numberOfCpuCores>>>0),t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.measurements=[]),t.defaults&&(r.url="",r.numberOfCpuCores=0),e.measurements&&e.measurements.length){r.measurements=[];for(var n=0;n<e.measurements.length;++n)r.measurements[n]=O.lr.performance.CpuUsage.Measurement.toObject(e.measurements[n],t)}return null!=e.url&&e.hasOwnProperty("url")&&(r.url=e.url),null!=e.numberOfCpuCores&&e.hasOwnProperty("numberOfCpuCores")&&(r.numberOfCpuCores=e.numberOfCpuCores),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.Measurement=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.timestamp=v.Long?v.Long.fromBits(0,0,!1):0,e.prototype.kernelTimePercent=0,e.prototype.userTimePercent=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.timestamp&&e.hasOwnProperty("timestamp")&&t.uint32(8).int64(e.timestamp),null!=e.kernelTimePercent&&e.hasOwnProperty("kernelTimePercent")&&t.uint32(29).float(e.kernelTimePercent),null!=e.userTimePercent&&e.hasOwnProperty("userTimePercent")&&t.uint32(37).float(e.userTimePercent),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.performance.CpuUsage.Measurement;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.timestamp=e.int64();break;case 3:n.kernelTimePercent=e.float();break;case 4:n.userTimePercent=e.float();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.timestamp&&e.hasOwnProperty("timestamp")&&!(v.isInteger(e.timestamp)||e.timestamp&&v.isInteger(e.timestamp.low)&&v.isInteger(e.timestamp.high))?"timestamp: integer|Long expected":null!=e.kernelTimePercent&&e.hasOwnProperty("kernelTimePercent")&&"number"!=typeof e.kernelTimePercent?"kernelTimePercent: number expected":null!=e.userTimePercent&&e.hasOwnProperty("userTimePercent")&&"number"!=typeof e.userTimePercent?"userTimePercent: number expected":null},e.fromObject=function(e){if(e instanceof O.lr.performance.CpuUsage.Measurement)return e;var t=new O.lr.performance.CpuUsage.Measurement;return null!=e.timestamp&&(v.Long?(t.timestamp=v.Long.fromValue(e.timestamp)).unsigned=!1:"string"==typeof e.timestamp?t.timestamp=parseInt(e.timestamp,10):"number"==typeof e.timestamp?t.timestamp=e.timestamp:"object"==typeof e.timestamp&&(t.timestamp=new v.LongBits(e.timestamp.low>>>0,e.timestamp.high>>>0).toNumber())),null!=e.kernelTimePercent&&(t.kernelTimePercent=Number(e.kernelTimePercent)),null!=e.userTimePercent&&(t.userTimePercent=Number(e.userTimePercent)),t},e.toObject=function(e,t){t||(t={});var r={};if(t.defaults){if(v.Long){var n=new v.Long(0,0,!1);r.timestamp=t.longs===String?n.toString():t.longs===Number?n.toNumber():n}else r.timestamp=t.longs===String?"0":0;r.kernelTimePercent=0,r.userTimePercent=0}return null!=e.timestamp&&e.hasOwnProperty("timestamp")&&("number"==typeof e.timestamp?r.timestamp=t.longs===String?String(e.timestamp):e.timestamp:r.timestamp=t.longs===String?v.Long.prototype.toString.call(e.timestamp):t.longs===Number?new v.LongBits(e.timestamp.low>>>0,e.timestamp.high>>>0).toNumber():e.timestamp),null!=e.kernelTimePercent&&e.hasOwnProperty("kernelTimePercent")&&(r.kernelTimePercent=t.json&&!isFinite(e.kernelTimePercent)?String(e.kernelTimePercent):e.kernelTimePercent),null!=e.userTimePercent&&e.hasOwnProperty("userTimePercent")&&(r.userTimePercent=t.json&&!isFinite(e.userTimePercent)?String(e.userTimePercent):e.userTimePercent),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e}(),e.NetworkThroughput=function(){function e(e){if(this.measurements=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.measurements=v.emptyArray,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.measurements&&e.measurements.length)for(var r=0;r<e.measurements.length;++r)O.lr.performance.NetworkThroughput.Measurement.encode(e.measurements[r],t.uint32(10).fork()).ldelim();return t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.performance.NetworkThroughput;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.measurements&&n.measurements.length||(n.measurements=[]),n.measurements.push(O.lr.performance.NetworkThroughput.Measurement.decode(e,e.uint32()));break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.measurements&&e.hasOwnProperty("measurements")){if(!Array.isArray(e.measurements))return"measurements: array expected";for(var t=0;t<e.measurements.length;++t){var r=O.lr.performance.NetworkThroughput.Measurement.verify(e.measurements[t]);if(r)return"measurements."+r}}return null},e.fromObject=function(e){if(e instanceof O.lr.performance.NetworkThroughput)return e;var t=new O.lr.performance.NetworkThroughput;if(e.measurements){if(!Array.isArray(e.measurements))throw TypeError(".lr.performance.NetworkThroughput.measurements: array expected");t.measurements=[];for(var r=0;r<e.measurements.length;++r){if("object"!=typeof e.measurements[r])throw TypeError(".lr.performance.NetworkThroughput.measurements: object expected");t.measurements[r]=O.lr.performance.NetworkThroughput.Measurement.fromObject(e.measurements[r])}}return t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.measurements=[]),e.measurements&&e.measurements.length){r.measurements=[];for(var n=0;n<e.measurements.length;++n)r.measurements[n]=O.lr.performance.NetworkThroughput.Measurement.toObject(e.measurements[n],t)}return r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.Measurement=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.timestamp=v.Long?v.Long.fromBits(0,0,!1):0,e.prototype.deviceMobileBytes=v.Long?v.Long.fromBits(0,0,!1):0,e.prototype.deviceTotalBytes=v.Long?v.Long.fromBits(0,0,!1):0,e.prototype.appTotalBytes=v.Long?v.Long.fromBits(0,0,!1):0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.timestamp&&e.hasOwnProperty("timestamp")&&t.uint32(8).int64(e.timestamp),null!=e.deviceMobileBytes&&e.hasOwnProperty("deviceMobileBytes")&&t.uint32(16).int64(e.deviceMobileBytes),null!=e.deviceTotalBytes&&e.hasOwnProperty("deviceTotalBytes")&&t.uint32(24).int64(e.deviceTotalBytes),null!=e.appTotalBytes&&e.hasOwnProperty("appTotalBytes")&&t.uint32(32).int64(e.appTotalBytes),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.performance.NetworkThroughput.Measurement;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.timestamp=e.int64();break;case 2:n.deviceMobileBytes=e.int64();break;case 3:n.deviceTotalBytes=e.int64();break;case 4:n.appTotalBytes=e.int64();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.timestamp&&e.hasOwnProperty("timestamp")&&!(v.isInteger(e.timestamp)||e.timestamp&&v.isInteger(e.timestamp.low)&&v.isInteger(e.timestamp.high))?"timestamp: integer|Long expected":null!=e.deviceMobileBytes&&e.hasOwnProperty("deviceMobileBytes")&&!(v.isInteger(e.deviceMobileBytes)||e.deviceMobileBytes&&v.isInteger(e.deviceMobileBytes.low)&&v.isInteger(e.deviceMobileBytes.high))?"deviceMobileBytes: integer|Long expected":null!=e.deviceTotalBytes&&e.hasOwnProperty("deviceTotalBytes")&&!(v.isInteger(e.deviceTotalBytes)||e.deviceTotalBytes&&v.isInteger(e.deviceTotalBytes.low)&&v.isInteger(e.deviceTotalBytes.high))?"deviceTotalBytes: integer|Long expected":null!=e.appTotalBytes&&e.hasOwnProperty("appTotalBytes")&&!(v.isInteger(e.appTotalBytes)||e.appTotalBytes&&v.isInteger(e.appTotalBytes.low)&&v.isInteger(e.appTotalBytes.high))?"appTotalBytes: integer|Long expected":null},e.fromObject=function(e){if(e instanceof O.lr.performance.NetworkThroughput.Measurement)return e;var t=new O.lr.performance.NetworkThroughput.Measurement;return null!=e.timestamp&&(v.Long?(t.timestamp=v.Long.fromValue(e.timestamp)).unsigned=!1:"string"==typeof e.timestamp?t.timestamp=parseInt(e.timestamp,10):"number"==typeof e.timestamp?t.timestamp=e.timestamp:"object"==typeof e.timestamp&&(t.timestamp=new v.LongBits(e.timestamp.low>>>0,e.timestamp.high>>>0).toNumber())),null!=e.deviceMobileBytes&&(v.Long?(t.deviceMobileBytes=v.Long.fromValue(e.deviceMobileBytes)).unsigned=!1:"string"==typeof e.deviceMobileBytes?t.deviceMobileBytes=parseInt(e.deviceMobileBytes,10):"number"==typeof e.deviceMobileBytes?t.deviceMobileBytes=e.deviceMobileBytes:"object"==typeof e.deviceMobileBytes&&(t.deviceMobileBytes=new v.LongBits(e.deviceMobileBytes.low>>>0,e.deviceMobileBytes.high>>>0).toNumber())),null!=e.deviceTotalBytes&&(v.Long?(t.deviceTotalBytes=v.Long.fromValue(e.deviceTotalBytes)).unsigned=!1:"string"==typeof e.deviceTotalBytes?t.deviceTotalBytes=parseInt(e.deviceTotalBytes,10):"number"==typeof e.deviceTotalBytes?t.deviceTotalBytes=e.deviceTotalBytes:"object"==typeof e.deviceTotalBytes&&(t.deviceTotalBytes=new v.LongBits(e.deviceTotalBytes.low>>>0,e.deviceTotalBytes.high>>>0).toNumber())),null!=e.appTotalBytes&&(v.Long?(t.appTotalBytes=v.Long.fromValue(e.appTotalBytes)).unsigned=!1:"string"==typeof e.appTotalBytes?t.appTotalBytes=parseInt(e.appTotalBytes,10):"number"==typeof e.appTotalBytes?t.appTotalBytes=e.appTotalBytes:"object"==typeof e.appTotalBytes&&(t.appTotalBytes=new v.LongBits(e.appTotalBytes.low>>>0,e.appTotalBytes.high>>>0).toNumber())),t},e.toObject=function(e,t){t||(t={});var r={};if(t.defaults){if(v.Long){var n=new v.Long(0,0,!1);r.timestamp=t.longs===String?n.toString():t.longs===Number?n.toNumber():n}else r.timestamp=t.longs===String?"0":0;v.Long?(n=new v.Long(0,0,!1),r.deviceMobileBytes=t.longs===String?n.toString():t.longs===Number?n.toNumber():n):r.deviceMobileBytes=t.longs===String?"0":0,v.Long?(n=new v.Long(0,0,!1),r.deviceTotalBytes=t.longs===String?n.toString():t.longs===Number?n.toNumber():n):r.deviceTotalBytes=t.longs===String?"0":0,v.Long?(n=new v.Long(0,0,!1),r.appTotalBytes=t.longs===String?n.toString():t.longs===Number?n.toNumber():n):r.appTotalBytes=t.longs===String?"0":0}return null!=e.timestamp&&e.hasOwnProperty("timestamp")&&("number"==typeof e.timestamp?r.timestamp=t.longs===String?String(e.timestamp):e.timestamp:r.timestamp=t.longs===String?v.Long.prototype.toString.call(e.timestamp):t.longs===Number?new v.LongBits(e.timestamp.low>>>0,e.timestamp.high>>>0).toNumber():e.timestamp),null!=e.deviceMobileBytes&&e.hasOwnProperty("deviceMobileBytes")&&("number"==typeof e.deviceMobileBytes?r.deviceMobileBytes=t.longs===String?String(e.deviceMobileBytes):e.deviceMobileBytes:r.deviceMobileBytes=t.longs===String?v.Long.prototype.toString.call(e.deviceMobileBytes):t.longs===Number?new v.LongBits(e.deviceMobileBytes.low>>>0,e.deviceMobileBytes.high>>>0).toNumber():e.deviceMobileBytes),null!=e.deviceTotalBytes&&e.hasOwnProperty("deviceTotalBytes")&&("number"==typeof e.deviceTotalBytes?r.deviceTotalBytes=t.longs===String?String(e.deviceTotalBytes):e.deviceTotalBytes:r.deviceTotalBytes=t.longs===String?v.Long.prototype.toString.call(e.deviceTotalBytes):t.longs===Number?new v.LongBits(e.deviceTotalBytes.low>>>0,e.deviceTotalBytes.high>>>0).toNumber():e.deviceTotalBytes),null!=e.appTotalBytes&&e.hasOwnProperty("appTotalBytes")&&("number"==typeof e.appTotalBytes?r.appTotalBytes=t.longs===String?String(e.appTotalBytes):e.appTotalBytes:r.appTotalBytes=t.longs===String?v.Long.prototype.toString.call(e.appTotalBytes):t.longs===Number?new v.LongBits(e.appTotalBytes.low>>>0,e.appTotalBytes.high>>>0).toNumber():e.appTotalBytes),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e}(),e}(),y.metrics=((p={}).Measurement=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.timestamp=v.Long?v.Long.fromBits(0,0,!1):0,e.prototype.value=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.timestamp&&e.hasOwnProperty("timestamp")&&t.uint32(8).int64(e.timestamp),null!=e.value&&e.hasOwnProperty("value")&&t.uint32(17).double(e.value),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.metrics.Measurement;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.timestamp=e.int64();break;case 2:n.value=e.double();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.timestamp&&e.hasOwnProperty("timestamp")&&!(v.isInteger(e.timestamp)||e.timestamp&&v.isInteger(e.timestamp.low)&&v.isInteger(e.timestamp.high))?"timestamp: integer|Long expected":null!=e.value&&e.hasOwnProperty("value")&&"number"!=typeof e.value?"value: number expected":null},e.fromObject=function(e){if(e instanceof O.lr.metrics.Measurement)return e;var t=new O.lr.metrics.Measurement;return null!=e.timestamp&&(v.Long?(t.timestamp=v.Long.fromValue(e.timestamp)).unsigned=!1:"string"==typeof e.timestamp?t.timestamp=parseInt(e.timestamp,10):"number"==typeof e.timestamp?t.timestamp=e.timestamp:"object"==typeof e.timestamp&&(t.timestamp=new v.LongBits(e.timestamp.low>>>0,e.timestamp.high>>>0).toNumber())),null!=e.value&&(t.value=Number(e.value)),t},e.toObject=function(e,t){t||(t={});var r={};if(t.defaults){if(v.Long){var n=new v.Long(0,0,!1);r.timestamp=t.longs===String?n.toString():t.longs===Number?n.toNumber():n}else r.timestamp=t.longs===String?"0":0;r.value=0}return null!=e.timestamp&&e.hasOwnProperty("timestamp")&&("number"==typeof e.timestamp?r.timestamp=t.longs===String?String(e.timestamp):e.timestamp:r.timestamp=t.longs===String?v.Long.prototype.toString.call(e.timestamp):t.longs===Number?new v.LongBits(e.timestamp.low>>>0,e.timestamp.high>>>0).toNumber():e.timestamp),null!=e.value&&e.hasOwnProperty("value")&&(r.value=t.json&&!isFinite(e.value)?String(e.value):e.value),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),p.Metric=function(){function e(e){if(this.measurements=[],this.extra={},e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.metricType=0,e.prototype.measurements=v.emptyArray,e.prototype.extra=v.emptyObject,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.metricType&&e.hasOwnProperty("metricType")&&t.uint32(8).int32(e.metricType),null!=e.measurements&&e.measurements.length)for(var r=0;r<e.measurements.length;++r)O.lr.metrics.Measurement.encode(e.measurements[r],t.uint32(18).fork()).ldelim();if(null!=e.extra&&e.hasOwnProperty("extra")){var n=Object.keys(e.extra);for(r=0;r<n.length;++r)t.uint32(26).fork().uint32(10).string(n[r]).uint32(18).string(e.extra[n[r]]).ldelim()}return t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r,n=void 0===t?e.len:e.pos+t,o=new O.lr.metrics.Metric;e.pos<n;){var i=e.uint32();switch(i>>>3){case 1:o.metricType=e.int32();break;case 2:o.measurements&&o.measurements.length||(o.measurements=[]),o.measurements.push(O.lr.metrics.Measurement.decode(e,e.uint32()));break;case 3:e.skip().pos++,o.extra===v.emptyObject&&(o.extra={}),r=e.string(),e.pos++,o.extra[r]=e.string();break;default:e.skipType(7&i)}}return o},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.metricType&&e.hasOwnProperty("metricType"))switch(e.metricType){default:return"metricType: enum value expected";case 0:case 1:case 2:case 3:case 4:}if(null!=e.measurements&&e.hasOwnProperty("measurements")){if(!Array.isArray(e.measurements))return"measurements: array expected";for(var t=0;t<e.measurements.length;++t){var r=O.lr.metrics.Measurement.verify(e.measurements[t]);if(r)return"measurements."+r}}if(null!=e.extra&&e.hasOwnProperty("extra")){if(!v.isObject(e.extra))return"extra: object expected";var n=Object.keys(e.extra);for(t=0;t<n.length;++t)if(!v.isString(e.extra[n[t]]))return"extra: string{k:string} expected"}return null},e.fromObject=function(e){if(e instanceof O.lr.metrics.Metric)return e;var t=new O.lr.metrics.Metric;switch(e.metricType){case"timeToFirstByte":case 0:t.metricType=0;break;case"largestContentfulPaintTime":case 1:t.metricType=1;break;case"initialPageLoadTime":case 2:t.metricType=2;break;case"firstInputDelay":case 3:t.metricType=3;break;case"cumulativeLayoutShift":case 4:t.metricType=4}if(e.measurements){if(!Array.isArray(e.measurements))throw TypeError(".lr.metrics.Metric.measurements: array expected");t.measurements=[];for(var r=0;r<e.measurements.length;++r){if("object"!=typeof e.measurements[r])throw TypeError(".lr.metrics.Metric.measurements: object expected");t.measurements[r]=O.lr.metrics.Measurement.fromObject(e.measurements[r])}}if(e.extra){if("object"!=typeof e.extra)throw TypeError(".lr.metrics.Metric.extra: object expected");t.extra={};var n=Object.keys(e.extra);for(r=0;r<n.length;++r)t.extra[n[r]]=String(e.extra[n[r]])}return t},e.toObject=function(e,t){t||(t={});var r,n={};if((t.arrays||t.defaults)&&(n.measurements=[]),(t.objects||t.defaults)&&(n.extra={}),t.defaults&&(n.metricType=t.enums===String?"timeToFirstByte":0),null!=e.metricType&&e.hasOwnProperty("metricType")&&(n.metricType=t.enums===String?O.lr.metrics.Metric.MetricType[e.metricType]:e.metricType),e.measurements&&e.measurements.length){n.measurements=[];for(var o=0;o<e.measurements.length;++o)n.measurements[o]=O.lr.metrics.Measurement.toObject(e.measurements[o],t)}if(e.extra&&(r=Object.keys(e.extra)).length)for(n.extra={},o=0;o<r.length;++o)n.extra[r[o]]=e.extra[r[o]];return n},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.MetricType=function(){var e={},t=Object.create(e);return t[e[0]="timeToFirstByte"]=0,t[e[1]="largestContentfulPaintTime"]=1,t[e[2]="initialPageLoadTime"]=2,t[e[3]="firstInputDelay"]=3,t[e[4]="cumulativeLayoutShift"]=4,t}(),e}(),p),y.redux=((d={}).InitialState=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.storeId=0,e.prototype.state=null,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.storeId&&e.hasOwnProperty("storeId")&&t.uint32(8).uint32(e.storeId),null!=e.state&&e.hasOwnProperty("state")&&O.lr.utils.Value.encode(e.state,t.uint32(18).fork()).ldelim(),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.redux.InitialState;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.storeId=e.uint32();break;case 2:n.state=O.lr.utils.Value.decode(e,e.uint32());break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.storeId&&e.hasOwnProperty("storeId")&&!v.isInteger(e.storeId))return"storeId: integer expected";if(null!=e.state&&e.hasOwnProperty("state")){var t=O.lr.utils.Value.verify(e.state);if(t)return"state."+t}return null},e.fromObject=function(e){if(e instanceof O.lr.redux.InitialState)return e;var t=new O.lr.redux.InitialState;if(null!=e.storeId&&(t.storeId=e.storeId>>>0),null!=e.state){if("object"!=typeof e.state)throw TypeError(".lr.redux.InitialState.state: object expected");t.state=O.lr.utils.Value.fromObject(e.state)}return t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.storeId=0,r.state=null),null!=e.storeId&&e.hasOwnProperty("storeId")&&(r.storeId=e.storeId),null!=e.state&&e.hasOwnProperty("state")&&(r.state=O.lr.utils.Value.toObject(e.state,t)),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),d.ReduxAction=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.action=null,e.prototype.duration=0,e.prototype.storeId=0,e.prototype.stateDelta=null,e.prototype.state=null,e.prototype.count=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.action&&e.hasOwnProperty("action")&&O.lr.utils.Value.encode(e.action,t.uint32(10).fork()).ldelim(),null!=e.duration&&e.hasOwnProperty("duration")&&t.uint32(21).float(e.duration),null!=e.storeId&&e.hasOwnProperty("storeId")&&t.uint32(24).uint32(e.storeId),null!=e.stateDelta&&e.hasOwnProperty("stateDelta")&&O.lr.utils.Value.encode(e.stateDelta,t.uint32(34).fork()).ldelim(),null!=e.state&&e.hasOwnProperty("state")&&O.lr.utils.Value.encode(e.state,t.uint32(42).fork()).ldelim(),null!=e.count&&e.hasOwnProperty("count")&&t.uint32(48).uint32(e.count),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.redux.ReduxAction;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.action=O.lr.utils.Value.decode(e,e.uint32());break;case 2:n.duration=e.float();break;case 3:n.storeId=e.uint32();break;case 4:n.stateDelta=O.lr.utils.Value.decode(e,e.uint32());break;case 5:n.state=O.lr.utils.Value.decode(e,e.uint32());break;case 6:n.count=e.uint32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.action&&e.hasOwnProperty("action")){var t=O.lr.utils.Value.verify(e.action);if(t)return"action."+t}return null!=e.duration&&e.hasOwnProperty("duration")&&"number"!=typeof e.duration?"duration: number expected":null!=e.storeId&&e.hasOwnProperty("storeId")&&!v.isInteger(e.storeId)?"storeId: integer expected":null!=e.stateDelta&&e.hasOwnProperty("stateDelta")&&(t=O.lr.utils.Value.verify(e.stateDelta))?"stateDelta."+t:null!=e.state&&e.hasOwnProperty("state")&&(t=O.lr.utils.Value.verify(e.state))?"state."+t:null!=e.count&&e.hasOwnProperty("count")&&!v.isInteger(e.count)?"count: integer expected":null},e.fromObject=function(e){if(e instanceof O.lr.redux.ReduxAction)return e;var t=new O.lr.redux.ReduxAction;if(null!=e.action){if("object"!=typeof e.action)throw TypeError(".lr.redux.ReduxAction.action: object expected");t.action=O.lr.utils.Value.fromObject(e.action)}if(null!=e.duration&&(t.duration=Number(e.duration)),null!=e.storeId&&(t.storeId=e.storeId>>>0),null!=e.stateDelta){if("object"!=typeof e.stateDelta)throw TypeError(".lr.redux.ReduxAction.stateDelta: object expected");t.stateDelta=O.lr.utils.Value.fromObject(e.stateDelta)}if(null!=e.state){if("object"!=typeof e.state)throw TypeError(".lr.redux.ReduxAction.state: object expected");t.state=O.lr.utils.Value.fromObject(e.state)}return null!=e.count&&(t.count=e.count>>>0),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.action=null,r.duration=0,r.storeId=0,r.stateDelta=null,r.state=null,r.count=0),null!=e.action&&e.hasOwnProperty("action")&&(r.action=O.lr.utils.Value.toObject(e.action,t)),null!=e.duration&&e.hasOwnProperty("duration")&&(r.duration=t.json&&!isFinite(e.duration)?String(e.duration):e.duration),null!=e.storeId&&e.hasOwnProperty("storeId")&&(r.storeId=e.storeId),null!=e.stateDelta&&e.hasOwnProperty("stateDelta")&&(r.stateDelta=O.lr.utils.Value.toObject(e.stateDelta,t)),null!=e.state&&e.hasOwnProperty("state")&&(r.state=O.lr.utils.Value.toObject(e.state,t)),null!=e.count&&e.hasOwnProperty("count")&&(r.count=e.count),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),d),y.error=((h={}).Truncated=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.reason="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.reason&&e.hasOwnProperty("reason")&&t.uint32(10).string(e.reason),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.error.Truncated;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.reason=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.reason&&e.hasOwnProperty("reason")&&!v.isString(e.reason)?"reason: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.error.Truncated)return e;var t=new O.lr.error.Truncated;return null!=e.reason&&(t.reason=String(e.reason)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.reason=""),null!=e.reason&&e.hasOwnProperty("reason")&&(r.reason=e.reason),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),h),y.EventList=function(){function e(e){if(this.events=[],this.visitedURLs=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.events=v.emptyArray,e.prototype.appID="",e.prototype.recordingID="",e.prototype.visitedURLs=v.emptyArray,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.events&&e.events.length)for(var r=0;r<e.events.length;++r)O.lr.Event.encode(e.events[r],t.uint32(10).fork()).ldelim();if(null!=e.appID&&e.hasOwnProperty("appID")&&t.uint32(18).string(e.appID),null!=e.recordingID&&e.hasOwnProperty("recordingID")&&t.uint32(26).string(e.recordingID),null!=e.visitedURLs&&e.visitedURLs.length)for(r=0;r<e.visitedURLs.length;++r)t.uint32(34).string(e.visitedURLs[r]);return t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.EventList;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.events&&n.events.length||(n.events=[]),n.events.push(O.lr.Event.decode(e,e.uint32()));break;case 2:n.appID=e.string();break;case 3:n.recordingID=e.string();break;case 4:n.visitedURLs&&n.visitedURLs.length||(n.visitedURLs=[]),n.visitedURLs.push(e.string());break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.events&&e.hasOwnProperty("events")){if(!Array.isArray(e.events))return"events: array expected";for(var t=0;t<e.events.length;++t){var r=O.lr.Event.verify(e.events[t]);if(r)return"events."+r}}if(null!=e.appID&&e.hasOwnProperty("appID")&&!v.isString(e.appID))return"appID: string expected";if(null!=e.recordingID&&e.hasOwnProperty("recordingID")&&!v.isString(e.recordingID))return"recordingID: string expected";if(null!=e.visitedURLs&&e.hasOwnProperty("visitedURLs")){if(!Array.isArray(e.visitedURLs))return"visitedURLs: array expected";for(t=0;t<e.visitedURLs.length;++t)if(!v.isString(e.visitedURLs[t]))return"visitedURLs: string[] expected"}return null},e.fromObject=function(e){if(e instanceof O.lr.EventList)return e;var t=new O.lr.EventList;if(e.events){if(!Array.isArray(e.events))throw TypeError(".lr.EventList.events: array expected");t.events=[];for(var r=0;r<e.events.length;++r){if("object"!=typeof e.events[r])throw TypeError(".lr.EventList.events: object expected");t.events[r]=O.lr.Event.fromObject(e.events[r])}}if(null!=e.appID&&(t.appID=String(e.appID)),null!=e.recordingID&&(t.recordingID=String(e.recordingID)),e.visitedURLs){if(!Array.isArray(e.visitedURLs))throw TypeError(".lr.EventList.visitedURLs: array expected");for(t.visitedURLs=[],r=0;r<e.visitedURLs.length;++r)t.visitedURLs[r]=String(e.visitedURLs[r])}return t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.events=[],r.visitedURLs=[]),t.defaults&&(r.appID="",r.recordingID=""),e.events&&e.events.length){r.events=[];for(var n=0;n<e.events.length;++n)r.events[n]=O.lr.Event.toObject(e.events[n],t)}if(null!=e.appID&&e.hasOwnProperty("appID")&&(r.appID=e.appID),null!=e.recordingID&&e.hasOwnProperty("recordingID")&&(r.recordingID=e.recordingID),e.visitedURLs&&e.visitedURLs.length)for(r.visitedURLs=[],n=0;n<e.visitedURLs.length;++n)r.visitedURLs[n]=e.visitedURLs[n];return r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),y.InitialPageLoadMetrics=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.initialPageLoadTime=0,e.prototype.timeToFirstByte=0,e.prototype.largestContentfulPaintTime=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.initialPageLoadTime&&e.hasOwnProperty("initialPageLoadTime")&&t.uint32(8).uint32(e.initialPageLoadTime),null!=e.timeToFirstByte&&e.hasOwnProperty("timeToFirstByte")&&t.uint32(16).uint32(e.timeToFirstByte),null!=e.largestContentfulPaintTime&&e.hasOwnProperty("largestContentfulPaintTime")&&t.uint32(24).uint32(e.largestContentfulPaintTime),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.InitialPageLoadMetrics;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.initialPageLoadTime=e.uint32();break;case 2:n.timeToFirstByte=e.uint32();break;case 3:n.largestContentfulPaintTime=e.uint32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.initialPageLoadTime&&e.hasOwnProperty("initialPageLoadTime")&&!v.isInteger(e.initialPageLoadTime)?"initialPageLoadTime: integer expected":null!=e.timeToFirstByte&&e.hasOwnProperty("timeToFirstByte")&&!v.isInteger(e.timeToFirstByte)?"timeToFirstByte: integer expected":null!=e.largestContentfulPaintTime&&e.hasOwnProperty("largestContentfulPaintTime")&&!v.isInteger(e.largestContentfulPaintTime)?"largestContentfulPaintTime: integer expected":null},e.fromObject=function(e){if(e instanceof O.lr.InitialPageLoadMetrics)return e;var t=new O.lr.InitialPageLoadMetrics;return null!=e.initialPageLoadTime&&(t.initialPageLoadTime=e.initialPageLoadTime>>>0),null!=e.timeToFirstByte&&(t.timeToFirstByte=e.timeToFirstByte>>>0),null!=e.largestContentfulPaintTime&&(t.largestContentfulPaintTime=e.largestContentfulPaintTime>>>0),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.initialPageLoadTime=0,r.timeToFirstByte=0,r.largestContentfulPaintTime=0),null!=e.initialPageLoadTime&&e.hasOwnProperty("initialPageLoadTime")&&(r.initialPageLoadTime=e.initialPageLoadTime),null!=e.timeToFirstByte&&e.hasOwnProperty("timeToFirstByte")&&(r.timeToFirstByte=e.timeToFirstByte),null!=e.largestContentfulPaintTime&&e.hasOwnProperty("largestContentfulPaintTime")&&(r.largestContentfulPaintTime=e.largestContentfulPaintTime),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),y.Metadata=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}var t;return e.prototype.release="",e.prototype.username="",e.prototype.browserInfo=null,e.prototype.deviceInfo=null,e.prototype.sdkVersion="",e.prototype.scriptVersion="",e.prototype.country="",e.prototype.region="",e.prototype.city="",e.prototype.latitude=0,e.prototype.longitude=0,e.prototype.ip="",e.prototype.isInactive=!1,e.prototype.outsideIntegrations=null,e.prototype.userFingerprint="",e.prototype.initialPageLoadMetrics=null,e.prototype.scriptSrc="",e.prototype.appInfo=null,e.prototype.replayType=0,e.prototype.sdkOptions=null,Object.defineProperty(e.prototype,"platform",{get:v.oneOfGetter(t=["browserInfo","deviceInfo"]),set:v.oneOfSetter(t)}),e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.release&&e.hasOwnProperty("release")&&t.uint32(10).string(e.release),null!=e.username&&e.hasOwnProperty("username")&&t.uint32(18).string(e.username),null!=e.browserInfo&&e.hasOwnProperty("browserInfo")&&O.lr.Metadata.BrowserInfo.encode(e.browserInfo,t.uint32(26).fork()).ldelim(),null!=e.sdkVersion&&e.hasOwnProperty("sdkVersion")&&t.uint32(34).string(e.sdkVersion),null!=e.scriptVersion&&e.hasOwnProperty("scriptVersion")&&t.uint32(42).string(e.scriptVersion),null!=e.country&&e.hasOwnProperty("country")&&t.uint32(50).string(e.country),null!=e.region&&e.hasOwnProperty("region")&&t.uint32(58).string(e.region),null!=e.city&&e.hasOwnProperty("city")&&t.uint32(66).string(e.city),null!=e.latitude&&e.hasOwnProperty("latitude")&&t.uint32(77).float(e.latitude),null!=e.longitude&&e.hasOwnProperty("longitude")&&t.uint32(85).float(e.longitude),null!=e.ip&&e.hasOwnProperty("ip")&&t.uint32(90).string(e.ip),null!=e.isInactive&&e.hasOwnProperty("isInactive")&&t.uint32(96).bool(e.isInactive),null!=e.outsideIntegrations&&e.hasOwnProperty("outsideIntegrations")&&O.lr.Metadata.OutsideIntegrations.encode(e.outsideIntegrations,t.uint32(106).fork()).ldelim(),null!=e.userFingerprint&&e.hasOwnProperty("userFingerprint")&&t.uint32(114).string(e.userFingerprint),null!=e.initialPageLoadMetrics&&e.hasOwnProperty("initialPageLoadMetrics")&&O.lr.InitialPageLoadMetrics.encode(e.initialPageLoadMetrics,t.uint32(122).fork()).ldelim(),null!=e.deviceInfo&&e.hasOwnProperty("deviceInfo")&&O.lr.Metadata.DeviceInfo.encode(e.deviceInfo,t.uint32(130).fork()).ldelim(),null!=e.scriptSrc&&e.hasOwnProperty("scriptSrc")&&t.uint32(138).string(e.scriptSrc),null!=e.appInfo&&e.hasOwnProperty("appInfo")&&O.lr.Metadata.AppInfo.encode(e.appInfo,t.uint32(146).fork()).ldelim(),null!=e.replayType&&e.hasOwnProperty("replayType")&&t.uint32(152).int32(e.replayType),null!=e.sdkOptions&&e.hasOwnProperty("sdkOptions")&&O.lr.Metadata.SDKOptions.encode(e.sdkOptions,t.uint32(162).fork()).ldelim(),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.Metadata;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.release=e.string();break;case 2:n.username=e.string();break;case 3:n.browserInfo=O.lr.Metadata.BrowserInfo.decode(e,e.uint32());break;case 16:n.deviceInfo=O.lr.Metadata.DeviceInfo.decode(e,e.uint32());break;case 4:n.sdkVersion=e.string();break;case 5:n.scriptVersion=e.string();break;case 6:n.country=e.string();break;case 7:n.region=e.string();break;case 8:n.city=e.string();break;case 9:n.latitude=e.float();break;case 10:n.longitude=e.float();break;case 11:n.ip=e.string();break;case 12:n.isInactive=e.bool();break;case 13:n.outsideIntegrations=O.lr.Metadata.OutsideIntegrations.decode(e,e.uint32());break;case 14:n.userFingerprint=e.string();break;case 15:n.initialPageLoadMetrics=O.lr.InitialPageLoadMetrics.decode(e,e.uint32());break;case 17:n.scriptSrc=e.string();break;case 18:n.appInfo=O.lr.Metadata.AppInfo.decode(e,e.uint32());break;case 19:n.replayType=e.int32();break;case 20:n.sdkOptions=O.lr.Metadata.SDKOptions.decode(e,e.uint32());break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";var t={};if(null!=e.release&&e.hasOwnProperty("release")&&!v.isString(e.release))return"release: string expected";if(null!=e.username&&e.hasOwnProperty("username")&&!v.isString(e.username))return"username: string expected";if(null!=e.browserInfo&&e.hasOwnProperty("browserInfo")){t.platform=1;var r=O.lr.Metadata.BrowserInfo.verify(e.browserInfo);if(r)return"browserInfo."+r}if(null!=e.deviceInfo&&e.hasOwnProperty("deviceInfo")){if(1===t.platform)return"platform: multiple values";if(t.platform=1,r=O.lr.Metadata.DeviceInfo.verify(e.deviceInfo))return"deviceInfo."+r}if(null!=e.sdkVersion&&e.hasOwnProperty("sdkVersion")&&!v.isString(e.sdkVersion))return"sdkVersion: string expected";if(null!=e.scriptVersion&&e.hasOwnProperty("scriptVersion")&&!v.isString(e.scriptVersion))return"scriptVersion: string expected";if(null!=e.country&&e.hasOwnProperty("country")&&!v.isString(e.country))return"country: string expected";if(null!=e.region&&e.hasOwnProperty("region")&&!v.isString(e.region))return"region: string expected";if(null!=e.city&&e.hasOwnProperty("city")&&!v.isString(e.city))return"city: string expected";if(null!=e.latitude&&e.hasOwnProperty("latitude")&&"number"!=typeof e.latitude)return"latitude: number expected";if(null!=e.longitude&&e.hasOwnProperty("longitude")&&"number"!=typeof e.longitude)return"longitude: number expected";if(null!=e.ip&&e.hasOwnProperty("ip")&&!v.isString(e.ip))return"ip: string expected";if(null!=e.isInactive&&e.hasOwnProperty("isInactive")&&"boolean"!=typeof e.isInactive)return"isInactive: boolean expected";if(null!=e.outsideIntegrations&&e.hasOwnProperty("outsideIntegrations")&&(r=O.lr.Metadata.OutsideIntegrations.verify(e.outsideIntegrations)))return"outsideIntegrations."+r;if(null!=e.userFingerprint&&e.hasOwnProperty("userFingerprint")&&!v.isString(e.userFingerprint))return"userFingerprint: string expected";if(null!=e.initialPageLoadMetrics&&e.hasOwnProperty("initialPageLoadMetrics")&&(r=O.lr.InitialPageLoadMetrics.verify(e.initialPageLoadMetrics)))return"initialPageLoadMetrics."+r;if(null!=e.scriptSrc&&e.hasOwnProperty("scriptSrc")&&!v.isString(e.scriptSrc))return"scriptSrc: string expected";if(null!=e.appInfo&&e.hasOwnProperty("appInfo")&&(r=O.lr.Metadata.AppInfo.verify(e.appInfo)))return"appInfo."+r;if(null!=e.replayType&&e.hasOwnProperty("replayType"))switch(e.replayType){default:return"replayType: enum value expected";case 0:case 1:case 2:case 3:}return null!=e.sdkOptions&&e.hasOwnProperty("sdkOptions")&&(r=O.lr.Metadata.SDKOptions.verify(e.sdkOptions))?"sdkOptions."+r:null},e.fromObject=function(e){if(e instanceof O.lr.Metadata)return e;var t=new O.lr.Metadata;if(null!=e.release&&(t.release=String(e.release)),null!=e.username&&(t.username=String(e.username)),null!=e.browserInfo){if("object"!=typeof e.browserInfo)throw TypeError(".lr.Metadata.browserInfo: object expected");t.browserInfo=O.lr.Metadata.BrowserInfo.fromObject(e.browserInfo)}if(null!=e.deviceInfo){if("object"!=typeof e.deviceInfo)throw TypeError(".lr.Metadata.deviceInfo: object expected");t.deviceInfo=O.lr.Metadata.DeviceInfo.fromObject(e.deviceInfo)}if(null!=e.sdkVersion&&(t.sdkVersion=String(e.sdkVersion)),null!=e.scriptVersion&&(t.scriptVersion=String(e.scriptVersion)),null!=e.country&&(t.country=String(e.country)),null!=e.region&&(t.region=String(e.region)),null!=e.city&&(t.city=String(e.city)),null!=e.latitude&&(t.latitude=Number(e.latitude)),null!=e.longitude&&(t.longitude=Number(e.longitude)),null!=e.ip&&(t.ip=String(e.ip)),null!=e.isInactive&&(t.isInactive=Boolean(e.isInactive)),null!=e.outsideIntegrations){if("object"!=typeof e.outsideIntegrations)throw TypeError(".lr.Metadata.outsideIntegrations: object expected");t.outsideIntegrations=O.lr.Metadata.OutsideIntegrations.fromObject(e.outsideIntegrations)}if(null!=e.userFingerprint&&(t.userFingerprint=String(e.userFingerprint)),null!=e.initialPageLoadMetrics){if("object"!=typeof e.initialPageLoadMetrics)throw TypeError(".lr.Metadata.initialPageLoadMetrics: object expected");t.initialPageLoadMetrics=O.lr.InitialPageLoadMetrics.fromObject(e.initialPageLoadMetrics)}if(null!=e.scriptSrc&&(t.scriptSrc=String(e.scriptSrc)),null!=e.appInfo){if("object"!=typeof e.appInfo)throw TypeError(".lr.Metadata.appInfo: object expected");t.appInfo=O.lr.Metadata.AppInfo.fromObject(e.appInfo)}switch(e.replayType){case"UNKNOWN":case 0:t.replayType=0;break;case"DOM":case 1:t.replayType=1;break;case"SKIA":case 2:t.replayType=2;break;case"PDF":case 3:t.replayType=3}if(null!=e.sdkOptions){if("object"!=typeof e.sdkOptions)throw TypeError(".lr.Metadata.sdkOptions: object expected");t.sdkOptions=O.lr.Metadata.SDKOptions.fromObject(e.sdkOptions)}return t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.release="",r.username="",r.sdkVersion="",r.scriptVersion="",r.country="",r.region="",r.city="",r.latitude=0,r.longitude=0,r.ip="",r.isInactive=!1,r.outsideIntegrations=null,r.userFingerprint="",r.initialPageLoadMetrics=null,r.scriptSrc="",r.appInfo=null,r.replayType=t.enums===String?"UNKNOWN":0,r.sdkOptions=null),null!=e.release&&e.hasOwnProperty("release")&&(r.release=e.release),null!=e.username&&e.hasOwnProperty("username")&&(r.username=e.username),null!=e.browserInfo&&e.hasOwnProperty("browserInfo")&&(r.browserInfo=O.lr.Metadata.BrowserInfo.toObject(e.browserInfo,t),t.oneofs&&(r.platform="browserInfo")),null!=e.sdkVersion&&e.hasOwnProperty("sdkVersion")&&(r.sdkVersion=e.sdkVersion),null!=e.scriptVersion&&e.hasOwnProperty("scriptVersion")&&(r.scriptVersion=e.scriptVersion),null!=e.country&&e.hasOwnProperty("country")&&(r.country=e.country),null!=e.region&&e.hasOwnProperty("region")&&(r.region=e.region),null!=e.city&&e.hasOwnProperty("city")&&(r.city=e.city),null!=e.latitude&&e.hasOwnProperty("latitude")&&(r.latitude=t.json&&!isFinite(e.latitude)?String(e.latitude):e.latitude),null!=e.longitude&&e.hasOwnProperty("longitude")&&(r.longitude=t.json&&!isFinite(e.longitude)?String(e.longitude):e.longitude),null!=e.ip&&e.hasOwnProperty("ip")&&(r.ip=e.ip),null!=e.isInactive&&e.hasOwnProperty("isInactive")&&(r.isInactive=e.isInactive),null!=e.outsideIntegrations&&e.hasOwnProperty("outsideIntegrations")&&(r.outsideIntegrations=O.lr.Metadata.OutsideIntegrations.toObject(e.outsideIntegrations,t)),null!=e.userFingerprint&&e.hasOwnProperty("userFingerprint")&&(r.userFingerprint=e.userFingerprint),null!=e.initialPageLoadMetrics&&e.hasOwnProperty("initialPageLoadMetrics")&&(r.initialPageLoadMetrics=O.lr.InitialPageLoadMetrics.toObject(e.initialPageLoadMetrics,t)),null!=e.deviceInfo&&e.hasOwnProperty("deviceInfo")&&(r.deviceInfo=O.lr.Metadata.DeviceInfo.toObject(e.deviceInfo,t),t.oneofs&&(r.platform="deviceInfo")),null!=e.scriptSrc&&e.hasOwnProperty("scriptSrc")&&(r.scriptSrc=e.scriptSrc),null!=e.appInfo&&e.hasOwnProperty("appInfo")&&(r.appInfo=O.lr.Metadata.AppInfo.toObject(e.appInfo,t)),null!=e.replayType&&e.hasOwnProperty("replayType")&&(r.replayType=t.enums===String?O.lr.Metadata.ReplayType[e.replayType]:e.replayType),null!=e.sdkOptions&&e.hasOwnProperty("sdkOptions")&&(r.sdkOptions=O.lr.Metadata.SDKOptions.toObject(e.sdkOptions,t)),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.ReplayType=function(){var e={},t=Object.create(e);return t[e[0]="UNKNOWN"]=0,t[e[1]="DOM"]=1,t[e[2]="SKIA"]=2,t[e[3]="PDF"]=3,t}(),e.BrowserInfo=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.href="",e.prototype.codeName="",e.prototype.language="",e.prototype.name="",e.prototype.platform="",e.prototype.useragent="",e.prototype.version="",e.prototype.referrer="",e.prototype.isLocalhost=!1,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.href&&e.hasOwnProperty("href")&&t.uint32(10).string(e.href),null!=e.codeName&&e.hasOwnProperty("codeName")&&t.uint32(18).string(e.codeName),null!=e.language&&e.hasOwnProperty("language")&&t.uint32(26).string(e.language),null!=e.name&&e.hasOwnProperty("name")&&t.uint32(34).string(e.name),null!=e.platform&&e.hasOwnProperty("platform")&&t.uint32(42).string(e.platform),null!=e.useragent&&e.hasOwnProperty("useragent")&&t.uint32(50).string(e.useragent),null!=e.version&&e.hasOwnProperty("version")&&t.uint32(58).string(e.version),null!=e.referrer&&e.hasOwnProperty("referrer")&&t.uint32(66).string(e.referrer),null!=e.isLocalhost&&e.hasOwnProperty("isLocalhost")&&t.uint32(72).bool(e.isLocalhost),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.Metadata.BrowserInfo;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.href=e.string();break;case 2:n.codeName=e.string();break;case 3:n.language=e.string();break;case 4:n.name=e.string();break;case 5:n.platform=e.string();break;case 6:n.useragent=e.string();break;case 7:n.version=e.string();break;case 8:n.referrer=e.string();break;case 9:n.isLocalhost=e.bool();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.href&&e.hasOwnProperty("href")&&!v.isString(e.href)?"href: string expected":null!=e.codeName&&e.hasOwnProperty("codeName")&&!v.isString(e.codeName)?"codeName: string expected":null!=e.language&&e.hasOwnProperty("language")&&!v.isString(e.language)?"language: string expected":null!=e.name&&e.hasOwnProperty("name")&&!v.isString(e.name)?"name: string expected":null!=e.platform&&e.hasOwnProperty("platform")&&!v.isString(e.platform)?"platform: string expected":null!=e.useragent&&e.hasOwnProperty("useragent")&&!v.isString(e.useragent)?"useragent: string expected":null!=e.version&&e.hasOwnProperty("version")&&!v.isString(e.version)?"version: string expected":null!=e.referrer&&e.hasOwnProperty("referrer")&&!v.isString(e.referrer)?"referrer: string expected":null!=e.isLocalhost&&e.hasOwnProperty("isLocalhost")&&"boolean"!=typeof e.isLocalhost?"isLocalhost: boolean expected":null},e.fromObject=function(e){if(e instanceof O.lr.Metadata.BrowserInfo)return e;var t=new O.lr.Metadata.BrowserInfo;return null!=e.href&&(t.href=String(e.href)),null!=e.codeName&&(t.codeName=String(e.codeName)),null!=e.language&&(t.language=String(e.language)),null!=e.name&&(t.name=String(e.name)),null!=e.platform&&(t.platform=String(e.platform)),null!=e.useragent&&(t.useragent=String(e.useragent)),null!=e.version&&(t.version=String(e.version)),null!=e.referrer&&(t.referrer=String(e.referrer)),null!=e.isLocalhost&&(t.isLocalhost=Boolean(e.isLocalhost)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.href="",r.codeName="",r.language="",r.name="",r.platform="",r.useragent="",r.version="",r.referrer="",r.isLocalhost=!1),null!=e.href&&e.hasOwnProperty("href")&&(r.href=e.href),null!=e.codeName&&e.hasOwnProperty("codeName")&&(r.codeName=e.codeName),null!=e.language&&e.hasOwnProperty("language")&&(r.language=e.language),null!=e.name&&e.hasOwnProperty("name")&&(r.name=e.name),null!=e.platform&&e.hasOwnProperty("platform")&&(r.platform=e.platform),null!=e.useragent&&e.hasOwnProperty("useragent")&&(r.useragent=e.useragent),null!=e.version&&e.hasOwnProperty("version")&&(r.version=e.version),null!=e.referrer&&e.hasOwnProperty("referrer")&&(r.referrer=e.referrer),null!=e.isLocalhost&&e.hasOwnProperty("isLocalhost")&&(r.isLocalhost=e.isLocalhost),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e.DeviceInfo=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.deviceType=0,e.prototype.deviceName="",e.prototype.manufacturer="",e.prototype.release="",e.prototype.numberOfCpuCores=0,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.deviceType&&e.hasOwnProperty("deviceType")&&t.uint32(8).int32(e.deviceType),null!=e.deviceName&&e.hasOwnProperty("deviceName")&&t.uint32(18).string(e.deviceName),null!=e.manufacturer&&e.hasOwnProperty("manufacturer")&&t.uint32(26).string(e.manufacturer),null!=e.release&&e.hasOwnProperty("release")&&t.uint32(34).string(e.release),null!=e.numberOfCpuCores&&e.hasOwnProperty("numberOfCpuCores")&&t.uint32(40).uint32(e.numberOfCpuCores),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.Metadata.DeviceInfo;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.deviceType=e.int32();break;case 2:n.deviceName=e.string();break;case 3:n.manufacturer=e.string();break;case 4:n.release=e.string();break;case 5:n.numberOfCpuCores=e.uint32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.deviceType&&e.hasOwnProperty("deviceType"))switch(e.deviceType){default:return"deviceType: enum value expected";case 0:case 1:}return null!=e.deviceName&&e.hasOwnProperty("deviceName")&&!v.isString(e.deviceName)?"deviceName: string expected":null!=e.manufacturer&&e.hasOwnProperty("manufacturer")&&!v.isString(e.manufacturer)?"manufacturer: string expected":null!=e.release&&e.hasOwnProperty("release")&&!v.isString(e.release)?"release: string expected":null!=e.numberOfCpuCores&&e.hasOwnProperty("numberOfCpuCores")&&!v.isInteger(e.numberOfCpuCores)?"numberOfCpuCores: integer expected":null},e.fromObject=function(e){if(e instanceof O.lr.Metadata.DeviceInfo)return e;var t=new O.lr.Metadata.DeviceInfo;switch(e.deviceType){case"ANDROID":case 0:t.deviceType=0;break;case"IOS":case 1:t.deviceType=1}return null!=e.deviceName&&(t.deviceName=String(e.deviceName)),null!=e.manufacturer&&(t.manufacturer=String(e.manufacturer)),null!=e.release&&(t.release=String(e.release)),null!=e.numberOfCpuCores&&(t.numberOfCpuCores=e.numberOfCpuCores>>>0),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.deviceType=t.enums===String?"ANDROID":0,r.deviceName="",r.manufacturer="",r.release="",r.numberOfCpuCores=0),null!=e.deviceType&&e.hasOwnProperty("deviceType")&&(r.deviceType=t.enums===String?O.lr.Metadata.DeviceInfo.DeviceType[e.deviceType]:e.deviceType),null!=e.deviceName&&e.hasOwnProperty("deviceName")&&(r.deviceName=e.deviceName),null!=e.manufacturer&&e.hasOwnProperty("manufacturer")&&(r.manufacturer=e.manufacturer),null!=e.release&&e.hasOwnProperty("release")&&(r.release=e.release),null!=e.numberOfCpuCores&&e.hasOwnProperty("numberOfCpuCores")&&(r.numberOfCpuCores=e.numberOfCpuCores),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.DeviceType=function(){var e={},t=Object.create(e);return t[e[0]="ANDROID"]=0,t[e[1]="IOS"]=1,t}(),e}(),e.AppInfo=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.appName="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.appName&&e.hasOwnProperty("appName")&&t.uint32(10).string(e.appName),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.Metadata.AppInfo;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.appName=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.appName&&e.hasOwnProperty("appName")&&!v.isString(e.appName)?"appName: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.Metadata.AppInfo)return e;var t=new O.lr.Metadata.AppInfo;return null!=e.appName&&(t.appName=String(e.appName)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.appName=""),null!=e.appName&&e.hasOwnProperty("appName")&&(r.appName=e.appName),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e.OutsideIntegrations=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.hasIntercom=!1,e.prototype.hasZendesk=!1,e.prototype.hasDesk=!1,e.prototype.hasZendeskChat=!1,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.hasIntercom&&e.hasOwnProperty("hasIntercom")&&t.uint32(8).bool(e.hasIntercom),null!=e.hasZendesk&&e.hasOwnProperty("hasZendesk")&&t.uint32(16).bool(e.hasZendesk),null!=e.hasDesk&&e.hasOwnProperty("hasDesk")&&t.uint32(24).bool(e.hasDesk),null!=e.hasZendeskChat&&e.hasOwnProperty("hasZendeskChat")&&t.uint32(32).bool(e.hasZendeskChat),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.Metadata.OutsideIntegrations;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.hasIntercom=e.bool();break;case 2:n.hasZendesk=e.bool();break;case 3:n.hasDesk=e.bool();break;case 4:n.hasZendeskChat=e.bool();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.hasIntercom&&e.hasOwnProperty("hasIntercom")&&"boolean"!=typeof e.hasIntercom?"hasIntercom: boolean expected":null!=e.hasZendesk&&e.hasOwnProperty("hasZendesk")&&"boolean"!=typeof e.hasZendesk?"hasZendesk: boolean expected":null!=e.hasDesk&&e.hasOwnProperty("hasDesk")&&"boolean"!=typeof e.hasDesk?"hasDesk: boolean expected":null!=e.hasZendeskChat&&e.hasOwnProperty("hasZendeskChat")&&"boolean"!=typeof e.hasZendeskChat?"hasZendeskChat: boolean expected":null},e.fromObject=function(e){if(e instanceof O.lr.Metadata.OutsideIntegrations)return e;var t=new O.lr.Metadata.OutsideIntegrations;return null!=e.hasIntercom&&(t.hasIntercom=Boolean(e.hasIntercom)),null!=e.hasZendesk&&(t.hasZendesk=Boolean(e.hasZendesk)),null!=e.hasDesk&&(t.hasDesk=Boolean(e.hasDesk)),null!=e.hasZendeskChat&&(t.hasZendeskChat=Boolean(e.hasZendeskChat)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.hasIntercom=!1,r.hasZendesk=!1,r.hasDesk=!1,r.hasZendeskChat=!1),null!=e.hasIntercom&&e.hasOwnProperty("hasIntercom")&&(r.hasIntercom=e.hasIntercom),null!=e.hasZendesk&&e.hasOwnProperty("hasZendesk")&&(r.hasZendesk=e.hasZendesk),null!=e.hasDesk&&e.hasOwnProperty("hasDesk")&&(r.hasDesk=e.hasDesk),null!=e.hasZendeskChat&&e.hasOwnProperty("hasZendeskChat")&&(r.hasZendeskChat=e.hasZendeskChat),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e.SDKOptions=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.shouldAggregateConsoleErrors=!1,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.shouldAggregateConsoleErrors&&e.hasOwnProperty("shouldAggregateConsoleErrors")&&t.uint32(8).bool(e.shouldAggregateConsoleErrors),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.Metadata.SDKOptions;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.shouldAggregateConsoleErrors=e.bool();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.shouldAggregateConsoleErrors&&e.hasOwnProperty("shouldAggregateConsoleErrors")&&"boolean"!=typeof e.shouldAggregateConsoleErrors?"shouldAggregateConsoleErrors: boolean expected":null},e.fromObject=function(e){if(e instanceof O.lr.Metadata.SDKOptions)return e;var t=new O.lr.Metadata.SDKOptions;return null!=e.shouldAggregateConsoleErrors&&(t.shouldAggregateConsoleErrors=Boolean(e.shouldAggregateConsoleErrors)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.shouldAggregateConsoleErrors=!1),null!=e.shouldAggregateConsoleErrors&&e.hasOwnProperty("shouldAggregateConsoleErrors")&&(r.shouldAggregateConsoleErrors=e.shouldAggregateConsoleErrors),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e}(),y.Event=function(){function e(e){if(this.stackTrace=[],this.fileMap={},e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.time=0,e.prototype.type="",e.prototype.data=v.newBuffer([]),e.prototype.threadID=0,e.prototype.seqID=0,e.prototype.stackTrace=v.emptyArray,e.prototype.fileMap=v.emptyObject,e.prototype.sessionID=0,e.prototype.timeOffset=0,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.time&&e.hasOwnProperty("time")&&t.uint32(9).double(e.time),null!=e.type&&e.hasOwnProperty("type")&&t.uint32(18).string(e.type),null!=e.data&&e.hasOwnProperty("data")&&t.uint32(26).bytes(e.data),null!=e.threadID&&e.hasOwnProperty("threadID")&&t.uint32(32).uint32(e.threadID),null!=e.seqID&&e.hasOwnProperty("seqID")&&t.uint32(40).uint32(e.seqID),null!=e.stackTrace&&e.stackTrace.length)for(var r=0;r<e.stackTrace.length;++r)O.lr.Event.StackFrame.encode(e.stackTrace[r],t.uint32(50).fork()).ldelim();if(null!=e.fileMap&&e.hasOwnProperty("fileMap")){var n=Object.keys(e.fileMap);for(r=0;r<n.length;++r)t.uint32(74).fork().uint32(10).string(n[r]).uint32(18).string(e.fileMap[n[r]]).ldelim()}return null!=e.sessionID&&e.hasOwnProperty("sessionID")&&t.uint32(80).uint32(e.sessionID),null!=e.timeOffset&&e.hasOwnProperty("timeOffset")&&t.uint32(89).double(e.timeOffset),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r,n=void 0===t?e.len:e.pos+t,o=new O.lr.Event;e.pos<n;){var i=e.uint32();switch(i>>>3){case 1:o.time=e.double();break;case 2:o.type=e.string();break;case 3:o.data=e.bytes();break;case 4:o.threadID=e.uint32();break;case 5:o.seqID=e.uint32();break;case 6:o.stackTrace&&o.stackTrace.length||(o.stackTrace=[]),o.stackTrace.push(O.lr.Event.StackFrame.decode(e,e.uint32()));break;case 9:e.skip().pos++,o.fileMap===v.emptyObject&&(o.fileMap={}),r=e.string(),e.pos++,o.fileMap[r]=e.string();break;case 10:o.sessionID=e.uint32();break;case 11:o.timeOffset=e.double();break;default:e.skipType(7&i)}}return o},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.time&&e.hasOwnProperty("time")&&"number"!=typeof e.time)return"time: number expected";if(null!=e.type&&e.hasOwnProperty("type")&&!v.isString(e.type))return"type: string expected";if(null!=e.data&&e.hasOwnProperty("data")&&!(e.data&&"number"==typeof e.data.length||v.isString(e.data)))return"data: buffer expected";if(null!=e.threadID&&e.hasOwnProperty("threadID")&&!v.isInteger(e.threadID))return"threadID: integer expected";if(null!=e.seqID&&e.hasOwnProperty("seqID")&&!v.isInteger(e.seqID))return"seqID: integer expected";if(null!=e.stackTrace&&e.hasOwnProperty("stackTrace")){if(!Array.isArray(e.stackTrace))return"stackTrace: array expected";for(var t=0;t<e.stackTrace.length;++t){var r=O.lr.Event.StackFrame.verify(e.stackTrace[t]);if(r)return"stackTrace."+r}}if(null!=e.fileMap&&e.hasOwnProperty("fileMap")){if(!v.isObject(e.fileMap))return"fileMap: object expected";var n=Object.keys(e.fileMap);for(t=0;t<n.length;++t)if(!v.isString(e.fileMap[n[t]]))return"fileMap: string{k:string} expected"}return null!=e.sessionID&&e.hasOwnProperty("sessionID")&&!v.isInteger(e.sessionID)?"sessionID: integer expected":null!=e.timeOffset&&e.hasOwnProperty("timeOffset")&&"number"!=typeof e.timeOffset?"timeOffset: number expected":null},e.fromObject=function(e){if(e instanceof O.lr.Event)return e;var t=new O.lr.Event;if(null!=e.time&&(t.time=Number(e.time)),null!=e.type&&(t.type=String(e.type)),null!=e.data&&("string"==typeof e.data?v.base64.decode(e.data,t.data=v.newBuffer(v.base64.length(e.data)),0):e.data.length&&(t.data=e.data)),null!=e.threadID&&(t.threadID=e.threadID>>>0),null!=e.seqID&&(t.seqID=e.seqID>>>0),e.stackTrace){if(!Array.isArray(e.stackTrace))throw TypeError(".lr.Event.stackTrace: array expected");t.stackTrace=[];for(var r=0;r<e.stackTrace.length;++r){if("object"!=typeof e.stackTrace[r])throw TypeError(".lr.Event.stackTrace: object expected");t.stackTrace[r]=O.lr.Event.StackFrame.fromObject(e.stackTrace[r])}}if(e.fileMap){if("object"!=typeof e.fileMap)throw TypeError(".lr.Event.fileMap: object expected");t.fileMap={};var n=Object.keys(e.fileMap);for(r=0;r<n.length;++r)t.fileMap[n[r]]=String(e.fileMap[n[r]])}return null!=e.sessionID&&(t.sessionID=e.sessionID>>>0),null!=e.timeOffset&&(t.timeOffset=Number(e.timeOffset)),t},e.toObject=function(e,t){t||(t={});var r,n={};if((t.arrays||t.defaults)&&(n.stackTrace=[]),(t.objects||t.defaults)&&(n.fileMap={}),t.defaults&&(n.time=0,n.type="",n.data=t.bytes===String?"":[],n.threadID=0,n.seqID=0,n.sessionID=0,n.timeOffset=0),null!=e.time&&e.hasOwnProperty("time")&&(n.time=t.json&&!isFinite(e.time)?String(e.time):e.time),null!=e.type&&e.hasOwnProperty("type")&&(n.type=e.type),null!=e.data&&e.hasOwnProperty("data")&&(n.data=t.bytes===String?v.base64.encode(e.data,0,e.data.length):t.bytes===Array?Array.prototype.slice.call(e.data):e.data),null!=e.threadID&&e.hasOwnProperty("threadID")&&(n.threadID=e.threadID),null!=e.seqID&&e.hasOwnProperty("seqID")&&(n.seqID=e.seqID),e.stackTrace&&e.stackTrace.length){n.stackTrace=[];for(var o=0;o<e.stackTrace.length;++o)n.stackTrace[o]=O.lr.Event.StackFrame.toObject(e.stackTrace[o],t)}if(e.fileMap&&(r=Object.keys(e.fileMap)).length)for(n.fileMap={},o=0;o<r.length;++o)n.fileMap[r[o]]=e.fileMap[r[o]];return null!=e.sessionID&&e.hasOwnProperty("sessionID")&&(n.sessionID=e.sessionID),null!=e.timeOffset&&e.hasOwnProperty("timeOffset")&&(n.timeOffset=t.json&&!isFinite(e.timeOffset)?String(e.timeOffset):e.timeOffset),n},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.StackFrame=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.lineNumber=0,e.prototype.columnNumber=0,e.prototype.fileName="",e.prototype.functionName="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.lineNumber&&e.hasOwnProperty("lineNumber")&&t.uint32(8).uint32(e.lineNumber),null!=e.columnNumber&&e.hasOwnProperty("columnNumber")&&t.uint32(16).uint32(e.columnNumber),null!=e.fileName&&e.hasOwnProperty("fileName")&&t.uint32(26).string(e.fileName),null!=e.functionName&&e.hasOwnProperty("functionName")&&t.uint32(34).string(e.functionName),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.Event.StackFrame;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.lineNumber=e.uint32();break;case 2:n.columnNumber=e.uint32();break;case 3:n.fileName=e.string();break;case 4:n.functionName=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.lineNumber&&e.hasOwnProperty("lineNumber")&&!v.isInteger(e.lineNumber)?"lineNumber: integer expected":null!=e.columnNumber&&e.hasOwnProperty("columnNumber")&&!v.isInteger(e.columnNumber)?"columnNumber: integer expected":null!=e.fileName&&e.hasOwnProperty("fileName")&&!v.isString(e.fileName)?"fileName: string expected":null!=e.functionName&&e.hasOwnProperty("functionName")&&!v.isString(e.functionName)?"functionName: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.Event.StackFrame)return e;var t=new O.lr.Event.StackFrame;return null!=e.lineNumber&&(t.lineNumber=e.lineNumber>>>0),null!=e.columnNumber&&(t.columnNumber=e.columnNumber>>>0),null!=e.fileName&&(t.fileName=String(e.fileName)),null!=e.functionName&&(t.functionName=String(e.functionName)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.lineNumber=0,r.columnNumber=0,r.fileName="",r.functionName=""),null!=e.lineNumber&&e.hasOwnProperty("lineNumber")&&(r.lineNumber=e.lineNumber),null!=e.columnNumber&&e.hasOwnProperty("columnNumber")&&(r.columnNumber=e.columnNumber),null!=e.fileName&&e.hasOwnProperty("fileName")&&(r.fileName=e.fileName),null!=e.functionName&&e.hasOwnProperty("functionName")&&(r.functionName=e.functionName),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e}(),y.Activate=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.Activate;e.pos<r;){var o=e.uint32();e.skipType(7&o)}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null},e.fromObject=function(e){return e instanceof O.lr.Activate?e:new O.lr.Activate},e.toObject=function(){return{}},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),y.CustomEvent=function(){function e(e){if(this.eventProperties={},e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.eventName="",e.prototype.eventProperties=v.emptyObject,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.eventName&&e.hasOwnProperty("eventName")&&t.uint32(10).string(e.eventName),null!=e.eventProperties&&e.hasOwnProperty("eventProperties"))for(var r=Object.keys(e.eventProperties),n=0;n<r.length;++n)t.uint32(18).fork().uint32(10).string(r[n]),O.lr.CustomEvent.EventPropertyVariant.encode(e.eventProperties[r[n]],t.uint32(18).fork()).ldelim().ldelim();return t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r,n=void 0===t?e.len:e.pos+t,o=new O.lr.CustomEvent;e.pos<n;){var i=e.uint32();switch(i>>>3){case 1:o.eventName=e.string();break;case 2:e.skip().pos++,o.eventProperties===v.emptyObject&&(o.eventProperties={}),r=e.string(),e.pos++,o.eventProperties[r]=O.lr.CustomEvent.EventPropertyVariant.decode(e,e.uint32());break;default:e.skipType(7&i)}}return o},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.eventName&&e.hasOwnProperty("eventName")&&!v.isString(e.eventName))return"eventName: string expected";if(null!=e.eventProperties&&e.hasOwnProperty("eventProperties")){if(!v.isObject(e.eventProperties))return"eventProperties: object expected";for(var t=Object.keys(e.eventProperties),r=0;r<t.length;++r){var n=O.lr.CustomEvent.EventPropertyVariant.verify(e.eventProperties[t[r]]);if(n)return"eventProperties."+n}}return null},e.fromObject=function(e){if(e instanceof O.lr.CustomEvent)return e;var t=new O.lr.CustomEvent;if(null!=e.eventName&&(t.eventName=String(e.eventName)),e.eventProperties){if("object"!=typeof e.eventProperties)throw TypeError(".lr.CustomEvent.eventProperties: object expected");t.eventProperties={};for(var r=Object.keys(e.eventProperties),n=0;n<r.length;++n){if("object"!=typeof e.eventProperties[r[n]])throw TypeError(".lr.CustomEvent.eventProperties: object expected");t.eventProperties[r[n]]=O.lr.CustomEvent.EventPropertyVariant.fromObject(e.eventProperties[r[n]])}}return t},e.toObject=function(e,t){t||(t={});var r,n={};if((t.objects||t.defaults)&&(n.eventProperties={}),t.defaults&&(n.eventName=""),null!=e.eventName&&e.hasOwnProperty("eventName")&&(n.eventName=e.eventName),e.eventProperties&&(r=Object.keys(e.eventProperties)).length){n.eventProperties={};for(var o=0;o<r.length;++o)n.eventProperties[r[o]]=O.lr.CustomEvent.EventPropertyVariant.toObject(e.eventProperties[r[o]],t)}return n},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.EventPropertyVariant=function(){function e(e){if(this.stringVal=[],this.doubleVal=[],this.boolVal=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.stringVal=v.emptyArray,e.prototype.doubleVal=v.emptyArray,e.prototype.boolVal=v.emptyArray,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.stringVal&&e.stringVal.length)for(var r=0;r<e.stringVal.length;++r)t.uint32(10).string(e.stringVal[r]);if(null!=e.doubleVal&&e.doubleVal.length){for(t.uint32(18).fork(),r=0;r<e.doubleVal.length;++r)t.double(e.doubleVal[r]);t.ldelim()}if(null!=e.boolVal&&e.boolVal.length){for(t.uint32(26).fork(),r=0;r<e.boolVal.length;++r)t.bool(e.boolVal[r]);t.ldelim()}return t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.CustomEvent.EventPropertyVariant;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.stringVal&&n.stringVal.length||(n.stringVal=[]),n.stringVal.push(e.string());break;case 2:if(n.doubleVal&&n.doubleVal.length||(n.doubleVal=[]),2==(7&o))for(var i=e.uint32()+e.pos;e.pos<i;)n.doubleVal.push(e.double());else n.doubleVal.push(e.double());break;case 3:if(n.boolVal&&n.boolVal.length||(n.boolVal=[]),2==(7&o))for(i=e.uint32()+e.pos;e.pos<i;)n.boolVal.push(e.bool());else n.boolVal.push(e.bool());break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.stringVal&&e.hasOwnProperty("stringVal")){if(!Array.isArray(e.stringVal))return"stringVal: array expected";for(var t=0;t<e.stringVal.length;++t)if(!v.isString(e.stringVal[t]))return"stringVal: string[] expected"}if(null!=e.doubleVal&&e.hasOwnProperty("doubleVal")){if(!Array.isArray(e.doubleVal))return"doubleVal: array expected";for(t=0;t<e.doubleVal.length;++t)if("number"!=typeof e.doubleVal[t])return"doubleVal: number[] expected"}if(null!=e.boolVal&&e.hasOwnProperty("boolVal")){if(!Array.isArray(e.boolVal))return"boolVal: array expected";for(t=0;t<e.boolVal.length;++t)if("boolean"!=typeof e.boolVal[t])return"boolVal: boolean[] expected"}return null},e.fromObject=function(e){if(e instanceof O.lr.CustomEvent.EventPropertyVariant)return e;var t=new O.lr.CustomEvent.EventPropertyVariant;if(e.stringVal){if(!Array.isArray(e.stringVal))throw TypeError(".lr.CustomEvent.EventPropertyVariant.stringVal: array expected");t.stringVal=[];for(var r=0;r<e.stringVal.length;++r)t.stringVal[r]=String(e.stringVal[r])}if(e.doubleVal){if(!Array.isArray(e.doubleVal))throw TypeError(".lr.CustomEvent.EventPropertyVariant.doubleVal: array expected");for(t.doubleVal=[],r=0;r<e.doubleVal.length;++r)t.doubleVal[r]=Number(e.doubleVal[r])}if(e.boolVal){if(!Array.isArray(e.boolVal))throw TypeError(".lr.CustomEvent.EventPropertyVariant.boolVal: array expected");for(t.boolVal=[],r=0;r<e.boolVal.length;++r)t.boolVal[r]=Boolean(e.boolVal[r])}return t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.stringVal=[],r.doubleVal=[],r.boolVal=[]),e.stringVal&&e.stringVal.length){r.stringVal=[];for(var n=0;n<e.stringVal.length;++n)r.stringVal[n]=e.stringVal[n]}if(e.doubleVal&&e.doubleVal.length)for(r.doubleVal=[],n=0;n<e.doubleVal.length;++n)r.doubleVal[n]=t.json&&!isFinite(e.doubleVal[n])?String(e.doubleVal[n]):e.doubleVal[n];if(e.boolVal&&e.boolVal.length)for(r.boolVal=[],n=0;n<e.boolVal.length;++n)r.boolVal[n]=e.boolVal[n];return r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e}(),y.Identify=function(){function e(e){if(this.traits={},e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.userID="",e.prototype.name="",e.prototype.email="",e.prototype.isAnonymous=!1,e.prototype.traits=v.emptyObject,e.prototype.isUpdate=!1,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.userID&&e.hasOwnProperty("userID")&&t.uint32(10).string(e.userID),null!=e.name&&e.hasOwnProperty("name")&&t.uint32(18).string(e.name),null!=e.email&&e.hasOwnProperty("email")&&t.uint32(26).string(e.email),null!=e.isAnonymous&&e.hasOwnProperty("isAnonymous")&&t.uint32(32).bool(e.isAnonymous),null!=e.traits&&e.hasOwnProperty("traits"))for(var r=Object.keys(e.traits),n=0;n<r.length;++n)t.uint32(42).fork().uint32(10).string(r[n]).uint32(18).string(e.traits[r[n]]).ldelim();return null!=e.isUpdate&&e.hasOwnProperty("isUpdate")&&t.uint32(48).bool(e.isUpdate),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r,n=void 0===t?e.len:e.pos+t,o=new O.lr.Identify;e.pos<n;){var i=e.uint32();switch(i>>>3){case 1:o.userID=e.string();break;case 2:o.name=e.string();break;case 3:o.email=e.string();break;case 4:o.isAnonymous=e.bool();break;case 5:e.skip().pos++,o.traits===v.emptyObject&&(o.traits={}),r=e.string(),e.pos++,o.traits[r]=e.string();break;case 6:o.isUpdate=e.bool();break;default:e.skipType(7&i)}}return o},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.userID&&e.hasOwnProperty("userID")&&!v.isString(e.userID))return"userID: string expected";if(null!=e.name&&e.hasOwnProperty("name")&&!v.isString(e.name))return"name: string expected";if(null!=e.email&&e.hasOwnProperty("email")&&!v.isString(e.email))return"email: string expected";if(null!=e.isAnonymous&&e.hasOwnProperty("isAnonymous")&&"boolean"!=typeof e.isAnonymous)return"isAnonymous: boolean expected";if(null!=e.traits&&e.hasOwnProperty("traits")){if(!v.isObject(e.traits))return"traits: object expected";for(var t=Object.keys(e.traits),r=0;r<t.length;++r)if(!v.isString(e.traits[t[r]]))return"traits: string{k:string} expected"}return null!=e.isUpdate&&e.hasOwnProperty("isUpdate")&&"boolean"!=typeof e.isUpdate?"isUpdate: boolean expected":null},e.fromObject=function(e){if(e instanceof O.lr.Identify)return e;var t=new O.lr.Identify;if(null!=e.userID&&(t.userID=String(e.userID)),null!=e.name&&(t.name=String(e.name)),null!=e.email&&(t.email=String(e.email)),null!=e.isAnonymous&&(t.isAnonymous=Boolean(e.isAnonymous)),e.traits){if("object"!=typeof e.traits)throw TypeError(".lr.Identify.traits: object expected");t.traits={};for(var r=Object.keys(e.traits),n=0;n<r.length;++n)t.traits[r[n]]=String(e.traits[r[n]])}return null!=e.isUpdate&&(t.isUpdate=Boolean(e.isUpdate)),t},e.toObject=function(e,t){t||(t={});var r,n={};if((t.objects||t.defaults)&&(n.traits={}),t.defaults&&(n.userID="",n.name="",n.email="",n.isAnonymous=!1,n.isUpdate=!1),null!=e.userID&&e.hasOwnProperty("userID")&&(n.userID=e.userID),null!=e.name&&e.hasOwnProperty("name")&&(n.name=e.name),null!=e.email&&e.hasOwnProperty("email")&&(n.email=e.email),null!=e.isAnonymous&&e.hasOwnProperty("isAnonymous")&&(n.isAnonymous=e.isAnonymous),e.traits&&(r=Object.keys(e.traits)).length){n.traits={};for(var o=0;o<r.length;++o)n.traits[r[o]]=e.traits[r[o]]}return null!=e.isUpdate&&e.hasOwnProperty("isUpdate")&&(n.isUpdate=e.isUpdate),n},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),y.Activity=function(){function e(e){if(this.transactions=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.transactions=v.emptyArray,e.prototype.pageURL="",e.prototype.count=0,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.transactions&&e.transactions.length)for(var r=0;r<e.transactions.length;++r)O.lr.Activity.Transaction.encode(e.transactions[r],t.uint32(10).fork()).ldelim();return null!=e.pageURL&&e.hasOwnProperty("pageURL")&&t.uint32(18).string(e.pageURL),null!=e.count&&e.hasOwnProperty("count")&&t.uint32(24).uint32(e.count),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.Activity;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.transactions&&n.transactions.length||(n.transactions=[]),n.transactions.push(O.lr.Activity.Transaction.decode(e,e.uint32()));break;case 2:n.pageURL=e.string();break;case 3:n.count=e.uint32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.transactions&&e.hasOwnProperty("transactions")){if(!Array.isArray(e.transactions))return"transactions: array expected";for(var t=0;t<e.transactions.length;++t){var r=O.lr.Activity.Transaction.verify(e.transactions[t]);if(r)return"transactions."+r}}return null!=e.pageURL&&e.hasOwnProperty("pageURL")&&!v.isString(e.pageURL)?"pageURL: string expected":null!=e.count&&e.hasOwnProperty("count")&&!v.isInteger(e.count)?"count: integer expected":null},e.fromObject=function(e){if(e instanceof O.lr.Activity)return e;var t=new O.lr.Activity;if(e.transactions){if(!Array.isArray(e.transactions))throw TypeError(".lr.Activity.transactions: array expected");t.transactions=[];for(var r=0;r<e.transactions.length;++r){if("object"!=typeof e.transactions[r])throw TypeError(".lr.Activity.transactions: object expected");t.transactions[r]=O.lr.Activity.Transaction.fromObject(e.transactions[r])}}return null!=e.pageURL&&(t.pageURL=String(e.pageURL)),null!=e.count&&(t.count=e.count>>>0),t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.transactions=[]),t.defaults&&(r.pageURL="",r.count=0),e.transactions&&e.transactions.length){r.transactions=[];for(var n=0;n<e.transactions.length;++n)r.transactions[n]=O.lr.Activity.Transaction.toObject(e.transactions[n],t)}return null!=e.pageURL&&e.hasOwnProperty("pageURL")&&(r.pageURL=e.pageURL),null!=e.count&&e.hasOwnProperty("count")&&(r.count=e.count),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.Transaction=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.id="",e.prototype.uuid=0,e.prototype.activeTime=0,e.prototype.rawTime=0,e.prototype.didSucceed=!1,e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.id&&e.hasOwnProperty("id")&&t.uint32(10).string(e.id),null!=e.uuid&&e.hasOwnProperty("uuid")&&t.uint32(16).uint32(e.uuid),null!=e.activeTime&&e.hasOwnProperty("activeTime")&&t.uint32(29).float(e.activeTime),null!=e.rawTime&&e.hasOwnProperty("rawTime")&&t.uint32(37).float(e.rawTime),null!=e.didSucceed&&e.hasOwnProperty("didSucceed")&&t.uint32(40).bool(e.didSucceed),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.Activity.Transaction;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.id=e.string();break;case 2:n.uuid=e.uint32();break;case 3:n.activeTime=e.float();break;case 4:n.rawTime=e.float();break;case 5:n.didSucceed=e.bool();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.id&&e.hasOwnProperty("id")&&!v.isString(e.id)?"id: string expected":null!=e.uuid&&e.hasOwnProperty("uuid")&&!v.isInteger(e.uuid)?"uuid: integer expected":null!=e.activeTime&&e.hasOwnProperty("activeTime")&&"number"!=typeof e.activeTime?"activeTime: number expected":null!=e.rawTime&&e.hasOwnProperty("rawTime")&&"number"!=typeof e.rawTime?"rawTime: number expected":null!=e.didSucceed&&e.hasOwnProperty("didSucceed")&&"boolean"!=typeof e.didSucceed?"didSucceed: boolean expected":null},e.fromObject=function(e){if(e instanceof O.lr.Activity.Transaction)return e;var t=new O.lr.Activity.Transaction;return null!=e.id&&(t.id=String(e.id)),null!=e.uuid&&(t.uuid=e.uuid>>>0),null!=e.activeTime&&(t.activeTime=Number(e.activeTime)),null!=e.rawTime&&(t.rawTime=Number(e.rawTime)),null!=e.didSucceed&&(t.didSucceed=Boolean(e.didSucceed)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.id="",r.uuid=0,r.activeTime=0,r.rawTime=0,r.didSucceed=!1),null!=e.id&&e.hasOwnProperty("id")&&(r.id=e.id),null!=e.uuid&&e.hasOwnProperty("uuid")&&(r.uuid=e.uuid),null!=e.activeTime&&e.hasOwnProperty("activeTime")&&(r.activeTime=t.json&&!isFinite(e.activeTime)?String(e.activeTime):e.activeTime),null!=e.rawTime&&e.hasOwnProperty("rawTime")&&(r.rawTime=t.json&&!isFinite(e.rawTime)?String(e.rawTime):e.rawTime),null!=e.didSucceed&&e.hasOwnProperty("didSucceed")&&(r.didSucceed=e.didSucceed),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e}(),y.ExcludedUser=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.alternateID="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.alternateID&&e.hasOwnProperty("alternateID")&&t.uint32(10).string(e.alternateID),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.ExcludedUser;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.alternateID=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.alternateID&&e.hasOwnProperty("alternateID")&&!v.isString(e.alternateID)?"alternateID: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.ExcludedUser)return e;var t=new O.lr.ExcludedUser;return null!=e.alternateID&&(t.alternateID=String(e.alternateID)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.alternateID=""),null!=e.alternateID&&e.hasOwnProperty("alternateID")&&(r.alternateID=e.alternateID),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),y.Buffer=function(){function e(e){if(this.hrefActivityCounts={},this.scrollableNodes=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.eventCount=0,e.prototype.hrefActivityCounts=v.emptyObject,e.prototype.userID="",e.prototype.scrollableNodes=v.emptyArray,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.eventCount&&e.hasOwnProperty("eventCount")&&t.uint32(8).uint32(e.eventCount),null!=e.hrefActivityCounts&&e.hasOwnProperty("hrefActivityCounts"))for(var r=Object.keys(e.hrefActivityCounts),n=0;n<r.length;++n)t.uint32(18).fork().uint32(10).string(r[n]).uint32(16).uint32(e.hrefActivityCounts[r[n]]).ldelim();if(null!=e.userID&&e.hasOwnProperty("userID")&&t.uint32(26).string(e.userID),null!=e.scrollableNodes&&e.scrollableNodes.length)for(n=0;n<e.scrollableNodes.length;++n)O.lr.Buffer.ScrollableNode.encode(e.scrollableNodes[n],t.uint32(42).fork()).ldelim();return t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r,n=void 0===t?e.len:e.pos+t,o=new O.lr.Buffer;e.pos<n;){var i=e.uint32();switch(i>>>3){case 1:o.eventCount=e.uint32();break;case 2:e.skip().pos++,o.hrefActivityCounts===v.emptyObject&&(o.hrefActivityCounts={}),r=e.string(),e.pos++,o.hrefActivityCounts[r]=e.uint32();break;case 3:o.userID=e.string();break;case 5:o.scrollableNodes&&o.scrollableNodes.length||(o.scrollableNodes=[]),o.scrollableNodes.push(O.lr.Buffer.ScrollableNode.decode(e,e.uint32()));break;default:e.skipType(7&i)}}return o},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.eventCount&&e.hasOwnProperty("eventCount")&&!v.isInteger(e.eventCount))return"eventCount: integer expected";if(null!=e.hrefActivityCounts&&e.hasOwnProperty("hrefActivityCounts")){if(!v.isObject(e.hrefActivityCounts))return"hrefActivityCounts: object expected";for(var t=Object.keys(e.hrefActivityCounts),r=0;r<t.length;++r)if(!v.isInteger(e.hrefActivityCounts[t[r]]))return"hrefActivityCounts: integer{k:string} expected"}if(null!=e.userID&&e.hasOwnProperty("userID")&&!v.isString(e.userID))return"userID: string expected";if(null!=e.scrollableNodes&&e.hasOwnProperty("scrollableNodes")){if(!Array.isArray(e.scrollableNodes))return"scrollableNodes: array expected";for(r=0;r<e.scrollableNodes.length;++r){var n=O.lr.Buffer.ScrollableNode.verify(e.scrollableNodes[r]);if(n)return"scrollableNodes."+n}}return null},e.fromObject=function(e){if(e instanceof O.lr.Buffer)return e;var t=new O.lr.Buffer;if(null!=e.eventCount&&(t.eventCount=e.eventCount>>>0),e.hrefActivityCounts){if("object"!=typeof e.hrefActivityCounts)throw TypeError(".lr.Buffer.hrefActivityCounts: object expected");t.hrefActivityCounts={};for(var r=Object.keys(e.hrefActivityCounts),n=0;n<r.length;++n)t.hrefActivityCounts[r[n]]=e.hrefActivityCounts[r[n]]>>>0}if(null!=e.userID&&(t.userID=String(e.userID)),e.scrollableNodes){if(!Array.isArray(e.scrollableNodes))throw TypeError(".lr.Buffer.scrollableNodes: array expected");for(t.scrollableNodes=[],n=0;n<e.scrollableNodes.length;++n){if("object"!=typeof e.scrollableNodes[n])throw TypeError(".lr.Buffer.scrollableNodes: object expected");t.scrollableNodes[n]=O.lr.Buffer.ScrollableNode.fromObject(e.scrollableNodes[n])}}return t},e.toObject=function(e,t){t||(t={});var r,n={};if((t.arrays||t.defaults)&&(n.scrollableNodes=[]),(t.objects||t.defaults)&&(n.hrefActivityCounts={}),t.defaults&&(n.eventCount=0,n.userID=""),null!=e.eventCount&&e.hasOwnProperty("eventCount")&&(n.eventCount=e.eventCount),e.hrefActivityCounts&&(r=Object.keys(e.hrefActivityCounts)).length){n.hrefActivityCounts={};for(var o=0;o<r.length;++o)n.hrefActivityCounts[r[o]]=e.hrefActivityCounts[r[o]]}if(null!=e.userID&&e.hasOwnProperty("userID")&&(n.userID=e.userID),e.scrollableNodes&&e.scrollableNodes.length)for(n.scrollableNodes=[],o=0;o<e.scrollableNodes.length;++o)n.scrollableNodes[o]=O.lr.Buffer.ScrollableNode.toObject(e.scrollableNodes[o],t);return n},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e.Selector=function(){function e(e){if(this.classList=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.nodeName="",e.prototype.id="",e.prototype.classList=v.emptyArray,e.prototype.nthChild=0,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.nodeName&&e.hasOwnProperty("nodeName")&&t.uint32(10).string(e.nodeName),null!=e.id&&e.hasOwnProperty("id")&&t.uint32(18).string(e.id),null!=e.classList&&e.classList.length)for(var r=0;r<e.classList.length;++r)t.uint32(26).string(e.classList[r]);return null!=e.nthChild&&e.hasOwnProperty("nthChild")&&t.uint32(32).int32(e.nthChild),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.Buffer.Selector;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.nodeName=e.string();break;case 2:n.id=e.string();break;case 3:n.classList&&n.classList.length||(n.classList=[]),n.classList.push(e.string());break;case 4:n.nthChild=e.int32();break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.nodeName&&e.hasOwnProperty("nodeName")&&!v.isString(e.nodeName))return"nodeName: string expected";if(null!=e.id&&e.hasOwnProperty("id")&&!v.isString(e.id))return"id: string expected";if(null!=e.classList&&e.hasOwnProperty("classList")){if(!Array.isArray(e.classList))return"classList: array expected";for(var t=0;t<e.classList.length;++t)if(!v.isString(e.classList[t]))return"classList: string[] expected"}return null!=e.nthChild&&e.hasOwnProperty("nthChild")&&!v.isInteger(e.nthChild)?"nthChild: integer expected":null},e.fromObject=function(e){if(e instanceof O.lr.Buffer.Selector)return e;var t=new O.lr.Buffer.Selector;if(null!=e.nodeName&&(t.nodeName=String(e.nodeName)),null!=e.id&&(t.id=String(e.id)),e.classList){if(!Array.isArray(e.classList))throw TypeError(".lr.Buffer.Selector.classList: array expected");t.classList=[];for(var r=0;r<e.classList.length;++r)t.classList[r]=String(e.classList[r])}return null!=e.nthChild&&(t.nthChild=0|e.nthChild),t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.classList=[]),t.defaults&&(r.nodeName="",r.id="",r.nthChild=0),null!=e.nodeName&&e.hasOwnProperty("nodeName")&&(r.nodeName=e.nodeName),null!=e.id&&e.hasOwnProperty("id")&&(r.id=e.id),e.classList&&e.classList.length){r.classList=[];for(var n=0;n<e.classList.length;++n)r.classList[n]=e.classList[n]}return null!=e.nthChild&&e.hasOwnProperty("nthChild")&&(r.nthChild=e.nthChild),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e.ScrollableNode=function(){function e(e){if(this.nodePath=[],e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.href="",e.prototype.maxScroll=0,e.prototype.nodePath=v.emptyArray,e.create=function(t){return new e(t)},e.encode=function(e,t){if(t||(t=b.create()),null!=e.href&&e.hasOwnProperty("href")&&t.uint32(10).string(e.href),null!=e.maxScroll&&e.hasOwnProperty("maxScroll")&&t.uint32(21).float(e.maxScroll),null!=e.nodePath&&e.nodePath.length)for(var r=0;r<e.nodePath.length;++r)O.lr.Buffer.Selector.encode(e.nodePath[r],t.uint32(26).fork()).ldelim();return t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.Buffer.ScrollableNode;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.href=e.string();break;case 2:n.maxScroll=e.float();break;case 3:n.nodePath&&n.nodePath.length||(n.nodePath=[]),n.nodePath.push(O.lr.Buffer.Selector.decode(e,e.uint32()));break;default:e.skipType(7&o)}}return n},e.verify=function(e){if("object"!=typeof e||null===e)return"object expected";if(null!=e.href&&e.hasOwnProperty("href")&&!v.isString(e.href))return"href: string expected";if(null!=e.maxScroll&&e.hasOwnProperty("maxScroll")&&"number"!=typeof e.maxScroll)return"maxScroll: number expected";if(null!=e.nodePath&&e.hasOwnProperty("nodePath")){if(!Array.isArray(e.nodePath))return"nodePath: array expected";for(var t=0;t<e.nodePath.length;++t){var r=O.lr.Buffer.Selector.verify(e.nodePath[t]);if(r)return"nodePath."+r}}return null},e.fromObject=function(e){if(e instanceof O.lr.Buffer.ScrollableNode)return e;var t=new O.lr.Buffer.ScrollableNode;if(null!=e.href&&(t.href=String(e.href)),null!=e.maxScroll&&(t.maxScroll=Number(e.maxScroll)),e.nodePath){if(!Array.isArray(e.nodePath))throw TypeError(".lr.Buffer.ScrollableNode.nodePath: array expected");t.nodePath=[];for(var r=0;r<e.nodePath.length;++r){if("object"!=typeof e.nodePath[r])throw TypeError(".lr.Buffer.ScrollableNode.nodePath: object expected");t.nodePath[r]=O.lr.Buffer.Selector.fromObject(e.nodePath[r])}}return t},e.toObject=function(e,t){t||(t={});var r={};if((t.arrays||t.defaults)&&(r.nodePath=[]),t.defaults&&(r.href="",r.maxScroll=0),null!=e.href&&e.hasOwnProperty("href")&&(r.href=e.href),null!=e.maxScroll&&e.hasOwnProperty("maxScroll")&&(r.maxScroll=t.json&&!isFinite(e.maxScroll)?String(e.maxScroll):e.maxScroll),e.nodePath&&e.nodePath.length){r.nodePath=[];for(var n=0;n<e.nodePath.length;++n)r.nodePath[n]=O.lr.Buffer.Selector.toObject(e.nodePath[n],t)}return r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),e}(),y.DebugLog=function(){function e(e){if(e)for(var t=Object.keys(e),r=0;r<t.length;++r)null!=e[t[r]]&&(this[t[r]]=e[t[r]])}return e.prototype.message="",e.create=function(t){return new e(t)},e.encode=function(e,t){return t||(t=b.create()),null!=e.message&&e.hasOwnProperty("message")&&t.uint32(10).string(e.message),t},e.decode=function(e,t){e instanceof m||(e=m.create(e));for(var r=void 0===t?e.len:e.pos+t,n=new O.lr.DebugLog;e.pos<r;){var o=e.uint32();switch(o>>>3){case 1:n.message=e.string();break;default:e.skipType(7&o)}}return n},e.verify=function(e){return"object"!=typeof e||null===e?"object expected":null!=e.message&&e.hasOwnProperty("message")&&!v.isString(e.message)?"message: string expected":null},e.fromObject=function(e){if(e instanceof O.lr.DebugLog)return e;var t=new O.lr.DebugLog;return null!=e.message&&(t.message=String(e.message)),t},e.toObject=function(e,t){t||(t={});var r={};return t.defaults&&(r.message=""),null!=e.message&&e.hasOwnProperty("message")&&(r.message=e.message),r},e.prototype.toJSON=function(){return this.constructor.toObject(this,g.util.toJSONOptions)},e}(),y),e.exports=O},5244:function(e){"use strict";e.exports=function(e,t){var r=new Array(arguments.length-1),n=0,o=2,i=!0;for(;o<arguments.length;)r[n++]=arguments[o++];return new Promise((function(o,s){r[n]=function(e){if(i)if(i=!1,e)s(e);else{for(var t=new Array(arguments.length-1),r=0;r<t.length;)t[r++]=arguments[r];o.apply(null,t)}};try{e.apply(t||null,r)}catch(e){i&&(i=!1,s(e))}}))}},2853:function(e,t){"use strict";var r=t;r.length=function(e){var t=e.length;if(!t)return 0;for(var r=0;--t%4>1&&"="===e.charAt(t);)++r;return Math.ceil(3*e.length)/4-r};for(var n=new Array(64),o=new Array(123),i=0;i<64;)o[n[i]=i<26?i+65:i<52?i+71:i<62?i-4:i-59|43]=i++;r.encode=function(e,t,r){for(var o,i=null,s=[],a=0,u=0;t<r;){var l=e[t++];switch(u){case 0:s[a++]=n[l>>2],o=(3&l)<<4,u=1;break;case 1:s[a++]=n[o|l>>4],o=(15&l)<<2,u=2;break;case 2:s[a++]=n[o|l>>6],s[a++]=n[63&l],u=0}a>8191&&((i||(i=[])).push(String.fromCharCode.apply(String,s)),a=0)}return u&&(s[a++]=n[o],s[a++]=61,1===u&&(s[a++]=61)),i?(a&&i.push(String.fromCharCode.apply(String,s.slice(0,a))),i.join("")):String.fromCharCode.apply(String,s.slice(0,a))};var s="invalid encoding";r.decode=function(e,t,r){for(var n,i=r,a=0,u=0;u<e.length;){var l=e.charCodeAt(u++);if(61===l&&a>1)break;if(void 0===(l=o[l]))throw Error(s);switch(a){case 0:n=l,a=1;break;case 1:t[r++]=n<<2|(48&l)>>4,n=l,a=2;break;case 2:t[r++]=(15&n)<<4|(60&l)>>2,n=l,a=3;break;case 3:t[r++]=(3&n)<<6|l,a=0}}if(1===a)throw Error(s);return r-i},r.test=function(e){return/^(?:[A-Za-z0-9+/]{4})*(?:[A-Za-z0-9+/]{2}==|[A-Za-z0-9+/]{3}=)?$/.test(e)}},8526:function(e){"use strict";function t(){this._listeners={}}e.exports=t,t.prototype.on=function(e,t,r){return(this._listeners[e]||(this._listeners[e]=[])).push({fn:t,ctx:r||this}),this},t.prototype.off=function(e,t){if(void 0===e)this._listeners={};else if(void 0===t)this._listeners[e]=[];else for(var r=this._listeners[e],n=0;n<r.length;)r[n].fn===t?r.splice(n,1):++n;return this},t.prototype.emit=function(e){var t=this._listeners[e];if(t){for(var r=[],n=1;n<arguments.length;)r.push(arguments[n++]);for(n=0;n<t.length;)t[n].fn.apply(t[n++].ctx,r)}return this}},8641:function(e){"use strict";function t(e){return"undefined"!=typeof Float32Array?function(){var t=new Float32Array([-0]),r=new Uint8Array(t.buffer),n=128===r[3];function o(e,n,o){t[0]=e,n[o]=r[0],n[o+1]=r[1],n[o+2]=r[2],n[o+3]=r[3]}function i(e,n,o){t[0]=e,n[o]=r[3],n[o+1]=r[2],n[o+2]=r[1],n[o+3]=r[0]}function s(e,n){return r[0]=e[n],r[1]=e[n+1],r[2]=e[n+2],r[3]=e[n+3],t[0]}function a(e,n){return r[3]=e[n],r[2]=e[n+1],r[1]=e[n+2],r[0]=e[n+3],t[0]}e.writeFloatLE=n?o:i,e.writeFloatBE=n?i:o,e.readFloatLE=n?s:a,e.readFloatBE=n?a:s}():function(){function t(e,t,r,n){var o=t<0?1:0;if(o&&(t=-t),0===t)e(1/t>0?0:2147483648,r,n);else if(isNaN(t))e(2143289344,r,n);else if(t>34028234663852886e22)e((o<<31|2139095040)>>>0,r,n);else if(t<11754943508222875e-54)e((o<<31|Math.round(t/1401298464324817e-60))>>>0,r,n);else{var i=Math.floor(Math.log(t)/Math.LN2);e((o<<31|i+127<<23|8388607&Math.round(t*Math.pow(2,-i)*8388608))>>>0,r,n)}}function s(e,t,r){var n=e(t,r),o=2*(n>>31)+1,i=n>>>23&255,s=8388607&n;return 255===i?s?NaN:o*(1/0):0===i?1401298464324817e-60*o*s:o*Math.pow(2,i-150)*(s+8388608)}e.writeFloatLE=t.bind(null,r),e.writeFloatBE=t.bind(null,n),e.readFloatLE=s.bind(null,o),e.readFloatBE=s.bind(null,i)}(),"undefined"!=typeof Float64Array?function(){var t=new Float64Array([-0]),r=new Uint8Array(t.buffer),n=128===r[7];function o(e,n,o){t[0]=e,n[o]=r[0],n[o+1]=r[1],n[o+2]=r[2],n[o+3]=r[3],n[o+4]=r[4],n[o+5]=r[5],n[o+6]=r[6],n[o+7]=r[7]}function i(e,n,o){t[0]=e,n[o]=r[7],n[o+1]=r[6],n[o+2]=r[5],n[o+3]=r[4],n[o+4]=r[3],n[o+5]=r[2],n[o+6]=r[1],n[o+7]=r[0]}function s(e,n){return r[0]=e[n],r[1]=e[n+1],r[2]=e[n+2],r[3]=e[n+3],r[4]=e[n+4],r[5]=e[n+5],r[6]=e[n+6],r[7]=e[n+7],t[0]}function a(e,n){return r[7]=e[n],r[6]=e[n+1],r[5]=e[n+2],r[4]=e[n+3],r[3]=e[n+4],r[2]=e[n+5],r[1]=e[n+6],r[0]=e[n+7],t[0]}e.writeDoubleLE=n?o:i,e.writeDoubleBE=n?i:o,e.readDoubleLE=n?s:a,e.readDoubleBE=n?a:s}():function(){function t(e,t,r,n,o,i){var s=n<0?1:0;if(s&&(n=-n),0===n)e(0,o,i+t),e(1/n>0?0:2147483648,o,i+r);else if(isNaN(n))e(0,o,i+t),e(2146959360,o,i+r);else if(n>17976931348623157e292)e(0,o,i+t),e((s<<31|2146435072)>>>0,o,i+r);else{var a;if(n<22250738585072014e-324)e((a=n/5e-324)>>>0,o,i+t),e((s<<31|a/4294967296)>>>0,o,i+r);else{var u=Math.floor(Math.log(n)/Math.LN2);1024===u&&(u=1023),e(4503599627370496*(a=n*Math.pow(2,-u))>>>0,o,i+t),e((s<<31|u+1023<<20|1048576*a&1048575)>>>0,o,i+r)}}}function s(e,t,r,n,o){var i=e(n,o+t),s=e(n,o+r),a=2*(s>>31)+1,u=s>>>20&2047,l=4294967296*(1048575&s)+i;return 2047===u?l?NaN:a*(1/0):0===u?5e-324*a*l:a*Math.pow(2,u-1075)*(l+4503599627370496)}e.writeDoubleLE=t.bind(null,r,0,4),e.writeDoubleBE=t.bind(null,n,4,0),e.readDoubleLE=s.bind(null,o,0,4),e.readDoubleBE=s.bind(null,i,4,0)}(),e}function r(e,t,r){t[r]=255&e,t[r+1]=e>>>8&255,t[r+2]=e>>>16&255,t[r+3]=e>>>24}function n(e,t,r){t[r]=e>>>24,t[r+1]=e>>>16&255,t[r+2]=e>>>8&255,t[r+3]=255&e}function o(e,t){return(e[t]|e[t+1]<<8|e[t+2]<<16|e[t+3]<<24)>>>0}function i(e,t){return(e[t]<<24|e[t+1]<<16|e[t+2]<<8|e[t+3])>>>0}e.exports=t(t)},6796:function(e){"use strict";e.exports=function(e,t,r){var n=r||8192,o=n>>>1,i=null,s=n;return function(r){if(r<1||r>o)return e(r);s+r>n&&(i=e(n),s=0);var a=t.call(i,s,s+=r);return 7&s&&(s=1+(7|s)),a}}},1709:function(e,t){"use strict";var r=t;r.length=function(e){for(var t=0,r=0,n=0;n<e.length;++n)(r=e.charCodeAt(n))<128?t+=1:r<2048?t+=2:55296==(64512&r)&&56320==(64512&e.charCodeAt(n+1))?(++n,t+=4):t+=3;return t},r.read=function(e,t,r){if(r-t<1)return"";for(var n,o=null,i=[],s=0;t<r;)(n=e[t++])<128?i[s++]=n:n>191&&n<224?i[s++]=(31&n)<<6|63&e[t++]:n>239&&n<365?(n=((7&n)<<18|(63&e[t++])<<12|(63&e[t++])<<6|63&e[t++])-65536,i[s++]=55296+(n>>10),i[s++]=56320+(1023&n)):i[s++]=(15&n)<<12|(63&e[t++])<<6|63&e[t++],s>8191&&((o||(o=[])).push(String.fromCharCode.apply(String,i)),s=0);return o?(s&&o.push(String.fromCharCode.apply(String,i.slice(0,s))),o.join("")):String.fromCharCode.apply(String,i.slice(0,s))},r.write=function(e,t,r){for(var n,o,i=r,s=0;s<e.length;++s)(n=e.charCodeAt(s))<128?t[r++]=n:n<2048?(t[r++]=n>>6|192,t[r++]=63&n|128):55296==(64512&n)&&56320==(64512&(o=e.charCodeAt(s+1)))?(n=65536+((1023&n)<<10)+(1023&o),++s,t[r++]=n>>18|240,t[r++]=n>>12&63|128,t[r++]=n>>6&63|128,t[r++]=63&n|128):(t[r++]=n>>12|224,t[r++]=n>>6&63|128,t[r++]=63&n|128);return r-i}},6558:function(e,t,r){"use strict";e.exports=r(5836)},5836:function(e,t,r){"use strict";var n=t;function o(){n.Reader._configure(n.BufferReader),n.util._configure()}n.build="minimal",n.Writer=r(4858),n.BufferWriter=r(725),n.Reader=r(4089),n.BufferReader=r(9653),n.util=r(8553),n.rpc=r(5643),n.roots=r(4057),n.configure=o,n.Writer._configure(n.BufferWriter),o()},4089:function(e,t,r){"use strict";e.exports=u;var n,o=r(8553),i=o.LongBits,s=o.utf8;function a(e,t){return RangeError("index out of range: "+e.pos+" + "+(t||1)+" > "+e.len)}function u(e){this.buf=e,this.pos=0,this.len=e.length}var l,c="undefined"!=typeof Uint8Array?function(e){if(e instanceof Uint8Array||Array.isArray(e))return new u(e);throw Error("illegal buffer")}:function(e){if(Array.isArray(e))return new u(e);throw Error("illegal buffer")};function f(){var e=new i(0,0),t=0;if(!(this.len-this.pos>4)){for(;t<3;++t){if(this.pos>=this.len)throw a(this);if(e.lo=(e.lo|(127&this.buf[this.pos])<<7*t)>>>0,this.buf[this.pos++]<128)return e}return e.lo=(e.lo|(127&this.buf[this.pos++])<<7*t)>>>0,e}for(;t<4;++t)if(e.lo=(e.lo|(127&this.buf[this.pos])<<7*t)>>>0,this.buf[this.pos++]<128)return e;if(e.lo=(e.lo|(127&this.buf[this.pos])<<28)>>>0,e.hi=(e.hi|(127&this.buf[this.pos])>>4)>>>0,this.buf[this.pos++]<128)return e;if(t=0,this.len-this.pos>4){for(;t<5;++t)if(e.hi=(e.hi|(127&this.buf[this.pos])<<7*t+3)>>>0,this.buf[this.pos++]<128)return e}else for(;t<5;++t){if(this.pos>=this.len)throw a(this);if(e.hi=(e.hi|(127&this.buf[this.pos])<<7*t+3)>>>0,this.buf[this.pos++]<128)return e}throw Error("invalid varint encoding")}function p(e,t){return(e[t-4]|e[t-3]<<8|e[t-2]<<16|e[t-1]<<24)>>>0}function d(){if(this.pos+8>this.len)throw a(this,8);return new i(p(this.buf,this.pos+=4),p(this.buf,this.pos+=4))}u.create=o.Buffer?function(e){return(u.create=function(e){return o.Buffer.isBuffer(e)?new n(e):c(e)})(e)}:c,u.prototype._slice=o.Array.prototype.subarray||o.Array.prototype.slice,u.prototype.uint32=(l=4294967295,function(){if(l=(127&this.buf[this.pos])>>>0,this.buf[this.pos++]<128)return l;if(l=(l|(127&this.buf[this.pos])<<7)>>>0,this.buf[this.pos++]<128)return l;if(l=(l|(127&this.buf[this.pos])<<14)>>>0,this.buf[this.pos++]<128)return l;if(l=(l|(127&this.buf[this.pos])<<21)>>>0,this.buf[this.pos++]<128)return l;if(l=(l|(15&this.buf[this.pos])<<28)>>>0,this.buf[this.pos++]<128)return l;if((this.pos+=5)>this.len)throw this.pos=this.len,a(this,10);return l}),u.prototype.int32=function(){return 0|this.uint32()},u.prototype.sint32=function(){var e=this.uint32();return e>>>1^-(1&e)|0},u.prototype.bool=function(){return 0!==this.uint32()},u.prototype.fixed32=function(){if(this.pos+4>this.len)throw a(this,4);return p(this.buf,this.pos+=4)},u.prototype.sfixed32=function(){if(this.pos+4>this.len)throw a(this,4);return 0|p(this.buf,this.pos+=4)},u.prototype.float=function(){if(this.pos+4>this.len)throw a(this,4);var e=o.float.readFloatLE(this.buf,this.pos);return this.pos+=4,e},u.prototype.double=function(){if(this.pos+8>this.len)throw a(this,4);var e=o.float.readDoubleLE(this.buf,this.pos);return this.pos+=8,e},u.prototype.bytes=function(){var e=this.uint32(),t=this.pos,r=this.pos+e;if(r>this.len)throw a(this,e);return this.pos+=e,Array.isArray(this.buf)?this.buf.slice(t,r):t===r?new this.buf.constructor(0):this._slice.call(this.buf,t,r)},u.prototype.string=function(){var e=this.bytes();return s.read(e,0,e.length)},u.prototype.skip=function(e){if("number"==typeof e){if(this.pos+e>this.len)throw a(this,e);this.pos+=e}else do{if(this.pos>=this.len)throw a(this)}while(128&this.buf[this.pos++]);return this},u.prototype.skipType=function(e){switch(e){case 0:this.skip();break;case 1:this.skip(8);break;case 2:this.skip(this.uint32());break;case 3:for(;;){if(4==(e=7&this.uint32()))break;this.skipType(e)}break;case 5:this.skip(4);break;default:throw Error("invalid wire type "+e+" at offset "+this.pos)}return this},u._configure=function(e){n=e;var t=o.Long?"toLong":"toNumber";o.merge(u.prototype,{int64:function(){return f.call(this)[t](!1)},uint64:function(){return f.call(this)[t](!0)},sint64:function(){return f.call(this).zzDecode()[t](!1)},fixed64:function(){return d.call(this)[t](!0)},sfixed64:function(){return d.call(this)[t](!1)}})}},9653:function(e,t,r){"use strict";e.exports=i;var n=r(4089);(i.prototype=Object.create(n.prototype)).constructor=i;var o=r(8553);function i(e){n.call(this,e)}o.Buffer&&(i.prototype._slice=o.Buffer.prototype.slice),i.prototype.string=function(){var e=this.uint32();return this.buf.utf8Slice(this.pos,this.pos=Math.min(this.pos+e,this.len))}},4057:function(e){"use strict";e.exports={}},5643:function(e,t,r){"use strict";t.Service=r(5571)},5571:function(e,t,r){"use strict";e.exports=o;var n=r(8553);function o(e,t,r){if("function"!=typeof e)throw TypeError("rpcImpl must be a function");n.EventEmitter.call(this),this.rpcImpl=e,this.requestDelimited=Boolean(t),this.responseDelimited=Boolean(r)}(o.prototype=Object.create(n.EventEmitter.prototype)).constructor=o,o.prototype.rpcCall=function e(t,r,o,i,s){if(!i)throw TypeError("request must be specified");var a=this;if(!s)return n.asPromise(e,a,t,r,o,i);if(a.rpcImpl)try{return a.rpcImpl(t,r[a.requestDelimited?"encodeDelimited":"encode"](i).finish(),(function(e,r){if(e)return a.emit("error",e,t),s(e);if(null!==r){if(!(r instanceof o))try{r=o[a.responseDelimited?"decodeDelimited":"decode"](r)}catch(e){return a.emit("error",e,t),s(e)}return a.emit("data",r,t),s(null,r)}a.end(!0)}))}catch(e){return a.emit("error",e,t),void setTimeout((function(){s(e)}),0)}else setTimeout((function(){s(Error("already ended"))}),0)},o.prototype.end=function(e){return this.rpcImpl&&(e||this.rpcImpl(null,null,null),this.rpcImpl=null,this.emit("end").off()),this}},1858:function(e,t,r){"use strict";e.exports=o;var n=r(8553);function o(e,t){this.lo=e>>>0,this.hi=t>>>0}var i=o.zero=new o(0,0);i.toNumber=function(){return 0},i.zzEncode=i.zzDecode=function(){return this},i.length=function(){return 1};var s=o.zeroHash="\\0\\0\\0\\0\\0\\0\\0\\0";o.fromNumber=function(e){if(0===e)return i;var t=e<0;t&&(e=-e);var r=e>>>0,n=(e-r)/4294967296>>>0;return t&&(n=~n>>>0,r=~r>>>0,++r>4294967295&&(r=0,++n>4294967295&&(n=0))),new o(r,n)},o.from=function(e){if("number"==typeof e)return o.fromNumber(e);if(n.isString(e)){if(!n.Long)return o.fromNumber(parseInt(e,10));e=n.Long.fromString(e)}return e.low||e.high?new o(e.low>>>0,e.high>>>0):i},o.prototype.toNumber=function(e){if(!e&&this.hi>>>31){var t=1+~this.lo>>>0,r=~this.hi>>>0;return t||(r=r+1>>>0),-(t+4294967296*r)}return this.lo+4294967296*this.hi},o.prototype.toLong=function(e){return n.Long?new n.Long(0|this.lo,0|this.hi,Boolean(e)):{low:0|this.lo,high:0|this.hi,unsigned:Boolean(e)}};var a=String.prototype.charCodeAt;o.fromHash=function(e){return e===s?i:new o((a.call(e,0)|a.call(e,1)<<8|a.call(e,2)<<16|a.call(e,3)<<24)>>>0,(a.call(e,4)|a.call(e,5)<<8|a.call(e,6)<<16|a.call(e,7)<<24)>>>0)},o.prototype.toHash=function(){return String.fromCharCode(255&this.lo,this.lo>>>8&255,this.lo>>>16&255,this.lo>>>24,255&this.hi,this.hi>>>8&255,this.hi>>>16&255,this.hi>>>24)},o.prototype.zzEncode=function(){var e=this.hi>>31;return this.hi=((this.hi<<1|this.lo>>>31)^e)>>>0,this.lo=(this.lo<<1^e)>>>0,this},o.prototype.zzDecode=function(){var e=-(1&this.lo);return this.lo=((this.lo>>>1|this.hi<<31)^e)>>>0,this.hi=(this.hi>>>1^e)>>>0,this},o.prototype.length=function(){var e=this.lo,t=(this.lo>>>28|this.hi<<4)>>>0,r=this.hi>>>24;return 0===r?0===t?e<16384?e<128?1:2:e<2097152?3:4:t<16384?t<128?5:6:t<2097152?7:8:r<128?9:10}},8553:function(e,t,r){"use strict";var n=t;function o(e,t,r){for(var n=Object.keys(t),o=0;o<n.length;++o)void 0!==e[n[o]]&&r||(e[n[o]]=t[n[o]]);return e}function i(e){function t(e,r){if(!(this instanceof t))return new t(e,r);Object.defineProperty(this,"message",{get:function(){return e}}),Error.captureStackTrace?Error.captureStackTrace(this,t):Object.defineProperty(this,"stack",{value:(new Error).stack||""}),r&&o(this,r)}return(t.prototype=Object.create(Error.prototype)).constructor=t,Object.defineProperty(t.prototype,"name",{get:function(){return e}}),t.prototype.toString=function(){return this.name+": "+this.message},t}n.asPromise=r(5244),n.base64=r(2853),n.EventEmitter=r(8526),n.float=r(8641),n.inquire=r(2360),n.utf8=r(1709),n.pool=r(6796),n.LongBits=r(1858),n.emptyArray=Object.freeze?Object.freeze([]):[],n.emptyObject=Object.freeze?Object.freeze({}):{},n.isNode=Boolean(r.g.process&&r.g.process.versions&&r.g.process.versions.node),n.isInteger=Number.isInteger||function(e){return"number"==typeof e&&isFinite(e)&&Math.floor(e)===e},n.isString=function(e){return"string"==typeof e||e instanceof String},n.isObject=function(e){return e&&"object"==typeof e},n.isset=n.isSet=function(e,t){var r=e[t];return!(null==r||!e.hasOwnProperty(t))&&("object"!=typeof r||(Array.isArray(r)?r.length:Object.keys(r).length)>0)},n.Buffer=function(){try{var e=n.inquire("buffer").Buffer;return e.prototype.utf8Write?e:null}catch(e){return null}}(),n._Buffer_from=null,n._Buffer_allocUnsafe=null,n.newBuffer=function(e){return"number"==typeof e?n.Buffer?n._Buffer_allocUnsafe(e):new n.Array(e):n.Buffer?n._Buffer_from(e):"undefined"==typeof Uint8Array?e:new Uint8Array(e)},n.Array="undefined"!=typeof Uint8Array?Uint8Array:Array,n.Long=r.g.dcodeIO&&r.g.dcodeIO.Long||n.inquire("long"),n.key2Re=/^true|false|0|1$/,n.key32Re=/^-?(?:0|[1-9][0-9]*)$/,n.key64Re=/^(?:[\\\\x00-\\\\xff]{8}|-?(?:0|[1-9][0-9]*))$/,n.longToHash=function(e){return e?n.LongBits.from(e).toHash():n.LongBits.zeroHash},n.longFromHash=function(e,t){var r=n.LongBits.fromHash(e);return n.Long?n.Long.fromBits(r.lo,r.hi,t):r.toNumber(Boolean(t))},n.merge=o,n.lcFirst=function(e){return e.charAt(0).toLowerCase()+e.substring(1)},n.newError=i,n.ProtocolError=i("ProtocolError"),n.oneOfGetter=function(e){for(var t={},r=0;r<e.length;++r)t[e[r]]=1;return function(){for(var e=Object.keys(this),r=e.length-1;r>-1;--r)if(1===t[e[r]]&&void 0!==this[e[r]]&&null!==this[e[r]])return e[r]}},n.oneOfSetter=function(e){return function(t){for(var r=0;r<e.length;++r)e[r]!==t&&delete this[e[r]]}},n.toJSONOptions={longs:String,enums:String,bytes:String,json:!0},n._configure=function(){var e=n.Buffer;e?(n._Buffer_from=e.from!==Uint8Array.from&&e.from||function(t,r){return new e(t,r)},n._Buffer_allocUnsafe=e.allocUnsafe||function(t){return new e(t)}):n._Buffer_from=n._Buffer_allocUnsafe=null}},4858:function(e,t,r){"use strict";e.exports=f;var n,o=r(8553),i=o.LongBits,s=o.base64,a=o.utf8;function u(e,t,r){this.fn=e,this.len=t,this.next=void 0,this.val=r}function l(){}function c(e){this.head=e.head,this.tail=e.tail,this.len=e.len,this.next=e.states}function f(){this.len=0,this.head=new u(l,0,0),this.tail=this.head,this.states=null}function p(e,t,r){t[r]=255&e}function d(e,t){this.len=e,this.next=void 0,this.val=t}function h(e,t,r){for(;e.hi;)t[r++]=127&e.lo|128,e.lo=(e.lo>>>7|e.hi<<25)>>>0,e.hi>>>=7;for(;e.lo>127;)t[r++]=127&e.lo|128,e.lo=e.lo>>>7;t[r++]=e.lo}function y(e,t,r){t[r]=255&e,t[r+1]=e>>>8&255,t[r+2]=e>>>16&255,t[r+3]=e>>>24}f.create=o.Buffer?function(){return(f.create=function(){return new n})()}:function(){return new f},f.alloc=function(e){return new o.Array(e)},o.Array!==Array&&(f.alloc=o.pool(f.alloc,o.Array.prototype.subarray)),f.prototype._push=function(e,t,r){return this.tail=this.tail.next=new u(e,t,r),this.len+=t,this},d.prototype=Object.create(u.prototype),d.prototype.fn=function(e,t,r){for(;e>127;)t[r++]=127&e|128,e>>>=7;t[r]=e},f.prototype.uint32=function(e){return this.len+=(this.tail=this.tail.next=new d((e>>>=0)<128?1:e<16384?2:e<2097152?3:e<268435456?4:5,e)).len,this},f.prototype.int32=function(e){return e<0?this._push(h,10,i.fromNumber(e)):this.uint32(e)},f.prototype.sint32=function(e){return this.uint32((e<<1^e>>31)>>>0)},f.prototype.uint64=function(e){var t=i.from(e);return this._push(h,t.length(),t)},f.prototype.int64=f.prototype.uint64,f.prototype.sint64=function(e){var t=i.from(e).zzEncode();return this._push(h,t.length(),t)},f.prototype.bool=function(e){return this._push(p,1,e?1:0)},f.prototype.fixed32=function(e){return this._push(y,4,e>>>0)},f.prototype.sfixed32=f.prototype.fixed32,f.prototype.fixed64=function(e){var t=i.from(e);return this._push(y,4,t.lo)._push(y,4,t.hi)},f.prototype.sfixed64=f.prototype.fixed64,f.prototype.float=function(e){return this._push(o.float.writeFloatLE,4,e)},f.prototype.double=function(e){return this._push(o.float.writeDoubleLE,8,e)};var g=o.Array.prototype.set?function(e,t,r){t.set(e,r)}:function(e,t,r){for(var n=0;n<e.length;++n)t[r+n]=e[n]};f.prototype.bytes=function(e){var t=e.length>>>0;if(!t)return this._push(p,1,0);if(o.isString(e)){var r=f.alloc(t=s.length(e));s.decode(e,r,0),e=r}return this.uint32(t)._push(g,t,e)},f.prototype.string=function(e){var t=a.length(e);return t?this.uint32(t)._push(a.write,t,e):this._push(p,1,0)},f.prototype.fork=function(){return this.states=new c(this),this.head=this.tail=new u(l,0,0),this.len=0,this},f.prototype.reset=function(){return this.states?(this.head=this.states.head,this.tail=this.states.tail,this.len=this.states.len,this.states=this.states.next):(this.head=this.tail=new u(l,0,0),this.len=0),this},f.prototype.ldelim=function(){var e=this.head,t=this.tail,r=this.len;return this.reset().uint32(r),r&&(this.tail.next=e.next,this.tail=t,this.len+=r),this},f.prototype.finish=function(){for(var e=this.head.next,t=this.constructor.alloc(this.len),r=0;e;)e.fn(e.val,t,r),r+=e.len,e=e.next;return t},f._configure=function(e){n=e}},725:function(e,t,r){"use strict";e.exports=s;var n=r(4858);(s.prototype=Object.create(n.prototype)).constructor=s;var o=r(8553),i=o.Buffer;function s(){n.call(this)}s.alloc=function(e){return(s.alloc=o._Buffer_allocUnsafe)(e)};var a=i&&i.prototype instanceof Uint8Array&&"set"===i.prototype.set.name?function(e,t,r){t.set(e,r)}:function(e,t,r){if(e.copy)e.copy(t,r,0,e.length);else for(var n=0;n<e.length;)t[r++]=e[n++]};function u(e,t,r){e.length<40?o.utf8.write(e,t,r):t.utf8Write(e,r)}s.prototype.bytes=function(e){o.isString(e)&&(e=o._Buffer_from(e,"base64"));var t=e.length>>>0;return this.uint32(t),t&&this._push(a,t,e),this},s.prototype.string=function(e){var t=i.byteLength(e);return this.uint32(t),t&&this._push(u,t,e),this}},5832:function(e,t,r){var n=r(3199)(r(7776),"DataView");e.exports=n},6453:function(e,t,r){var n=r(1598),o=r(7335),i=r(9720),s=r(8246),a=r(8397);function u(e){var t=-1,r=null==e?0:e.length;for(this.clear();++t<r;){var n=e[t];this.set(n[0],n[1])}}u.prototype.clear=n,u.prototype.delete=o,u.prototype.get=i,u.prototype.has=s,u.prototype.set=a,e.exports=u},490:function(e,t,r){var n=r(8544),o=r(1535),i=r(8093),s=r(8310),a=r(5069);function u(e){var t=-1,r=null==e?0:e.length;for(this.clear();++t<r;){var n=e[t];this.set(n[0],n[1])}}u.prototype.clear=n,u.prototype.delete=o,u.prototype.get=i,u.prototype.has=s,u.prototype.set=a,e.exports=u},7139:function(e,t,r){var n=r(3199)(r(7776),"Map");e.exports=n},4107:function(e,t,r){var n=r(7027),o=r(6826),i=r(8345),s=r(4529),a=r(7014);function u(e){var t=-1,r=null==e?0:e.length;for(this.clear();++t<r;){var n=e[t];this.set(n[0],n[1])}}u.prototype.clear=n,u.prototype.delete=o,u.prototype.get=i,u.prototype.has=s,u.prototype.set=a,e.exports=u},9618:function(e,t,r){var n=r(3199)(r(7776),"Promise");e.exports=n},4033:function(e,t,r){var n=r(3199)(r(7776),"Set");e.exports=n},9863:function(e,t,r){var n=r(4107),o=r(6661),i=r(8274);function s(e){var t=-1,r=null==e?0:e.length;for(this.__data__=new n;++t<r;)this.add(e[t])}s.prototype.add=s.prototype.push=o,s.prototype.has=i,e.exports=s},5515:function(e,t,r){var n=r(490),o=r(4621),i=r(6780),s=r(1380),a=r(876),u=r(7610);function l(e){var t=this.__data__=new n(e);this.size=t.size}l.prototype.clear=o,l.prototype.delete=i,l.prototype.get=s,l.prototype.has=a,l.prototype.set=u,e.exports=l},3081:function(e,t,r){var n=r(7776).Symbol;e.exports=n},8134:function(e,t,r){var n=r(7776).Uint8Array;e.exports=n},8031:function(e,t,r){var n=r(3199)(r(7776),"WeakMap");e.exports=n},3213:function(e){e.exports=function(e,t){for(var r=-1,n=null==e?0:e.length,o=0,i=[];++r<n;){var s=e[r];t(s,r,e)&&(i[o++]=s)}return i}},7496:function(e,t,r){var n=r(2775),o=r(2241),i=r(3680),s=r(6151),a=r(8911),u=r(1882),l=Object.prototype.hasOwnProperty;e.exports=function(e,t){var r=i(e),c=!r&&o(e),f=!r&&!c&&s(e),p=!r&&!c&&!f&&u(e),d=r||c||f||p,h=d?n(e.length,String):[],y=h.length;for(var g in e)!t&&!l.call(e,g)||d&&("length"==g||f&&("offset"==g||"parent"==g)||p&&("buffer"==g||"byteLength"==g||"byteOffset"==g)||a(g,y))||h.push(g);return h}},3389:function(e){e.exports=function(e,t){for(var r=-1,n=null==e?0:e.length,o=Array(n);++r<n;)o[r]=t(e[r],r,e);return o}},8985:function(e){e.exports=function(e,t){for(var r=-1,n=t.length,o=e.length;++r<n;)e[o+r]=t[r];return e}},4173:function(e){e.exports=function(e,t){for(var r=-1,n=null==e?0:e.length;++r<n;)if(t(e[r],r,e))return!0;return!1}},7546:function(e,t,r){var n=r(1538);e.exports=function(e,t){for(var r=e.length;r--;)if(n(e[r][0],t))return r;return-1}},7365:function(e,t,r){var n=r(8162),o=r(8986);e.exports=function(e,t){for(var r=0,i=(t=n(t,e)).length;null!=e&&r<i;)e=e[o(t[r++])];return r&&r==i?e:void 0}},7299:function(e,t,r){var n=r(8985),o=r(3680);e.exports=function(e,t,r){var i=t(e);return o(e)?i:n(i,r(e))}},9531:function(e,t,r){var n=r(3081),o=r(6021),i=r(9765),s=n?n.toStringTag:void 0;e.exports=function(e){return null==e?void 0===e?"[object Undefined]":"[object Null]":s&&s in Object(e)?o(e):i(e)}},6862:function(e){e.exports=function(e,t){return null!=e&&t in Object(e)}},3012:function(e,t,r){var n=r(9531),o=r(6393);e.exports=function(e){return o(e)&&"[object Arguments]"==n(e)}},681:function(e,t,r){var n=r(9606),o=r(6393);e.exports=function e(t,r,i,s,a){return t===r||(null==t||null==r||!o(t)&&!o(r)?t!=t&&r!=r:n(t,r,i,s,e,a))}},9606:function(e,t,r){var n=r(5515),o=r(4697),i=r(8485),s=r(5228),a=r(3965),u=r(3680),l=r(6151),c=r(1882),f="[object Arguments]",p="[object Array]",d="[object Object]",h=Object.prototype.hasOwnProperty;e.exports=function(e,t,r,y,g,m){var b=u(e),v=u(t),O=b?p:a(e),w=v?p:a(t),I=(O=O==f?d:O)==d,P=(w=w==f?d:w)==d,T=O==w;if(T&&l(e)){if(!l(t))return!1;b=!0,I=!1}if(T&&!I)return m||(m=new n),b||c(e)?o(e,t,r,y,g,m):i(e,t,O,r,y,g,m);if(!(1&r)){var S=I&&h.call(e,"__wrapped__"),x=P&&h.call(t,"__wrapped__");if(S||x){var j=S?e.value():e,k=x?t.value():t;return m||(m=new n),g(j,k,r,y,m)}}return!!T&&(m||(m=new n),s(e,t,r,y,g,m))}},9196:function(e,t,r){var n=r(5515),o=r(681);e.exports=function(e,t,r,i){var s=r.length,a=s,u=!i;if(null==e)return!a;for(e=Object(e);s--;){var l=r[s];if(u&&l[2]?l[1]!==e[l[0]]:!(l[0]in e))return!1}for(;++s<a;){var c=(l=r[s])[0],f=e[c],p=l[1];if(u&&l[2]){if(void 0===f&&!(c in e))return!1}else{var d=new n;if(i)var h=i(f,p,c,e,t,d);if(!(void 0===h?o(p,f,3,i,d):h))return!1}}return!0}},9534:function(e,t,r){var n=r(1479),o=r(2627),i=r(8604),s=r(795),a=/^\\[object .+?Constructor\\]$/,u=Function.prototype,l=Object.prototype,c=u.toString,f=l.hasOwnProperty,p=RegExp("^"+c.call(f).replace(/[\\\\^$.*+?()[\\]{}|]/g,"\\\\$&").replace(/hasOwnProperty|(function).*?(?=\\\\\\()| for .+?(?=\\\\\\])/g,"$1.*?")+"$");e.exports=function(e){return!(!i(e)||o(e))&&(n(e)?p:a).test(s(e))}},8650:function(e,t,r){var n=r(9531),o=r(1758),i=r(6393),s={};s["[object Float32Array]"]=s["[object Float64Array]"]=s["[object Int8Array]"]=s["[object Int16Array]"]=s["[object Int32Array]"]=s["[object Uint8Array]"]=s["[object Uint8ClampedArray]"]=s["[object Uint16Array]"]=s["[object Uint32Array]"]=!0,s["[object Arguments]"]=s["[object Array]"]=s["[object ArrayBuffer]"]=s["[object Boolean]"]=s["[object DataView]"]=s["[object Date]"]=s["[object Error]"]=s["[object Function]"]=s["[object Map]"]=s["[object Number]"]=s["[object Object]"]=s["[object RegExp]"]=s["[object Set]"]=s["[object String]"]=s["[object WeakMap]"]=!1,e.exports=function(e){return i(e)&&o(e.length)&&!!s[n(e)]}},5361:function(e,t,r){var n=r(201),o=r(429),i=r(2551),s=r(3680),a=r(4712);e.exports=function(e){return"function"==typeof e?e:null==e?i:"object"==typeof e?s(e)?o(e[0],e[1]):n(e):a(e)}},2079:function(e,t,r){var n=r(9e3),o=r(6198),i=Object.prototype.hasOwnProperty;e.exports=function(e){if(!n(e))return o(e);var t=[];for(var r in Object(e))i.call(e,r)&&"constructor"!=r&&t.push(r);return t}},201:function(e,t,r){var n=r(9196),o=r(364),i=r(5843);e.exports=function(e){var t=o(e);return 1==t.length&&t[0][2]?i(t[0][0],t[0][1]):function(r){return r===e||n(r,e,t)}}},429:function(e,t,r){var n=r(681),o=r(5690),i=r(4774),s=r(2753),a=r(7471),u=r(5843),l=r(8986);e.exports=function(e,t){return s(e)&&a(t)?u(l(e),t):function(r){var s=o(r,e);return void 0===s&&s===t?i(r,e):n(t,s,3)}}},2916:function(e){e.exports=function(e){return function(t){return null==t?void 0:t[e]}}},4169:function(e,t,r){var n=r(7365);e.exports=function(e){return function(t){return n(t,e)}}},8839:function(e,t,r){var n=r(9057),o=Math.floor,i=Math.min;e.exports=function(e,t,r,s){var a=0,u=null==e?0:e.length;if(0===u)return 0;for(var l=(t=r(t))!=t,c=null===t,f=n(t),p=void 0===t;a<u;){var d=o((a+u)/2),h=r(e[d]),y=void 0!==h,g=null===h,m=h==h,b=n(h);if(l)var v=s||m;else v=p?m&&(s||y):c?m&&y&&(s||!g):f?m&&y&&!g&&(s||!b):!g&&!b&&(s?h<=t:h<t);v?a=d+1:u=d}return i(u,4294967294)}},2775:function(e){e.exports=function(e,t){for(var r=-1,n=Array(e);++r<e;)n[r]=t(r);return n}},2225:function(e,t,r){var n=r(3081),o=r(3389),i=r(3680),s=r(9057),a=n?n.prototype:void 0,u=a?a.toString:void 0;e.exports=function e(t){if("string"==typeof t)return t;if(i(t))return o(t,e)+"";if(s(t))return u?u.call(t):"";var r=t+"";return"0"==r&&1/t==-Infinity?"-0":r}},2872:function(e){e.exports=function(e){return function(t){return e(t)}}},9549:function(e){e.exports=function(e,t){return e.has(t)}},8162:function(e,t,r){var n=r(3680),o=r(2753),i=r(4965),s=r(1692);e.exports=function(e,t){return n(e)?e:o(e,t)?[e]:i(s(e))}},7227:function(e,t,r){var n=r(7776)["__core-js_shared__"];e.exports=n},4697:function(e,t,r){var n=r(9863),o=r(4173),i=r(9549);e.exports=function(e,t,r,s,a,u){var l=1&r,c=e.length,f=t.length;if(c!=f&&!(l&&f>c))return!1;var p=u.get(e),d=u.get(t);if(p&&d)return p==t&&d==e;var h=-1,y=!0,g=2&r?new n:void 0;for(u.set(e,t),u.set(t,e);++h<c;){var m=e[h],b=t[h];if(s)var v=l?s(b,m,h,t,e,u):s(m,b,h,e,t,u);if(void 0!==v){if(v)continue;y=!1;break}if(g){if(!o(t,(function(e,t){if(!i(g,t)&&(m===e||a(m,e,r,s,u)))return g.push(t)}))){y=!1;break}}else if(m!==b&&!a(m,b,r,s,u)){y=!1;break}}return u.delete(e),u.delete(t),y}},8485:function(e,t,r){var n=r(3081),o=r(8134),i=r(1538),s=r(4697),a=r(1994),u=r(1120),l=n?n.prototype:void 0,c=l?l.valueOf:void 0;e.exports=function(e,t,r,n,l,f,p){switch(r){case"[object DataView]":if(e.byteLength!=t.byteLength||e.byteOffset!=t.byteOffset)return!1;e=e.buffer,t=t.buffer;case"[object ArrayBuffer]":return!(e.byteLength!=t.byteLength||!f(new o(e),new o(t)));case"[object Boolean]":case"[object Date]":case"[object Number]":return i(+e,+t);case"[object Error]":return e.name==t.name&&e.message==t.message;case"[object RegExp]":case"[object String]":return e==t+"";case"[object Map]":var d=a;case"[object Set]":var h=1&n;if(d||(d=u),e.size!=t.size&&!h)return!1;var y=p.get(e);if(y)return y==t;n|=2,p.set(e,t);var g=s(d(e),d(t),n,l,f,p);return p.delete(e),g;case"[object Symbol]":if(c)return c.call(e)==c.call(t)}return!1}},5228:function(e,t,r){var n=r(2596),o=Object.prototype.hasOwnProperty;e.exports=function(e,t,r,i,s,a){var u=1&r,l=n(e),c=l.length;if(c!=n(t).length&&!u)return!1;for(var f=c;f--;){var p=l[f];if(!(u?p in t:o.call(t,p)))return!1}var d=a.get(e),h=a.get(t);if(d&&h)return d==t&&h==e;var y=!0;a.set(e,t),a.set(t,e);for(var g=u;++f<c;){var m=e[p=l[f]],b=t[p];if(i)var v=u?i(b,m,p,t,e,a):i(m,b,p,e,t,a);if(!(void 0===v?m===b||s(m,b,r,i,a):v)){y=!1;break}g||(g="constructor"==p)}if(y&&!g){var O=e.constructor,w=t.constructor;O==w||!("constructor"in e)||!("constructor"in t)||"function"==typeof O&&O instanceof O&&"function"==typeof w&&w instanceof w||(y=!1)}return a.delete(e),a.delete(t),y}},5975:function(e,t,r){var n="object"==typeof r.g&&r.g&&r.g.Object===Object&&r.g;e.exports=n},2596:function(e,t,r){var n=r(7299),o=r(2944),i=r(7632);e.exports=function(e){return n(e,i,o)}},6871:function(e,t,r){var n=r(5760);e.exports=function(e,t){var r=e.__data__;return n(t)?r["string"==typeof t?"string":"hash"]:r.map}},364:function(e,t,r){var n=r(7471),o=r(7632);e.exports=function(e){for(var t=o(e),r=t.length;r--;){var i=t[r],s=e[i];t[r]=[i,s,n(s)]}return t}},3199:function(e,t,r){var n=r(9534),o=r(3653);e.exports=function(e,t){var r=o(e,t);return n(r)?r:void 0}},6021:function(e,t,r){var n=r(3081),o=Object.prototype,i=o.hasOwnProperty,s=o.toString,a=n?n.toStringTag:void 0;e.exports=function(e){var t=i.call(e,a),r=e[a];try{e[a]=void 0;var n=!0}catch(e){}var o=s.call(e);return n&&(t?e[a]=r:delete e[a]),o}},2944:function(e,t,r){var n=r(3213),o=r(2116),i=Object.prototype.propertyIsEnumerable,s=Object.getOwnPropertySymbols,a=s?function(e){return null==e?[]:(e=Object(e),n(s(e),(function(t){return i.call(e,t)})))}:o;e.exports=a},3965:function(e,t,r){var n=r(5832),o=r(7139),i=r(9618),s=r(4033),a=r(8031),u=r(9531),l=r(795),c="[object Map]",f="[object Promise]",p="[object Set]",d="[object WeakMap]",h="[object DataView]",y=l(n),g=l(o),m=l(i),b=l(s),v=l(a),O=u;(n&&O(new n(new ArrayBuffer(1)))!=h||o&&O(new o)!=c||i&&O(i.resolve())!=f||s&&O(new s)!=p||a&&O(new a)!=d)&&(O=function(e){var t=u(e),r="[object Object]"==t?e.constructor:void 0,n=r?l(r):"";if(n)switch(n){case y:return h;case g:return c;case m:return f;case b:return p;case v:return d}return t}),e.exports=O},3653:function(e){e.exports=function(e,t){return null==e?void 0:e[t]}},6112:function(e,t,r){var n=r(8162),o=r(2241),i=r(3680),s=r(8911),a=r(1758),u=r(8986);e.exports=function(e,t,r){for(var l=-1,c=(t=n(t,e)).length,f=!1;++l<c;){var p=u(t[l]);if(!(f=null!=e&&r(e,p)))break;e=e[p]}return f||++l!=c?f:!!(c=null==e?0:e.length)&&a(c)&&s(p,c)&&(i(e)||o(e))}},1598:function(e,t,r){var n=r(65);e.exports=function(){this.__data__=n?n(null):{},this.size=0}},7335:function(e){e.exports=function(e){var t=this.has(e)&&delete this.__data__[e];return this.size-=t?1:0,t}},9720:function(e,t,r){var n=r(65),o=Object.prototype.hasOwnProperty;e.exports=function(e){var t=this.__data__;if(n){var r=t[e];return"__lodash_hash_undefined__"===r?void 0:r}return o.call(t,e)?t[e]:void 0}},8246:function(e,t,r){var n=r(65),o=Object.prototype.hasOwnProperty;e.exports=function(e){var t=this.__data__;return n?void 0!==t[e]:o.call(t,e)}},8397:function(e,t,r){var n=r(65);e.exports=function(e,t){var r=this.__data__;return this.size+=this.has(e)?0:1,r[e]=n&&void 0===t?"__lodash_hash_undefined__":t,this}},8911:function(e){var t=/^(?:0|[1-9]\\d*)$/;e.exports=function(e,r){var n=typeof e;return!!(r=null==r?9007199254740991:r)&&("number"==n||"symbol"!=n&&t.test(e))&&e>-1&&e%1==0&&e<r}},2753:function(e,t,r){var n=r(3680),o=r(9057),i=/\\.|\\[(?:[^[\\]]*|(["\'])(?:(?!\\1)[^\\\\]|\\\\.)*?\\1)\\]/,s=/^\\w*$/;e.exports=function(e,t){if(n(e))return!1;var r=typeof e;return!("number"!=r&&"symbol"!=r&&"boolean"!=r&&null!=e&&!o(e))||(s.test(e)||!i.test(e)||null!=t&&e in Object(t))}},5760:function(e){e.exports=function(e){var t=typeof e;return"string"==t||"number"==t||"symbol"==t||"boolean"==t?"__proto__"!==e:null===e}},2627:function(e,t,r){var n,o=r(7227),i=(n=/[^.]+$/.exec(o&&o.keys&&o.keys.IE_PROTO||""))?"Symbol(src)_1."+n:"";e.exports=function(e){return!!i&&i in e}},9e3:function(e){var t=Object.prototype;e.exports=function(e){var r=e&&e.constructor;return e===("function"==typeof r&&r.prototype||t)}},7471:function(e,t,r){var n=r(8604);e.exports=function(e){return e==e&&!n(e)}},8544:function(e){e.exports=function(){this.__data__=[],this.size=0}},1535:function(e,t,r){var n=r(7546),o=Array.prototype.splice;e.exports=function(e){var t=this.__data__,r=n(t,e);return!(r<0)&&(r==t.length-1?t.pop():o.call(t,r,1),--this.size,!0)}},8093:function(e,t,r){var n=r(7546);e.exports=function(e){var t=this.__data__,r=n(t,e);return r<0?void 0:t[r][1]}},8310:function(e,t,r){var n=r(7546);e.exports=function(e){return n(this.__data__,e)>-1}},5069:function(e,t,r){var n=r(7546);e.exports=function(e,t){var r=this.__data__,o=n(r,e);return o<0?(++this.size,r.push([e,t])):r[o][1]=t,this}},7027:function(e,t,r){var n=r(6453),o=r(490),i=r(7139);e.exports=function(){this.size=0,this.__data__={hash:new n,map:new(i||o),string:new n}}},6826:function(e,t,r){var n=r(6871);e.exports=function(e){var t=n(this,e).delete(e);return this.size-=t?1:0,t}},8345:function(e,t,r){var n=r(6871);e.exports=function(e){return n(this,e).get(e)}},4529:function(e,t,r){var n=r(6871);e.exports=function(e){return n(this,e).has(e)}},7014:function(e,t,r){var n=r(6871);e.exports=function(e,t){var r=n(this,e),o=r.size;return r.set(e,t),this.size+=r.size==o?0:1,this}},1994:function(e){e.exports=function(e){var t=-1,r=Array(e.size);return e.forEach((function(e,n){r[++t]=[n,e]})),r}},5843:function(e){e.exports=function(e,t){return function(r){return null!=r&&(r[e]===t&&(void 0!==t||e in Object(r)))}}},2991:function(e,t,r){var n=r(8248);e.exports=function(e){var t=n(e,(function(e){return 500===r.size&&r.clear(),e})),r=t.cache;return t}},65:function(e,t,r){var n=r(3199)(Object,"create");e.exports=n},6198:function(e,t,r){var n=r(7941)(Object.keys,Object);e.exports=n},5934:function(e,t,r){e=r.nmd(e);var n=r(5975),o=t&&!t.nodeType&&t,i=o&&e&&!e.nodeType&&e,s=i&&i.exports===o&&n.process,a=function(){try{var e=i&&i.require&&i.require("util").types;return e||s&&s.binding&&s.binding("util")}catch(e){}}();e.exports=a},9765:function(e){var t=Object.prototype.toString;e.exports=function(e){return t.call(e)}},7941:function(e){e.exports=function(e,t){return function(r){return e(t(r))}}},7776:function(e,t,r){var n=r(5975),o="object"==typeof self&&self&&self.Object===Object&&self,i=n||o||Function("return this")();e.exports=i},6661:function(e){e.exports=function(e){return this.__data__.set(e,"__lodash_hash_undefined__"),this}},8274:function(e){e.exports=function(e){return this.__data__.has(e)}},1120:function(e){e.exports=function(e){var t=-1,r=Array(e.size);return e.forEach((function(e){r[++t]=e})),r}},4621:function(e,t,r){var n=r(490);e.exports=function(){this.__data__=new n,this.size=0}},6780:function(e){e.exports=function(e){var t=this.__data__,r=t.delete(e);return this.size=t.size,r}},1380:function(e){e.exports=function(e){return this.__data__.get(e)}},876:function(e){e.exports=function(e){return this.__data__.has(e)}},7610:function(e,t,r){var n=r(490),o=r(7139),i=r(4107);e.exports=function(e,t){var r=this.__data__;if(r instanceof n){var s=r.__data__;if(!o||s.length<199)return s.push([e,t]),this.size=++r.size,this;r=this.__data__=new i(s)}return r.set(e,t),this.size=r.size,this}},4965:function(e,t,r){var n=r(2991),o=/[^.[\\]]+|\\[(?:(-?\\d+(?:\\.\\d+)?)|(["\'])((?:(?!\\2)[^\\\\]|\\\\.)*?)\\2)\\]|(?=(?:\\.|\\[\\])(?:\\.|\\[\\]|$))/g,i=/\\\\(\\\\)?/g,s=n((function(e){var t=[];return 46===e.charCodeAt(0)&&t.push(""),e.replace(o,(function(e,r,n,o){t.push(n?o.replace(i,"$1"):r||e)})),t}));e.exports=s},8986:function(e,t,r){var n=r(9057);e.exports=function(e){if("string"==typeof e||n(e))return e;var t=e+"";return"0"==t&&1/e==-Infinity?"-0":t}},795:function(e){var t=Function.prototype.toString;e.exports=function(e){if(null!=e){try{return t.call(e)}catch(e){}try{return e+""}catch(e){}}return""}},1538:function(e){e.exports=function(e,t){return e===t||e!=e&&t!=t}},5690:function(e,t,r){var n=r(7365);e.exports=function(e,t,r){var o=null==e?void 0:n(e,t);return void 0===o?r:o}},4774:function(e,t,r){var n=r(6862),o=r(6112);e.exports=function(e,t){return null!=e&&o(e,t,n)}},2551:function(e){e.exports=function(e){return e}},2241:function(e,t,r){var n=r(3012),o=r(6393),i=Object.prototype,s=i.hasOwnProperty,a=i.propertyIsEnumerable,u=n(function(){return arguments}())?n:function(e){return o(e)&&s.call(e,"callee")&&!a.call(e,"callee")};e.exports=u},3680:function(e){var t=Array.isArray;e.exports=t},2636:function(e,t,r){var n=r(1479),o=r(1758);e.exports=function(e){return null!=e&&o(e.length)&&!n(e)}},6151:function(e,t,r){e=r.nmd(e);var n=r(7776),o=r(5645),i=t&&!t.nodeType&&t,s=i&&e&&!e.nodeType&&e,a=s&&s.exports===i?n.Buffer:void 0,u=(a?a.isBuffer:void 0)||o;e.exports=u},1479:function(e,t,r){var n=r(9531),o=r(8604);e.exports=function(e){if(!o(e))return!1;var t=n(e);return"[object Function]"==t||"[object GeneratorFunction]"==t||"[object AsyncFunction]"==t||"[object Proxy]"==t}},1758:function(e){e.exports=function(e){return"number"==typeof e&&e>-1&&e%1==0&&e<=9007199254740991}},8604:function(e){e.exports=function(e){var t=typeof e;return null!=e&&("object"==t||"function"==t)}},6393:function(e){e.exports=function(e){return null!=e&&"object"==typeof e}},9057:function(e,t,r){var n=r(9531),o=r(6393);e.exports=function(e){return"symbol"==typeof e||o(e)&&"[object Symbol]"==n(e)}},1882:function(e,t,r){var n=r(8650),o=r(2872),i=r(5934),s=i&&i.isTypedArray,a=s?o(s):n;e.exports=a},7632:function(e,t,r){var n=r(7496),o=r(2079),i=r(2636);e.exports=function(e){return i(e)?n(e):o(e)}},8248:function(e,t,r){var n=r(4107);function o(e,t){if("function"!=typeof e||null!=t&&"function"!=typeof t)throw new TypeError("Expected a function");var r=function(){var n=arguments,o=t?t.apply(this,n):n[0],i=r.cache;if(i.has(o))return i.get(o);var s=e.apply(this,n);return r.cache=i.set(o,s)||i,s};return r.cache=new(o.Cache||n),r}o.Cache=n,e.exports=o},4712:function(e,t,r){var n=r(2916),o=r(4169),i=r(2753),s=r(8986);e.exports=function(e){return i(e)?n(s(e)):o(e)}},6012:function(e,t,r){var n=r(5361),o=r(8839);e.exports=function(e,t,r){return o(e,t,n(r,2),!0)}},2116:function(e){e.exports=function(){return[]}},5645:function(e){e.exports=function(){return!1}},1692:function(e,t,r){var n=r(2225);e.exports=function(e){return null==e?"":n(e)}}},t={};function r(n){var o=t[n];if(void 0!==o)return o.exports;var i=t[n]={id:n,loaded:!1,exports:{}};return e[n].call(i.exports,i,i.exports,r),i.loaded=!0,i.exports}r.g=function(){if("object"==typeof globalThis)return globalThis;try{return this||new Function("return this")()}catch(e){if("object"==typeof window)return window}}(),r.o=function(e,t){return Object.prototype.hasOwnProperty.call(e,t)},r.nmd=function(e){return e.paths=[],e.children||(e.children=[]),e},function(){"use strict";var e=r(5318),t=r(519),n=e(r(9691));new t.MessageReceiver({worker:self,onReceiveFullMessage:n.default})}()}();',r.p+"e1d9fc20733f509a42c1.worker.js")}},9855:function(e){"use strict";var t=window.URL||window.webkitURL;e.exports=function(e,r){try{try{var n;try{(n=new(window.BlobBuilder||window.WebKitBlobBuilder||window.MozBlobBuilder||window.MSBlobBuilder)).append(e),n=n.getBlob()}catch(t){n=new Blob([e])}return new Worker(t.createObjectURL(n))}catch(t){return new Worker("data:application/javascript,"+encodeURIComponent(e))}}catch(e){if(!r)throw Error("Inline worker is not supported");return new Worker(r)}}},4308:function(e,t,r){var n,o;
/*!
 * JavaScript Cookie v2.1.4
 * https://github.com/js-cookie/js-cookie
 *
 * Copyright 2006, 2015 Klaus Hartl & Fagner Brack
 * Released under the MIT license
 */!function(i){if(void 0===(o="function"==typeof(n=i)?n.call(t,r,t,e):n)||(e.exports=o),!0,e.exports=i(),!!0){var a=window.Cookies,s=window.Cookies=i();s.noConflict=function(){return window.Cookies=a,s}}}((function(){function e(){for(var e=0,t={};e<arguments.length;e++){var r=arguments[e];for(var n in r)t[n]=r[n]}return t}return function t(r){function n(t,o,i){var a;if("undefined"!=typeof document){if(arguments.length>1){if("number"==typeof(i=e({path:"/"},n.defaults,i)).expires){var s=new Date;s.setMilliseconds(s.getMilliseconds()+864e5*i.expires),i.expires=s}i.expires=i.expires?i.expires.toUTCString():"";try{a=JSON.stringify(o),/^[\{\[]/.test(a)&&(o=a)}catch(e){}o=r.write?r.write(o,t):encodeURIComponent(String(o)).replace(/%(23|24|26|2B|3A|3C|3E|3D|2F|3F|40|5B|5D|5E|60|7B|7D|7C)/g,decodeURIComponent),t=(t=(t=encodeURIComponent(String(t))).replace(/%(23|24|26|2B|5E|60|7C)/g,decodeURIComponent)).replace(/[\(\)]/g,escape);var u="";for(var c in i)i[c]&&(u+="; "+c,!0!==i[c]&&(u+="="+i[c]));return document.cookie=t+"="+o+u}t||(a={});for(var l=document.cookie?document.cookie.split("; "):[],f=/(%[0-9A-Z]{2})+/g,d=0;d<l.length;d++){var p=l[d].split("="),h=p.slice(1).join("=");'"'===h.charAt(0)&&(h=h.slice(1,-1));try{var g=p[0].replace(f,decodeURIComponent);if(h=r.read?r.read(h,g):r(h,g)||h.replace(f,decodeURIComponent),this.json)try{h=JSON.parse(h)}catch(e){}if(t===g){a=h;break}t||(a[g]=h)}catch(e){}}return a}}return n.set=n,n.get=function(e){return n.call(n,e)},n.getJSON=function(){return n.apply({json:!0},[].slice.call(arguments))},n.defaults={},n.remove=function(t,r){n(t,"",e(r,{expires:-1}))},n.withConverter=t,n}((function(){}))}))},3234:function(e,t,r){"use strict";r.r(t),r.d(t,{Component:function(){return m},Fragment:function(){return v},cloneElement:function(){return F},createContext:function(){return B},createElement:function(){return h},createRef:function(){return y},h:function(){return h},hydrate:function(){return U},isValidElement:function(){return o},options:function(){return n},render:function(){return L},toChildArray:function(){return P}});var n,o,i,a,s,u,c={},l=[],f=/acit|ex(?:s|g|n|p|$)|rph|grid|ows|mnc|ntw|ine[ch]|zoo|^ord|itera/i;function d(e,t){for(var r in t)e[r]=t[r];return e}function p(e){var t=e.parentNode;t&&t.removeChild(e)}function h(e,t,r){var n,o,i,a=arguments,s={};for(i in t)"key"==i?n=t[i]:"ref"==i?o=t[i]:s[i]=t[i];if(arguments.length>3)for(r=[r],i=3;i<arguments.length;i++)r.push(a[i]);if(null!=r&&(s.children=r),"function"==typeof e&&null!=e.defaultProps)for(i in e.defaultProps)void 0===s[i]&&(s[i]=e.defaultProps[i]);return g(e,s,n,o,null)}function g(e,t,r,o,i){var a={type:e,props:t,key:r,ref:o,__k:null,__:null,__b:0,__e:null,__d:void 0,__c:null,__h:null,constructor:void 0,__v:null==i?++n.__v:i};return null!=n.vnode&&n.vnode(a),a}function y(){return{current:null}}function v(e){return e.children}function m(e,t){this.props=e,this.context=t}function b(e,t){if(null==t)return e.__?b(e.__,e.__.__k.indexOf(e)+1):null;for(var r;t<e.__k.length;t++)if(null!=(r=e.__k[t])&&null!=r.__e)return r.__e;return"function"==typeof e.type?b(e):null}function O(e){var t,r;if(null!=(e=e.__)&&null!=e.__c){for(e.__e=e.__c.base=null,t=0;t<e.__k.length;t++)if(null!=(r=e.__k[t])&&null!=r.__e){e.__e=e.__c.base=r.__e;break}return O(e)}}function _(e){(!e.__d&&(e.__d=!0)&&i.push(e)&&!w.__r++||s!==n.debounceRendering)&&((s=n.debounceRendering)||a)(w)}function w(){for(var e;w.__r=i.length;)e=i.sort((function(e,t){return e.__v.__b-t.__v.__b})),i=[],e.some((function(e){var t,r,n,o,i,a;e.__d&&(i=(o=(t=e).__v).__e,(a=t.__P)&&(r=[],(n=d({},o)).__v=o.__v+1,N(a,o,n,t.__n,void 0!==a.ownerSVGElement,null!=o.__h?[i]:null,r,null==i?b(o):i,o.__h),D(r,o),o.__e!=i&&O(o)))}))}function I(e,t,r,n,o,i,a,s,u,f){var d,p,h,y,m,O,_,w=n&&n.__k||l,I=w.length;for(r.__k=[],d=0;d<t.length;d++)if(null!=(y=r.__k[d]=null==(y=t[d])||"boolean"==typeof y?null:"string"==typeof y||"number"==typeof y?g(null,y,null,null,y):Array.isArray(y)?g(v,{children:y},null,null,null):y.__b>0?g(y.type,y.props,y.key,null,y.__v):y)){if(y.__=r,y.__b=r.__b+1,null===(h=w[d])||h&&y.key==h.key&&y.type===h.type)w[d]=void 0;else for(p=0;p<I;p++){if((h=w[p])&&y.key==h.key&&y.type===h.type){w[p]=void 0;break}h=null}N(e,y,h=h||c,o,i,a,s,u,f),m=y.__e,(p=y.ref)&&h.ref!=p&&(_||(_=[]),h.ref&&_.push(h.ref,null,y),_.push(p,y.__c||m,y)),null!=m?(null==O&&(O=m),"function"==typeof y.type&&null!=y.__k&&y.__k===h.__k?y.__d=u=S(y,u,e):u=E(e,y,h,w,m,u),f||"option"!==r.type?"function"==typeof r.type&&(r.__d=u):e.value=""):u&&h.__e==u&&u.parentNode!=e&&(u=b(h))}for(r.__e=O,d=I;d--;)null!=w[d]&&("function"==typeof r.type&&null!=w[d].__e&&w[d].__e==r.__d&&(r.__d=b(n,d+1)),C(w[d],w[d]));if(_)for(d=0;d<_.length;d++)R(_[d],_[++d],_[++d])}function S(e,t,r){var n,o;for(n=0;n<e.__k.length;n++)(o=e.__k[n])&&(o.__=e,t="function"==typeof o.type?S(o,t,r):E(r,o,o,e.__k,o.__e,t));return t}function P(e,t){return t=t||[],null==e||"boolean"==typeof e||(Array.isArray(e)?e.some((function(e){P(e,t)})):t.push(e)),t}function E(e,t,r,n,o,i){var a,s,u;if(void 0!==t.__d)a=t.__d,t.__d=void 0;else if(null==r||o!=i||null==o.parentNode)e:if(null==i||i.parentNode!==e)e.appendChild(o),a=null;else{for(s=i,u=0;(s=s.nextSibling)&&u<n.length;u+=2)if(s==o)break e;e.insertBefore(o,i),a=i}return void 0!==a?a:o.nextSibling}function T(e,t,r){"-"===t[0]?e.setProperty(t,r):e[t]=null==r?"":"number"!=typeof r||f.test(t)?r:r+"px"}function x(e,t,r,n,o){var i;e:if("style"===t)if("string"==typeof r)e.style.cssText=r;else{if("string"==typeof n&&(e.style.cssText=n=""),n)for(t in n)r&&t in r||T(e.style,t,"");if(r)for(t in r)n&&r[t]===n[t]||T(e.style,t,r[t])}else if("o"===t[0]&&"n"===t[1])i=t!==(t=t.replace(/Capture$/,"")),t=t.toLowerCase()in e?t.toLowerCase().slice(2):t.slice(2),e.l||(e.l={}),e.l[t+i]=r,r?n||e.addEventListener(t,i?j:k,i):e.removeEventListener(t,i?j:k,i);else if("dangerouslySetInnerHTML"!==t){if(o)t=t.replace(/xlink[H:h]/,"h").replace(/sName$/,"s");else if("href"!==t&&"list"!==t&&"form"!==t&&"download"!==t&&t in e)try{e[t]=null==r?"":r;break e}catch(e){}"function"==typeof r||(null!=r&&(!1!==r||"a"===t[0]&&"r"===t[1])?e.setAttribute(t,r):e.removeAttribute(t))}}function k(e){this.l[e.type+!1](n.event?n.event(e):e)}function j(e){this.l[e.type+!0](n.event?n.event(e):e)}function N(e,t,r,o,i,a,s,u,c){var l,f,p,h,g,y,b,O,_,w,S,P=t.type;if(void 0!==t.constructor)return null;null!=r.__h&&(c=r.__h,u=t.__e=r.__e,t.__h=null,a=[u]),(l=n.__b)&&l(t);try{e:if("function"==typeof P){if(O=t.props,_=(l=P.contextType)&&o[l.__c],w=l?_?_.props.value:l.__:o,r.__c?b=(f=t.__c=r.__c).__=f.__E:("prototype"in P&&P.prototype.render?t.__c=f=new P(O,w):(t.__c=f=new m(O,w),f.constructor=P,f.render=M),_&&_.sub(f),f.props=O,f.state||(f.state={}),f.context=w,f.__n=o,p=f.__d=!0,f.__h=[]),null==f.__s&&(f.__s=f.state),null!=P.getDerivedStateFromProps&&(f.__s==f.state&&(f.__s=d({},f.__s)),d(f.__s,P.getDerivedStateFromProps(O,f.__s))),h=f.props,g=f.state,p)null==P.getDerivedStateFromProps&&null!=f.componentWillMount&&f.componentWillMount(),null!=f.componentDidMount&&f.__h.push(f.componentDidMount);else{if(null==P.getDerivedStateFromProps&&O!==h&&null!=f.componentWillReceiveProps&&f.componentWillReceiveProps(O,w),!f.__e&&null!=f.shouldComponentUpdate&&!1===f.shouldComponentUpdate(O,f.__s,w)||t.__v===r.__v){f.props=O,f.state=f.__s,t.__v!==r.__v&&(f.__d=!1),f.__v=t,t.__e=r.__e,t.__k=r.__k,f.__h.length&&s.push(f);break e}null!=f.componentWillUpdate&&f.componentWillUpdate(O,f.__s,w),null!=f.componentDidUpdate&&f.__h.push((function(){f.componentDidUpdate(h,g,y)}))}f.context=w,f.props=O,f.state=f.__s,(l=n.__r)&&l(t),f.__d=!1,f.__v=t,f.__P=e,l=f.render(f.props,f.state,f.context),f.state=f.__s,null!=f.getChildContext&&(o=d(d({},o),f.getChildContext())),p||null==f.getSnapshotBeforeUpdate||(y=f.getSnapshotBeforeUpdate(h,g)),S=null!=l&&l.type===v&&null==l.key?l.props.children:l,I(e,Array.isArray(S)?S:[S],t,r,o,i,a,s,u,c),f.base=t.__e,t.__h=null,f.__h.length&&s.push(f),b&&(f.__E=f.__=null),f.__e=!1}else null==a&&t.__v===r.__v?(t.__k=r.__k,t.__e=r.__e):t.__e=A(r.__e,t,r,o,i,a,s,c);(l=n.diffed)&&l(t)}catch(e){t.__v=null,(c||null!=a)&&(t.__e=u,t.__h=!!c,a[a.indexOf(u)]=null),n.__e(e,t,r)}}function D(e,t){n.__c&&n.__c(t,e),e.some((function(t){try{e=t.__h,t.__h=[],e.some((function(e){e.call(t)}))}catch(e){n.__e(e,t.__v)}}))}function A(e,t,r,n,o,i,a,s){var u,f,d,h,g=r.props,y=t.props,v=t.type,m=0;if("svg"===v&&(o=!0),null!=i)for(;m<i.length;m++)if((u=i[m])&&(u===e||(v?u.localName==v:3==u.nodeType))){e=u,i[m]=null;break}if(null==e){if(null===v)return document.createTextNode(y);e=o?document.createElementNS("http://www.w3.org/2000/svg",v):document.createElement(v,y.is&&y),i=null,s=!1}if(null===v)g===y||s&&e.data===y||(e.data=y);else{if(i=i&&l.slice.call(e.childNodes),f=(g=r.props||c).dangerouslySetInnerHTML,d=y.dangerouslySetInnerHTML,!s){if(null!=i)for(g={},h=0;h<e.attributes.length;h++)g[e.attributes[h].name]=e.attributes[h].value;(d||f)&&(d&&(f&&d.__html==f.__html||d.__html===e.innerHTML)||(e.innerHTML=d&&d.__html||""))}if(function(e,t,r,n,o){var i;for(i in r)"children"===i||"key"===i||i in t||x(e,i,null,r[i],n);for(i in t)o&&"function"!=typeof t[i]||"children"===i||"key"===i||"value"===i||"checked"===i||r[i]===t[i]||x(e,i,t[i],r[i],n)}(e,y,g,o,s),d)t.__k=[];else if(m=t.props.children,I(e,Array.isArray(m)?m:[m],t,r,n,o&&"foreignObject"!==v,i,a,e.firstChild,s),null!=i)for(m=i.length;m--;)null!=i[m]&&p(i[m]);s||("value"in y&&void 0!==(m=y.value)&&(m!==e.value||"progress"===v&&!m)&&x(e,"value",m,g.value,!1),"checked"in y&&void 0!==(m=y.checked)&&m!==e.checked&&x(e,"checked",m,g.checked,!1))}return e}function R(e,t,r){try{"function"==typeof e?e(t):e.current=t}catch(e){n.__e(e,r)}}function C(e,t,r){var o,i,a;if(n.unmount&&n.unmount(e),(o=e.ref)&&(o.current&&o.current!==e.__e||R(o,null,t)),r||"function"==typeof e.type||(r=null!=(i=e.__e)),e.__e=e.__d=void 0,null!=(o=e.__c)){if(o.componentWillUnmount)try{o.componentWillUnmount()}catch(e){n.__e(e,t)}o.base=o.__P=null}if(o=e.__k)for(a=0;a<o.length;a++)o[a]&&C(o[a],t,r);null!=i&&p(i)}function M(e,t,r){return this.constructor(e,r)}function L(e,t,r){var o,i,a;n.__&&n.__(e,t),i=(o="function"==typeof r)?null:r&&r.__k||t.__k,a=[],N(t,e=(!o&&r||t).__k=h(v,null,[e]),i||c,c,void 0!==t.ownerSVGElement,!o&&r?[r]:i?null:t.firstChild?l.slice.call(t.childNodes):null,a,!o&&r?r:i?i.__e:t.firstChild,o),D(a,e)}function U(e,t){L(e,t,U)}function F(e,t,r){var n,o,i,a=arguments,s=d({},e.props);for(i in t)"key"==i?n=t[i]:"ref"==i?o=t[i]:s[i]=t[i];if(arguments.length>3)for(r=[r],i=3;i<arguments.length;i++)r.push(a[i]);return null!=r&&(s.children=r),g(e.type,s,n||e.key,o||e.ref,null)}function B(e,t){var r={__c:t="__cC"+u++,__:e,Consumer:function(e,t){return e.children(t)},Provider:function(e){var r,n;return this.getChildContext||(r=[],(n={})[t]=this,this.getChildContext=function(){return n},this.shouldComponentUpdate=function(e){this.props.value!==e.value&&r.some(_)},this.sub=function(e){r.push(e);var t=e.componentWillUnmount;e.componentWillUnmount=function(){r.splice(r.indexOf(e),1),t&&t.call(e)}}),e.children}};return r.Provider.__=r.Consumer.contextType=r}n={__e:function(e,t){for(var r,n,o;t=t.__;)if((r=t.__c)&&!r.__)try{if((n=r.constructor)&&null!=n.getDerivedStateFromError&&(r.setState(n.getDerivedStateFromError(e)),o=r.__d),null!=r.componentDidCatch&&(r.componentDidCatch(e),o=r.__d),o)return r.__E=r}catch(t){e=t}throw e},__v:0},o=function(e){return null!=e&&void 0===e.constructor},m.prototype.setState=function(e,t){var r;r=null!=this.__s&&this.__s!==this.state?this.__s:this.__s=d({},this.state),"function"==typeof e&&(e=e(d({},r),this.props)),e&&d(r,e),null!=e&&this.__v&&(t&&this.__h.push(t),_(this))},m.prototype.forceUpdate=function(e){this.__v&&(this.__e=!0,e&&this.__h.push(e),_(this))},m.prototype.render=v,i=[],a="function"==typeof Promise?Promise.prototype.then.bind(Promise.resolve()):setTimeout,w.__r=0,u=0},9926:function(e,t,r){"use strict";r.r(t),r.d(t,{useCallback:function(){return w},useContext:function(){return I},useDebugValue:function(){return S},useEffect:function(){return v},useErrorBoundary:function(){return P},useImperativeHandle:function(){return O},useLayoutEffect:function(){return m},useMemo:function(){return _},useReducer:function(){return y},useRef:function(){return b},useState:function(){return g}});var n,o,i,a=r(3234),s=0,u=[],c=a.options.__b,l=a.options.__r,f=a.options.diffed,d=a.options.__c,p=a.options.unmount;function h(e,t){a.options.__h&&a.options.__h(o,e,s||t),s=0;var r=o.__H||(o.__H={__:[],__h:[]});return e>=r.__.length&&r.__.push({}),r.__[e]}function g(e){return s=1,y(N,e)}function y(e,t,r){var i=h(n++,2);return i.t=e,i.__c||(i.__=[r?r(t):N(void 0,t),function(e){var t=i.t(i.__[0],e);i.__[0]!==t&&(i.__=[t,i.__[1]],i.__c.setState({}))}],i.__c=o),i.__}function v(e,t){var r=h(n++,3);!a.options.__s&&j(r.__H,t)&&(r.__=e,r.__H=t,o.__H.__h.push(r))}function m(e,t){var r=h(n++,4);!a.options.__s&&j(r.__H,t)&&(r.__=e,r.__H=t,o.__h.push(r))}function b(e){return s=5,_((function(){return{current:e}}),[])}function O(e,t,r){s=6,m((function(){"function"==typeof e?e(t()):e&&(e.current=t())}),null==r?r:r.concat(e))}function _(e,t){var r=h(n++,7);return j(r.__H,t)&&(r.__=e(),r.__H=t,r.__h=e),r.__}function w(e,t){return s=8,_((function(){return e}),t)}function I(e){var t=o.context[e.__c],r=h(n++,9);return r.__c=e,t?(null==r.__&&(r.__=!0,t.sub(o)),t.props.value):e.__}function S(e,t){a.options.useDebugValue&&a.options.useDebugValue(t?t(e):e)}function P(e){var t=h(n++,10),r=g();return t.__=e,o.componentDidCatch||(o.componentDidCatch=function(e){t.__&&t.__(e),r[1](e)}),[r[0],function(){r[1](void 0)}]}function E(){u.forEach((function(e){if(e.__P)try{e.__H.__h.forEach(x),e.__H.__h.forEach(k),e.__H.__h=[]}catch(t){e.__H.__h=[],a.options.__e(t,e.__v)}})),u=[]}a.options.__b=function(e){o=null,c&&c(e)},a.options.__r=function(e){l&&l(e),n=0;var t=(o=e.__c).__H;t&&(t.__h.forEach(x),t.__h.forEach(k),t.__h=[])},a.options.diffed=function(e){f&&f(e);var t=e.__c;t&&t.__H&&t.__H.__h.length&&(1!==u.push(t)&&i===a.options.requestAnimationFrame||((i=a.options.requestAnimationFrame)||function(e){var t,r=function(){clearTimeout(n),T&&cancelAnimationFrame(t),setTimeout(e)},n=setTimeout(r,100);T&&(t=requestAnimationFrame(r))})(E)),o=void 0},a.options.__c=function(e,t){t.some((function(e){try{e.__h.forEach(x),e.__h=e.__h.filter((function(e){return!e.__||k(e)}))}catch(r){t.some((function(e){e.__h&&(e.__h=[])})),t=[],a.options.__e(r,e.__v)}})),d&&d(e,t)},a.options.unmount=function(e){p&&p(e);var t=e.__c;if(t&&t.__H)try{t.__H.__.forEach(x)}catch(e){a.options.__e(e,t.__v)}};var T="function"==typeof requestAnimationFrame;function x(e){var t=o;"function"==typeof e.__c&&e.__c(),o=t}function k(e){var t=o;e.__c=e.__(),o=t}function j(e,t){return!e||e.length!==t.length||t.some((function(t,r){return t!==e[r]}))}function N(e,t){return"function"==typeof t?t(e):t}},5832:function(e,t,r){var n=r(3199)(r(7776),"DataView");e.exports=n},6453:function(e,t,r){var n=r(1598),o=r(7335),i=r(9720),a=r(8246),s=r(8397);function u(e){var t=-1,r=null==e?0:e.length;for(this.clear();++t<r;){var n=e[t];this.set(n[0],n[1])}}u.prototype.clear=n,u.prototype.delete=o,u.prototype.get=i,u.prototype.has=a,u.prototype.set=s,e.exports=u},186:function(e,t,r){var n=r(4514),o=r(1535),i=r(8093),a=r(8310),s=r(5069);function u(e){var t=-1,r=null==e?0:e.length;for(this.clear();++t<r;){var n=e[t];this.set(n[0],n[1])}}u.prototype.clear=n,u.prototype.delete=o,u.prototype.get=i,u.prototype.has=a,u.prototype.set=s,e.exports=u},7139:function(e,t,r){var n=r(3199)(r(7776),"Map");e.exports=n},4107:function(e,t,r){var n=r(7027),o=r(6826),i=r(8345),a=r(4529),s=r(7014);function u(e){var t=-1,r=null==e?0:e.length;for(this.clear();++t<r;){var n=e[t];this.set(n[0],n[1])}}u.prototype.clear=n,u.prototype.delete=o,u.prototype.get=i,u.prototype.has=a,u.prototype.set=s,e.exports=u},9618:function(e,t,r){var n=r(3199)(r(7776),"Promise");e.exports=n},4033:function(e,t,r){var n=r(3199)(r(7776),"Set");e.exports=n},9863:function(e,t,r){var n=r(4107),o=r(6661),i=r(8274);function a(e){var t=-1,r=null==e?0:e.length;for(this.__data__=new n;++t<r;)this.add(e[t])}a.prototype.add=a.prototype.push=o,a.prototype.has=i,e.exports=a},5515:function(e,t,r){var n=r(186),o=r(4621),i=r(6780),a=r(1380),s=r(876),u=r(7610);function c(e){var t=this.__data__=new n(e);this.size=t.size}c.prototype.clear=o,c.prototype.delete=i,c.prototype.get=a,c.prototype.has=s,c.prototype.set=u,e.exports=c},3081:function(e,t,r){var n=r(7776).Symbol;e.exports=n},8134:function(e,t,r){var n=r(7776).Uint8Array;e.exports=n},8031:function(e,t,r){var n=r(3199)(r(7776),"WeakMap");e.exports=n},3213:function(e){e.exports=function(e,t){for(var r=-1,n=null==e?0:e.length,o=0,i=[];++r<n;){var a=e[r];t(a,r,e)&&(i[o++]=a)}return i}},7496:function(e,t,r){var n=r(2775),o=r(2241),i=r(3680),a=r(6151),s=r(8911),u=r(1882),c=Object.prototype.hasOwnProperty;e.exports=function(e,t){var r=i(e),l=!r&&o(e),f=!r&&!l&&a(e),d=!r&&!l&&!f&&u(e),p=r||l||f||d,h=p?n(e.length,String):[],g=h.length;for(var y in e)!t&&!c.call(e,y)||p&&("length"==y||f&&("offset"==y||"parent"==y)||d&&("buffer"==y||"byteLength"==y||"byteOffset"==y)||s(y,g))||h.push(y);return h}},3389:function(e){e.exports=function(e,t){for(var r=-1,n=null==e?0:e.length,o=Array(n);++r<n;)o[r]=t(e[r],r,e);return o}},8985:function(e){e.exports=function(e,t){for(var r=-1,n=t.length,o=e.length;++r<n;)e[o+r]=t[r];return e}},4173:function(e){e.exports=function(e,t){for(var r=-1,n=null==e?0:e.length;++r<n;)if(t(e[r],r,e))return!0;return!1}},7546:function(e,t,r){var n=r(1538);e.exports=function(e,t){for(var r=e.length;r--;)if(n(e[r][0],t))return r;return-1}},7365:function(e,t,r){var n=r(8162),o=r(8986);e.exports=function(e,t){for(var r=0,i=(t=n(t,e)).length;null!=e&&r<i;)e=e[o(t[r++])];return r&&r==i?e:void 0}},7299:function(e,t,r){var n=r(8985),o=r(3680);e.exports=function(e,t,r){var i=t(e);return o(e)?i:n(i,r(e))}},9531:function(e,t,r){var n=r(3081),o=r(7524),i=r(9765),a=n?n.toStringTag:void 0;e.exports=function(e){return null==e?void 0===e?"[object Undefined]":"[object Null]":a&&a in Object(e)?o(e):i(e)}},6862:function(e){e.exports=function(e,t){return null!=e&&t in Object(e)}},3012:function(e,t,r){var n=r(9531),o=r(6393);e.exports=function(e){return o(e)&&"[object Arguments]"==n(e)}},681:function(e,t,r){var n=r(9606),o=r(6393);e.exports=function e(t,r,i,a,s){return t===r||(null==t||null==r||!o(t)&&!o(r)?t!=t&&r!=r:n(t,r,i,a,e,s))}},9606:function(e,t,r){var n=r(5515),o=r(4697),i=r(8485),a=r(5228),s=r(3965),u=r(3680),c=r(6151),l=r(1882),f="[object Arguments]",d="[object Array]",p="[object Object]",h=Object.prototype.hasOwnProperty;e.exports=function(e,t,r,g,y,v){var m=u(e),b=u(t),O=m?d:s(e),_=b?d:s(t),w=(O=O==f?p:O)==p,I=(_=_==f?p:_)==p,S=O==_;if(S&&c(e)){if(!c(t))return!1;m=!0,w=!1}if(S&&!w)return v||(v=new n),m||l(e)?o(e,t,r,g,y,v):i(e,t,O,r,g,y,v);if(!(1&r)){var P=w&&h.call(e,"__wrapped__"),E=I&&h.call(t,"__wrapped__");if(P||E){var T=P?e.value():e,x=E?t.value():t;return v||(v=new n),y(T,x,r,g,v)}}return!!S&&(v||(v=new n),a(e,t,r,g,y,v))}},9196:function(e,t,r){var n=r(5515),o=r(681);e.exports=function(e,t,r,i){var a=r.length,s=a,u=!i;if(null==e)return!s;for(e=Object(e);a--;){var c=r[a];if(u&&c[2]?c[1]!==e[c[0]]:!(c[0]in e))return!1}for(;++a<s;){var l=(c=r[a])[0],f=e[l],d=c[1];if(u&&c[2]){if(void 0===f&&!(l in e))return!1}else{var p=new n;if(i)var h=i(f,d,l,e,t,p);if(!(void 0===h?o(d,f,3,i,p):h))return!1}}return!0}},9534:function(e,t,r){var n=r(1479),o=r(2627),i=r(8604),a=r(795),s=/^\[object .+?Constructor\]$/,u=Function.prototype,c=Object.prototype,l=u.toString,f=c.hasOwnProperty,d=RegExp("^"+l.call(f).replace(/[\\^$.*+?()[\]{}|]/g,"\\$&").replace(/hasOwnProperty|(function).*?(?=\\\()| for .+?(?=\\\])/g,"$1.*?")+"$");e.exports=function(e){return!(!i(e)||o(e))&&(n(e)?d:s).test(a(e))}},8650:function(e,t,r){var n=r(9531),o=r(1758),i=r(6393),a={};a["[object Float32Array]"]=a["[object Float64Array]"]=a["[object Int8Array]"]=a["[object Int16Array]"]=a["[object Int32Array]"]=a["[object Uint8Array]"]=a["[object Uint8ClampedArray]"]=a["[object Uint16Array]"]=a["[object Uint32Array]"]=!0,a["[object Arguments]"]=a["[object Array]"]=a["[object ArrayBuffer]"]=a["[object Boolean]"]=a["[object DataView]"]=a["[object Date]"]=a["[object Error]"]=a["[object Function]"]=a["[object Map]"]=a["[object Number]"]=a["[object Object]"]=a["[object RegExp]"]=a["[object Set]"]=a["[object String]"]=a["[object WeakMap]"]=!1,e.exports=function(e){return i(e)&&o(e.length)&&!!a[n(e)]}},5361:function(e,t,r){var n=r(201),o=r(429),i=r(2551),a=r(3680),s=r(4712);e.exports=function(e){return"function"==typeof e?e:null==e?i:"object"==typeof e?a(e)?o(e[0],e[1]):n(e):s(e)}},2079:function(e,t,r){var n=r(9e3),o=r(6198),i=Object.prototype.hasOwnProperty;e.exports=function(e){if(!n(e))return o(e);var t=[];for(var r in Object(e))i.call(e,r)&&"constructor"!=r&&t.push(r);return t}},201:function(e,t,r){var n=r(9196),o=r(364),i=r(5843);e.exports=function(e){var t=o(e);return 1==t.length&&t[0][2]?i(t[0][0],t[0][1]):function(r){return r===e||n(r,e,t)}}},429:function(e,t,r){var n=r(681),o=r(5690),i=r(4774),a=r(2753),s=r(7471),u=r(5843),c=r(8986);e.exports=function(e,t){return a(e)&&s(t)?u(c(e),t):function(r){var a=o(r,e);return void 0===a&&a===t?i(r,e):n(t,a,3)}}},2916:function(e){e.exports=function(e){return function(t){return null==t?void 0:t[e]}}},4169:function(e,t,r){var n=r(7365);e.exports=function(e){return function(t){return n(t,e)}}},8839:function(e,t,r){var n=r(9057),o=Math.floor,i=Math.min;e.exports=function(e,t,r,a){var s=0,u=null==e?0:e.length;if(0===u)return 0;for(var c=(t=r(t))!=t,l=null===t,f=n(t),d=void 0===t;s<u;){var p=o((s+u)/2),h=r(e[p]),g=void 0!==h,y=null===h,v=h==h,m=n(h);if(c)var b=a||v;else b=d?v&&(a||g):l?v&&g&&(a||!y):f?v&&g&&!y&&(a||!m):!y&&!m&&(a?h<=t:h<t);b?s=p+1:u=p}return i(u,4294967294)}},2775:function(e){e.exports=function(e,t){for(var r=-1,n=Array(e);++r<e;)n[r]=t(r);return n}},2225:function(e,t,r){var n=r(3081),o=r(3389),i=r(3680),a=r(9057),s=n?n.prototype:void 0,u=s?s.toString:void 0;e.exports=function e(t){if("string"==typeof t)return t;if(i(t))return o(t,e)+"";if(a(t))return u?u.call(t):"";var r=t+"";return"0"==r&&1/t==-Infinity?"-0":r}},2872:function(e){e.exports=function(e){return function(t){return e(t)}}},9549:function(e){e.exports=function(e,t){return e.has(t)}},8162:function(e,t,r){var n=r(3680),o=r(2753),i=r(4965),a=r(1692);e.exports=function(e,t){return n(e)?e:o(e,t)?[e]:i(a(e))}},7227:function(e,t,r){var n=r(7776)["__core-js_shared__"];e.exports=n},4697:function(e,t,r){var n=r(9863),o=r(4173),i=r(9549);e.exports=function(e,t,r,a,s,u){var c=1&r,l=e.length,f=t.length;if(l!=f&&!(c&&f>l))return!1;var d=u.get(e),p=u.get(t);if(d&&p)return d==t&&p==e;var h=-1,g=!0,y=2&r?new n:void 0;for(u.set(e,t),u.set(t,e);++h<l;){var v=e[h],m=t[h];if(a)var b=c?a(m,v,h,t,e,u):a(v,m,h,e,t,u);if(void 0!==b){if(b)continue;g=!1;break}if(y){if(!o(t,(function(e,t){if(!i(y,t)&&(v===e||s(v,e,r,a,u)))return y.push(t)}))){g=!1;break}}else if(v!==m&&!s(v,m,r,a,u)){g=!1;break}}return u.delete(e),u.delete(t),g}},8485:function(e,t,r){var n=r(3081),o=r(8134),i=r(1538),a=r(4697),s=r(1994),u=r(1120),c=n?n.prototype:void 0,l=c?c.valueOf:void 0;e.exports=function(e,t,r,n,c,f,d){switch(r){case"[object DataView]":if(e.byteLength!=t.byteLength||e.byteOffset!=t.byteOffset)return!1;e=e.buffer,t=t.buffer;case"[object ArrayBuffer]":return!(e.byteLength!=t.byteLength||!f(new o(e),new o(t)));case"[object Boolean]":case"[object Date]":case"[object Number]":return i(+e,+t);case"[object Error]":return e.name==t.name&&e.message==t.message;case"[object RegExp]":case"[object String]":return e==t+"";case"[object Map]":var p=s;case"[object Set]":var h=1&n;if(p||(p=u),e.size!=t.size&&!h)return!1;var g=d.get(e);if(g)return g==t;n|=2,d.set(e,t);var y=a(p(e),p(t),n,c,f,d);return d.delete(e),y;case"[object Symbol]":if(l)return l.call(e)==l.call(t)}return!1}},5228:function(e,t,r){var n=r(2596),o=Object.prototype.hasOwnProperty;e.exports=function(e,t,r,i,a,s){var u=1&r,c=n(e),l=c.length;if(l!=n(t).length&&!u)return!1;for(var f=l;f--;){var d=c[f];if(!(u?d in t:o.call(t,d)))return!1}var p=s.get(e),h=s.get(t);if(p&&h)return p==t&&h==e;var g=!0;s.set(e,t),s.set(t,e);for(var y=u;++f<l;){var v=e[d=c[f]],m=t[d];if(i)var b=u?i(m,v,d,t,e,s):i(v,m,d,e,t,s);if(!(void 0===b?v===m||a(v,m,r,i,s):b)){g=!1;break}y||(y="constructor"==d)}if(g&&!y){var O=e.constructor,_=t.constructor;O==_||!("constructor"in e)||!("constructor"in t)||"function"==typeof O&&O instanceof O&&"function"==typeof _&&_ instanceof _||(g=!1)}return s.delete(e),s.delete(t),g}},5975:function(e,t,r){var n="object"==typeof r.g&&r.g&&r.g.Object===Object&&r.g;e.exports=n},2596:function(e,t,r){var n=r(7299),o=r(2944),i=r(7632);e.exports=function(e){return n(e,i,o)}},6871:function(e,t,r){var n=r(5760);e.exports=function(e,t){var r=e.__data__;return n(t)?r["string"==typeof t?"string":"hash"]:r.map}},364:function(e,t,r){var n=r(7471),o=r(7632);e.exports=function(e){for(var t=o(e),r=t.length;r--;){var i=t[r],a=e[i];t[r]=[i,a,n(a)]}return t}},3199:function(e,t,r){var n=r(9534),o=r(3653);e.exports=function(e,t){var r=o(e,t);return n(r)?r:void 0}},7524:function(e,t,r){var n=r(3081),o=Object.prototype,i=o.hasOwnProperty,a=o.toString,s=n?n.toStringTag:void 0;e.exports=function(e){var t=i.call(e,s),r=e[s];try{e[s]=void 0;var n=!0}catch(e){}var o=a.call(e);return n&&(t?e[s]=r:delete e[s]),o}},2944:function(e,t,r){var n=r(3213),o=r(2116),i=Object.prototype.propertyIsEnumerable,a=Object.getOwnPropertySymbols,s=a?function(e){return null==e?[]:(e=Object(e),n(a(e),(function(t){return i.call(e,t)})))}:o;e.exports=s},3965:function(e,t,r){var n=r(5832),o=r(7139),i=r(9618),a=r(4033),s=r(8031),u=r(9531),c=r(795),l="[object Map]",f="[object Promise]",d="[object Set]",p="[object WeakMap]",h="[object DataView]",g=c(n),y=c(o),v=c(i),m=c(a),b=c(s),O=u;(n&&O(new n(new ArrayBuffer(1)))!=h||o&&O(new o)!=l||i&&O(i.resolve())!=f||a&&O(new a)!=d||s&&O(new s)!=p)&&(O=function(e){var t=u(e),r="[object Object]"==t?e.constructor:void 0,n=r?c(r):"";if(n)switch(n){case g:return h;case y:return l;case v:return f;case m:return d;case b:return p}return t}),e.exports=O},3653:function(e){e.exports=function(e,t){return null==e?void 0:e[t]}},6112:function(e,t,r){var n=r(8162),o=r(2241),i=r(3680),a=r(8911),s=r(1758),u=r(8986);e.exports=function(e,t,r){for(var c=-1,l=(t=n(t,e)).length,f=!1;++c<l;){var d=u(t[c]);if(!(f=null!=e&&r(e,d)))break;e=e[d]}return f||++c!=l?f:!!(l=null==e?0:e.length)&&s(l)&&a(d,l)&&(i(e)||o(e))}},1598:function(e,t,r){var n=r(65);e.exports=function(){this.__data__=n?n(null):{},this.size=0}},7335:function(e){e.exports=function(e){var t=this.has(e)&&delete this.__data__[e];return this.size-=t?1:0,t}},9720:function(e,t,r){var n=r(65),o=Object.prototype.hasOwnProperty;e.exports=function(e){var t=this.__data__;if(n){var r=t[e];return"__lodash_hash_undefined__"===r?void 0:r}return o.call(t,e)?t[e]:void 0}},8246:function(e,t,r){var n=r(65),o=Object.prototype.hasOwnProperty;e.exports=function(e){var t=this.__data__;return n?void 0!==t[e]:o.call(t,e)}},8397:function(e,t,r){var n=r(65);e.exports=function(e,t){var r=this.__data__;return this.size+=this.has(e)?0:1,r[e]=n&&void 0===t?"__lodash_hash_undefined__":t,this}},8911:function(e){var t=/^(?:0|[1-9]\d*)$/;e.exports=function(e,r){var n=typeof e;return!!(r=null==r?9007199254740991:r)&&("number"==n||"symbol"!=n&&t.test(e))&&e>-1&&e%1==0&&e<r}},2753:function(e,t,r){var n=r(3680),o=r(9057),i=/\.|\[(?:[^[\]]*|(["'])(?:(?!\1)[^\\]|\\.)*?\1)\]/,a=/^\w*$/;e.exports=function(e,t){if(n(e))return!1;var r=typeof e;return!("number"!=r&&"symbol"!=r&&"boolean"!=r&&null!=e&&!o(e))||(a.test(e)||!i.test(e)||null!=t&&e in Object(t))}},5760:function(e){e.exports=function(e){var t=typeof e;return"string"==t||"number"==t||"symbol"==t||"boolean"==t?"__proto__"!==e:null===e}},2627:function(e,t,r){var n,o=r(7227),i=(n=/[^.]+$/.exec(o&&o.keys&&o.keys.IE_PROTO||""))?"Symbol(src)_1."+n:"";e.exports=function(e){return!!i&&i in e}},9e3:function(e){var t=Object.prototype;e.exports=function(e){var r=e&&e.constructor;return e===("function"==typeof r&&r.prototype||t)}},7471:function(e,t,r){var n=r(8604);e.exports=function(e){return e==e&&!n(e)}},4514:function(e){e.exports=function(){this.__data__=[],this.size=0}},1535:function(e,t,r){var n=r(7546),o=Array.prototype.splice;e.exports=function(e){var t=this.__data__,r=n(t,e);return!(r<0)&&(r==t.length-1?t.pop():o.call(t,r,1),--this.size,!0)}},8093:function(e,t,r){var n=r(7546);e.exports=function(e){var t=this.__data__,r=n(t,e);return r<0?void 0:t[r][1]}},8310:function(e,t,r){var n=r(7546);e.exports=function(e){return n(this.__data__,e)>-1}},5069:function(e,t,r){var n=r(7546);e.exports=function(e,t){var r=this.__data__,o=n(r,e);return o<0?(++this.size,r.push([e,t])):r[o][1]=t,this}},7027:function(e,t,r){var n=r(6453),o=r(186),i=r(7139);e.exports=function(){this.size=0,this.__data__={hash:new n,map:new(i||o),string:new n}}},6826:function(e,t,r){var n=r(6871);e.exports=function(e){var t=n(this,e).delete(e);return this.size-=t?1:0,t}},8345:function(e,t,r){var n=r(6871);e.exports=function(e){return n(this,e).get(e)}},4529:function(e,t,r){var n=r(6871);e.exports=function(e){return n(this,e).has(e)}},7014:function(e,t,r){var n=r(6871);e.exports=function(e,t){var r=n(this,e),o=r.size;return r.set(e,t),this.size+=r.size==o?0:1,this}},1994:function(e){e.exports=function(e){var t=-1,r=Array(e.size);return e.forEach((function(e,n){r[++t]=[n,e]})),r}},5843:function(e){e.exports=function(e,t){return function(r){return null!=r&&(r[e]===t&&(void 0!==t||e in Object(r)))}}},2991:function(e,t,r){var n=r(8248);e.exports=function(e){var t=n(e,(function(e){return 500===r.size&&r.clear(),e})),r=t.cache;return t}},65:function(e,t,r){var n=r(3199)(Object,"create");e.exports=n},6198:function(e,t,r){var n=r(7941)(Object.keys,Object);e.exports=n},5934:function(e,t,r){e=r.nmd(e);var n=r(5975),o=t&&!t.nodeType&&t,i=o&&e&&!e.nodeType&&e,a=i&&i.exports===o&&n.process,s=function(){try{var e=i&&i.require&&i.require("util").types;return e||a&&a.binding&&a.binding("util")}catch(e){}}();e.exports=s},9765:function(e){var t=Object.prototype.toString;e.exports=function(e){return t.call(e)}},7941:function(e){e.exports=function(e,t){return function(r){return e(t(r))}}},7776:function(e,t,r){var n=r(5975),o="object"==typeof self&&self&&self.Object===Object&&self,i=n||o||Function("return this")();e.exports=i},6661:function(e){e.exports=function(e){return this.__data__.set(e,"__lodash_hash_undefined__"),this}},8274:function(e){e.exports=function(e){return this.__data__.has(e)}},1120:function(e){e.exports=function(e){var t=-1,r=Array(e.size);return e.forEach((function(e){r[++t]=e})),r}},4621:function(e,t,r){var n=r(186);e.exports=function(){this.__data__=new n,this.size=0}},6780:function(e){e.exports=function(e){var t=this.__data__,r=t.delete(e);return this.size=t.size,r}},1380:function(e){e.exports=function(e){return this.__data__.get(e)}},876:function(e){e.exports=function(e){return this.__data__.has(e)}},7610:function(e,t,r){var n=r(186),o=r(7139),i=r(4107);e.exports=function(e,t){var r=this.__data__;if(r instanceof n){var a=r.__data__;if(!o||a.length<199)return a.push([e,t]),this.size=++r.size,this;r=this.__data__=new i(a)}return r.set(e,t),this.size=r.size,this}},4965:function(e,t,r){var n=r(2991),o=/[^.[\]]+|\[(?:(-?\d+(?:\.\d+)?)|(["'])((?:(?!\2)[^\\]|\\.)*?)\2)\]|(?=(?:\.|\[\])(?:\.|\[\]|$))/g,i=/\\(\\)?/g,a=n((function(e){var t=[];return 46===e.charCodeAt(0)&&t.push(""),e.replace(o,(function(e,r,n,o){t.push(n?o.replace(i,"$1"):r||e)})),t}));e.exports=a},8986:function(e,t,r){var n=r(9057);e.exports=function(e){if("string"==typeof e||n(e))return e;var t=e+"";return"0"==t&&1/e==-Infinity?"-0":t}},795:function(e){var t=Function.prototype.toString;e.exports=function(e){if(null!=e){try{return t.call(e)}catch(e){}try{return e+""}catch(e){}}return""}},1538:function(e){e.exports=function(e,t){return e===t||e!=e&&t!=t}},5690:function(e,t,r){var n=r(7365);e.exports=function(e,t,r){var o=null==e?void 0:n(e,t);return void 0===o?r:o}},4774:function(e,t,r){var n=r(6862),o=r(6112);e.exports=function(e,t){return null!=e&&o(e,t,n)}},2551:function(e){e.exports=function(e){return e}},2241:function(e,t,r){var n=r(3012),o=r(6393),i=Object.prototype,a=i.hasOwnProperty,s=i.propertyIsEnumerable,u=n(function(){return arguments}())?n:function(e){return o(e)&&a.call(e,"callee")&&!s.call(e,"callee")};e.exports=u},3680:function(e){var t=Array.isArray;e.exports=t},2636:function(e,t,r){var n=r(1479),o=r(1758);e.exports=function(e){return null!=e&&o(e.length)&&!n(e)}},6151:function(e,t,r){e=r.nmd(e);var n=r(7776),o=r(5645),i=t&&!t.nodeType&&t,a=i&&e&&!e.nodeType&&e,s=a&&a.exports===i?n.Buffer:void 0,u=(s?s.isBuffer:void 0)||o;e.exports=u},1479:function(e,t,r){var n=r(9531),o=r(8604);e.exports=function(e){if(!o(e))return!1;var t=n(e);return"[object Function]"==t||"[object GeneratorFunction]"==t||"[object AsyncFunction]"==t||"[object Proxy]"==t}},1758:function(e){e.exports=function(e){return"number"==typeof e&&e>-1&&e%1==0&&e<=9007199254740991}},8604:function(e){e.exports=function(e){var t=typeof e;return null!=e&&("object"==t||"function"==t)}},6393:function(e){e.exports=function(e){return null!=e&&"object"==typeof e}},9057:function(e,t,r){var n=r(9531),o=r(6393);e.exports=function(e){return"symbol"==typeof e||o(e)&&"[object Symbol]"==n(e)}},1882:function(e,t,r){var n=r(8650),o=r(2872),i=r(5934),a=i&&i.isTypedArray,s=a?o(a):n;e.exports=s},7632:function(e,t,r){var n=r(7496),o=r(2079),i=r(2636);e.exports=function(e){return i(e)?n(e):o(e)}},8248:function(e,t,r){var n=r(4107);function o(e,t){if("function"!=typeof e||null!=t&&"function"!=typeof t)throw new TypeError("Expected a function");var r=function(){var n=arguments,o=t?t.apply(this,n):n[0],i=r.cache;if(i.has(o))return i.get(o);var a=e.apply(this,n);return r.cache=i.set(o,a)||i,a};return r.cache=new(o.Cache||n),r}o.Cache=n,e.exports=o},4712:function(e,t,r){var n=r(2916),o=r(4169),i=r(2753),a=r(8986);e.exports=function(e){return i(e)?n(a(e)):o(e)}},6012:function(e,t,r){var n=r(5361),o=r(8839);e.exports=function(e,t,r){return o(e,t,n(r,2),!0)}},2116:function(e){e.exports=function(){return[]}},5645:function(e){e.exports=function(){return!1}},1692:function(e,t,r){var n=r(2225);e.exports=function(e){return null==e?"":n(e)}}},t={};function r(n){var o=t[n];if(void 0!==o)return o.exports;var i=t[n]={id:n,loaded:!1,exports:{}};return e[n](i,i.exports,r),i.loaded=!0,i.exports}r.d=function(e,t){for(var n in t)r.o(t,n)&&!r.o(e,n)&&Object.defineProperty(e,n,{enumerable:!0,get:t[n]})},r.g=function(){if("object"==typeof globalThis)return globalThis;try{return this||new Function("return this")()}catch(e){if("object"==typeof window)return window}}(),r.o=function(e,t){return Object.prototype.hasOwnProperty.call(e,t)},r.r=function(e){"undefined"!=typeof Symbol&&Symbol.toStringTag&&Object.defineProperty(e,Symbol.toStringTag,{value:"Module"}),Object.defineProperty(e,"__esModule",{value:!0})},r.nmd=function(e){return e.paths=[],e.children||(e.children=[]),e},function(){var e;r.g.importScripts&&(e=r.g.location+"");var t=r.g.document;if(!e&&t&&(t.currentScript&&(e=t.currentScript.src),!e)){var n=t.getElementsByTagName("script");n.length&&(e=n[n.length-1].src)}if(!e)throw new Error("Automatic publicPath is not supported in this browser");e=e.replace(/#.*$/,"").replace(/\?.*$/,"").replace(/\/[^\/]+$/,"/"),r.p=e}();var n={};!function(){"use strict";var e=n,t=r(5318);e.default=void 0;var o=t(r(3542)).default;e.default=o}(),this._LRLogger=n.default}();

==> figures/Wordtune_Editor_files/main-8267cefe531f5586.js <==
(self.webpackChunk_N_E=self.webpackChunk_N_E||[]).push([[179],{5651:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){(null==t||t>e.length)&&(t=e.length);for(var r=0,n=new Array(t);r<t;r++)n[r]=e[r];return n}},47568:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){if(Array.isArray(e))return e}},61476:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){if(Array.isArray(e))return a.default(e)};var n,a=(n=r(5651))&&n.__esModule?n:{default:n}},96385:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){if(void 0===e)throw new ReferenceError("this hasn't been initialised - super() hasn't been called");return e}},18282:function(e,t){"use strict";function r(e,t,r,n,a,o,i){try{var u=e[o](i),c=u.value}catch(s){return void r(s)}u.done?t(c):Promise.resolve(c).then(n,a)}t.Z=function(e){return function(){var t=this,n=arguments;return new Promise((function(a,o){var i=e.apply(t,n);function u(e){r(i,a,o,u,c,"next",e)}function c(e){r(i,a,o,u,c,"throw",e)}u(void 0)}))}}},60616:function(e,t){"use strict";t.Z=function(e,t){if(!(e instanceof t))throw new TypeError("Cannot call a class as a function")}},41543:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t,r){return i.apply(null,arguments)};var n,a=(n=r(9621))&&n.__esModule?n:{default:n};function o(){if("undefined"===typeof Reflect||!Reflect.construct)return!1;if(Reflect.construct.sham)return!1;if("function"===typeof Proxy)return!0;try{return Date.prototype.toString.call(Reflect.construct(Date,[],(function(){}))),!0}catch(e){return!1}}function i(e,t,r){return(i=o()?Reflect.construct:function(e,t,r){var n=[null];n.push.apply(n,t);var o=new(Function.bind.apply(e,n));return r&&a.default(o,r.prototype),o}).apply(null,arguments)}},90416:function(e,t){"use strict";function r(e,t){for(var r=0;r<t.length;r++){var n=t[r];n.enumerable=n.enumerable||!1,n.configurable=!0,"value"in n&&(n.writable=!0),Object.defineProperty(e,n.key,n)}}t.Z=function(e,t,n){t&&r(e.prototype,t);n&&r(e,n);return e}},48427:function(e,t,r){"use strict";t.Z=function(e){var t=n.default();return function(){var r,n=a.default(e);if(t){var i=a.default(this).constructor;r=Reflect.construct(n,arguments,i)}else r=n.apply(this,arguments);return o.default(this,r)}};var n=i(r(28489)),a=i(r(93479)),o=i(r(70717));function i(e){return e&&e.__esModule?e:{default:e}}},59419:function(e,t){"use strict";function r(){return r=Object.assign||function(e){for(var t=1;t<arguments.length;t++){var r=arguments[t];for(var n in r)Object.prototype.hasOwnProperty.call(r,n)&&(e[n]=r[n])}return e},r.apply(this,arguments)}t.Z=function(){return r.apply(this,arguments)}},93479:function(e,t){"use strict";function r(e){return(r=Object.setPrototypeOf?Object.getPrototypeOf:function(e){return e.__proto__||Object.getPrototypeOf(e)})(e)}Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){return r(e)}},33583:function(e,t,r){"use strict";t.Z=function(e,t){if("function"!==typeof t&&null!==t)throw new TypeError("Super expression must either be null or a function");e.prototype=Object.create(t&&t.prototype,{constructor:{value:e,writable:!0,configurable:!0}}),t&&a.default(e,t)};var n,a=(n=r(9621))&&n.__esModule?n:{default:n}},70237:function(e,t){"use strict";t.Z=function(e,t){return null!=t&&"undefined"!==typeof Symbol&&t[Symbol.hasInstance]?!!t[Symbol.hasInstance](e):e instanceof t}},23903:function(e,t){"use strict";t.Z=function(e){return e&&e.__esModule?e:{default:e}}},30199:function(e,t){"use strict";function r(){if("function"!==typeof WeakMap)return null;var e=new WeakMap;return r=function(){return e},e}t.Z=function(e){if(e&&e.__esModule)return e;if(null===e||"object"!==typeof e&&"function"!==typeof e)return{default:e};var t=r();if(t&&t.has(e))return t.get(e);var n={},a=Object.defineProperty&&Object.getOwnPropertyDescriptor;for(var o in e)if(Object.prototype.hasOwnProperty.call(e,o)){var i=a?Object.getOwnPropertyDescriptor(e,o):null;i&&(i.get||i.set)?Object.defineProperty(n,o,i):n[o]=e[o]}n.default=e,t&&t.set(e,n);return n}},29560:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){return-1!==Function.toString.call(e).indexOf("[native code]")}},28489:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(){if("undefined"===typeof Reflect||!Reflect.construct)return!1;if(Reflect.construct.sham)return!1;if("function"===typeof Proxy)return!0;try{return Boolean.prototype.valueOf.call(Reflect.construct(Boolean,[],(function(){}))),!0}catch(e){return!1}}},78792:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){if("undefined"!==typeof Symbol&&null!=e[Symbol.iterator]||null!=e["@@iterator"])return Array.from(e)}},31152:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(){throw new TypeError("Invalid attempt to destructure non-iterable instance.\\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}},16237:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(){throw new TypeError("Invalid attempt to spread non-iterable instance.\\nIn order to be iterable, non-array objects must have a [Symbol.iterator]() method.")}},15154:function(e,t){"use strict";t.Z=function(e,t){if(null==e)return{};var r,n,a={},o=Object.keys(e);for(n=0;n<o.length;n++)r=o[n],t.indexOf(r)>=0||(a[r]=e[r]);return a}},70717:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){if(t&&("object"===a.default(t)||"function"===typeof t))return t;return n.default(e)};var n=o(r(96385)),a=o(r(19178));function o(e){return e&&e.__esModule?e:{default:e}}},9621:function(e,t){"use strict";function r(e,t){return(r=Object.setPrototypeOf||function(e,t){return e.__proto__=t,e})(e,t)}Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){return r(e,t)}},54566:function(e,t,r){"use strict";t.Z=function(e,t){return n.default(e)||a.default(e,t)||i.default(e,t)||o.default()};var n=u(r(47568)),a=u(r(78792)),o=u(r(31152)),i=u(r(37304));function u(e){return e&&e.__esModule?e:{default:e}}},9788:function(e,t,r){"use strict";t.Z=function(e){return n.default(e)||a.default(e)||i.default(e)||o.default()};var n=u(r(61476)),a=u(r(78792)),o=u(r(16237)),i=u(r(37304));function u(e){return e&&e.__esModule?e:{default:e}}},19178:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){return e&&e.constructor===Symbol?"symbol":typeof e}},37304:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e,t){if(!e)return;if("string"===typeof e)return a.default(e,t);var r=Object.prototype.toString.call(e).slice(8,-1);"Object"===r&&e.constructor&&(r=e.constructor.name);if("Map"===r||"Set"===r)return Array.from(r);if("Arguments"===r||/^(?:Ui|I)nt(?:8|16|32)(?:Clamped)?Array$/.test(r))return a.default(e,t)};var n,a=(n=r(5651))&&n.__esModule?n:{default:n}},17858:function(e,t,r){"use strict";t.Z=function(e){return c(e)};var n=u(r(41543)),a=u(r(29560)),o=u(r(93479)),i=u(r(9621));function u(e){return e&&e.__esModule?e:{default:e}}function c(e){var t="function"===typeof Map?new Map:void 0;return c=function(e){if(null===e||!a.default(e))return e;if("function"!==typeof e)throw new TypeError("Super expression must either be null or a function");if("undefined"!==typeof t){if(t.has(e))return t.get(e);t.set(e,r)}function r(){return n.default(e,arguments,o.default(this).constructor)}return r.prototype=Object.create(e.prototype,{constructor:{value:r,enumerable:!1,writable:!0,configurable:!0}}),i.default(r,e)},c(e)}},11541:function(){"trimStart"in String.prototype||(String.prototype.trimStart=String.prototype.trimLeft),"trimEnd"in String.prototype||(String.prototype.trimEnd=String.prototype.trimRight),"description"in Symbol.prototype||Object.defineProperty(Symbol.prototype,"description",{configurable:!0,get:function(){var e=/\((.*)\)/.exec(this.toString());return e?e[1]:void 0}}),Array.prototype.flat||(Array.prototype.flat=function(e,t){return t=this.concat.apply([],this),e>1&&t.some(Array.isArray)?t.flat(e-1):t},Array.prototype.flatMap=function(e,t){return this.map(e,t).flat()}),Promise.prototype.finally||(Promise.prototype.finally=function(e){if("function"!=typeof e)return this.then(e,e);var t=this.constructor||Promise;return this.then((function(r){return t.resolve(e()).then((function(){return r}))}),(function(r){return t.resolve(e()).then((function(){throw r}))}))}),Object.fromEntries||(Object.fromEntries=function(e){return Array.from(e).reduce((function(e,t){return e[t[0]]=t[1],e}),{})})},73952:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.addBasePath=function(e,t){0;return a.normalizePathTrailingSlash(n.addPathPrefix(e,"/editor"))};var n=r(11077),a=r(60583);("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},94400:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});r(9788).Z;Object.defineProperty(t,"__esModule",{value:!0}),t.addLocale=void 0;r(60583);t.addLocale=function(e){for(var t=arguments.length,r=new Array(t>1?t-1:0),n=1;n<t;n++)r[n-1]=arguments[n];return e},("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},36497:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});r(9788).Z;Object.defineProperty(t,"__esModule",{value:!0}),t.detectDomainLocale=void 0;t.detectDomainLocale=function(){for(var e=arguments.length,t=new Array(e),r=0;r<e;r++)t[r]=arguments[r]},("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},7446:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.hasBasePath=function(e){return n.pathHasPrefix(e,"/editor")};var n=r(20832);("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},27029:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var n=r(70237).Z;Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(){return{mountedInstances:new Set,updateHead:function(e){var t={};e.forEach((function(e){if("link"===e.type&&e.props["data-optimized-fonts"]){if(document.querySelector('style[data-href="'.concat(e.props["data-href"],'"]')))return;e.props.href=e.props["data-href"],e.props["data-href"]=void 0}var r=t[e.type]||[];r.push(e),t[e.type]=r}));var r=t.title?t.title[0]:null,n="";if(r){var a=r.props.children;n="string"===typeof a?a:Array.isArray(a)?a.join(""):""}n!==document.title&&(document.title=n),["meta","base","link","style","script"].forEach((function(e){!function(e,t){var r=document.getElementsByTagName("head")[0],n=r.querySelector("meta[name=next-head-count]");0;for(var a=Number(n.content),u=[],c=0,s=n.previousElementSibling;c<a;c++,s=(null==s?void 0:s.previousElementSibling)||null){var l;(null==s||null==(l=s.tagName)?void 0:l.toLowerCase())===e&&u.push(s)}var f=t.map(o).filter((function(e){for(var t=0,r=u.length;t<r;t++){if(i(u[t],e))return u.splice(t,1),!1}return!0}));u.forEach((function(e){var t;return null==(t=e.parentNode)?void 0:t.removeChild(e)})),f.forEach((function(e){return r.insertBefore(e,n)})),n.content=(a-u.length+f.length).toString()}(e,t[e]||[])}))}}},t.isEqualNode=i,t.DOMAttributeNames=void 0;var a={acceptCharset:"accept-charset",className:"class",htmlFor:"for",httpEquiv:"http-equiv",noModule:"noModule"};function o(e){var t=e.type,r=e.props,n=document.createElement(t);for(var o in r)if(r.hasOwnProperty(o)&&"children"!==o&&"dangerouslySetInnerHTML"!==o&&void 0!==r[o]){var i=a[o]||o.toLowerCase();"script"!==t||"async"!==i&&"defer"!==i&&"noModule"!==i?n.setAttribute(i,r[o]):n[i]=!!r[o]}var u=r.children,c=r.dangerouslySetInnerHTML;return c?n.innerHTML=c.__html||"":u&&(n.textContent="string"===typeof u?u:Array.isArray(u)?u.join(""):""),n}function i(e,t){if(n(e,HTMLElement)&&n(t,HTMLElement)){var r=t.getAttribute("nonce");if(r&&!e.getAttribute("nonce")){var a=t.cloneNode(!0);return a.setAttribute("nonce",""),a.nonce=r,r===e.nonce&&e.isEqualNode(a)}}return e.isEqualNode(t)}t.DOMAttributeNames=a,("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},36330:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var n=r(60616).Z,a=r(90416).Z,o=r(33583).Z,i=r(23903).Z,u=r(30199).Z,c=r(54566).Z,s=r(48427).Z,l=i(r(94776));Object.defineProperty(t,"__esModule",{value:!0}),t.initialize=function(){return X.apply(this,arguments)},t.hydrate=function(e){return J.apply(this,arguments)},t.emitter=t.router=t.version=void 0;var f=r(18282).Z,d=r(59419).Z,p=r(23903).Z;r(30199).Z;r(11541);var h,v=p(r(2784)),m=r(77188),y=p(r(8744)),g=r(33220),_=r(39032),b=r(62519),P=r(96112),w=r(34750),x=r(51218),S=p(r(27029)),E=p(r(53682)),j=p(r(54861)),O=r(96096),k=r(93642),M=r(10274),C=r(20001),R=r(74293),L=r(7446),A=r(17029);t.version="12.2.5",t.router=h;var N=y.default();t.emitter=N;var T,I,D,q,Z,H,B,F,U,W,z=function(e){return[].slice.call(e)},G=void 0,V=!1;self.__next_require__=r;var $=function(e){o(r,e);var t=s(r);function r(){return n(this,r),t.apply(this,arguments)}return a(r,[{key:"componentDidCatch",value:function(e,t){this.props.fn(e,t)}},{key:"componentDidMount",value:function(){this.scrollToHash(),h.isSsr&&"/404"!==T.page&&"/_error"!==T.page&&(T.isFallback||T.nextExport&&(_.isDynamicRoute(h.pathname)||location.search||V)||T.props&&T.props.__N_SSG&&(location.search||V))&&h.replace(h.pathname+"?"+String(b.assign(b.urlQueryToSearchParams(h.query),new URLSearchParams(location.search))),I,{_h:1,shallow:!T.isFallback&&!V}).catch((function(e){if(!e.cancelled)throw e}))}},{key:"componentDidUpdate",value:function(){this.scrollToHash()}},{key:"scrollToHash",value:function(){var e=location.hash;if(e=e&&e.substring(1)){var t=document.getElementById(e);t&&setTimeout((function(){return t.scrollIntoView()}),0)}}},{key:"render",value:function(){return this.props.children}}]),r}(v.default.Component);function X(){return X=f(l.default.mark((function e(){var t,n,a=arguments;return l.default.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:return a.length>0&&void 0!==a[0]?a[0]:{},T=JSON.parse(document.getElementById("__NEXT_DATA__").textContent),window.__NEXT_DATA__=T,G=T.defaultLocale,t=T.assetPrefix||"",r.p="".concat(t,"/_next/"),P.setConfig({serverRuntimeConfig:{},publicRuntimeConfig:T.runtimeConfig||{}}),I=w.getURL(),L.hasBasePath(I)&&(I=R.removeBasePath(I)),T.scriptLoader&&(0,r(20747).initScriptLoader)(T.scriptLoader),D=new E.default(T.buildId,t),n=function(e){var t=c(e,2),r=t[0],n=t[1];return D.routeLoader.onEntrypoint(r,n)},window.__NEXT_P&&window.__NEXT_P.map((function(e){return setTimeout((function(){return n(e)}),0)})),window.__NEXT_P=[],window.__NEXT_P.push=n,(Z=S.default()).getIsSsr=function(){return h.isSsr},q=document.getElementById("__next"),e.abrupt("return",{assetPrefix:t});case 21:case"end":return e.stop()}}),e)}))),X.apply(this,arguments)}var Y=function(e){return function(t){var r=d({},t,{Component:W,err:T.err,router:h});return v.default.createElement(ie,null,ue(e,r))}};function J(){return(J=f(l.default.mark((function e(r){var n,a,o,i,u,c;return l.default.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:return n=T.err,e.prev=1,e.next=4,D.routeLoader.whenEntrypoint("/_app");case 4:if(!("error"in(a=e.sent))){e.next=7;break}throw a.error;case 7:o=a.component,i=a.exports,F=o,i&&i.reportWebVitals&&(U=function(e){var t,r=e.id,n=e.name,a=e.startTime,o=e.value,u=e.duration,c=e.entryType,s=e.entries,l="".concat(Date.now(),"-").concat(Math.floor(8999999999999*Math.random())+1e12);s&&s.length&&(t=s[0].startTime);var f={id:r||l,name:n,startTime:a||t,value:null==o?u:o,label:"mark"===c||"measure"===c?"custom":"web-vital"};i.reportWebVitals(f)}),e.next=14;break;case 14:return e.next=16,D.routeLoader.whenEntrypoint(T.page);case 16:e.t0=e.sent;case 17:if(!("error"in(u=e.t0))){e.next=20;break}throw u.error;case 20:W=u.component,e.next=25;break;case 25:e.next=30;break;case 27:e.prev=27,e.t1=e.catch(1),n=M.getProperError(e.t1);case 30:if(!window.__NEXT_PRELOADREADY){e.next=34;break}return e.next=34,window.__NEXT_PRELOADREADY(T.dynamicIds);case 34:return t.router=h=k.createRouter(T.page,T.query,I,{initialProps:T.props,pageLoader:D,App:F,Component:W,wrapApp:Y,err:n,isFallback:Boolean(T.isFallback),subscription:function(e,t,r){return Q(Object.assign({},e,{App:t,scroll:r}))},locale:T.locale,locales:T.locales,defaultLocale:G,domainLocales:T.domainLocales,isPreview:T.isPreview,isRsc:T.rsc}),e.next=37,h._initialMatchesMiddlewarePromise;case 37:if(V=e.sent,c={App:F,initial:!0,Component:W,props:T.props,err:n},!(null==r?void 0:r.beforeRender)){e.next=42;break}return e.next=42,r.beforeRender();case 42:Q(c);case 43:case"end":return e.stop()}}),e,null,[[1,27]])})))).apply(this,arguments)}function Q(e){return K.apply(this,arguments)}function K(){return(K=f(l.default.mark((function e(t){var r;return l.default.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if(!t.err){e.next=4;break}return e.next=3,ee(t);case 3:return e.abrupt("return");case 4:return e.prev=4,e.next=7,ce(t);case 7:e.next=17;break;case 9:if(e.prev=9,e.t0=e.catch(4),!(r=M.getProperError(e.t0)).cancelled){e.next=14;break}throw r;case 14:return e.next=17,ee(d({},t,{err:r}));case 17:case"end":return e.stop()}}),e,null,[[4,9]])})))).apply(this,arguments)}function ee(e){var t=e.App,n=e.err;return console.error(n),console.error("A client-side exception has occurred, see here for more info: https://nextjs.org/docs/messages/client-side-exception-occurred"),D.loadPage("/_error").then((function(n){var a=n.page,o=n.styleSheets;return(null==H?void 0:H.Component)===a?Promise.resolve().then((function(){return u(r(72918))})).then((function(n){return Promise.resolve().then((function(){return u(r(88381))})).then((function(r){return t=r.default,e.App=t,n}))})).then((function(e){return{ErrorComponent:e.default,styleSheets:[]}})):{ErrorComponent:a,styleSheets:o}})).then((function(r){var a,o=r.ErrorComponent,i=r.styleSheets,u=Y(t),c={Component:o,AppTree:u,router:h,ctx:{err:n,pathname:T.page,query:T.query,asPath:I,AppTree:u}};return Promise.resolve((null==(a=e.props)?void 0:a.err)?e.props:w.loadGetInitialProps(t,c)).then((function(t){return ce(d({},e,{err:n,Component:o,styleSheets:i,props:t}))}))}))}var te=null,re=!0;function ne(){w.ST&&(performance.mark("afterHydrate"),performance.measure("Next.js-before-hydration","navigationStart","beforeRender"),performance.measure("Next.js-hydration","beforeRender","afterHydrate"),U&&performance.getEntriesByName("Next.js-hydration").forEach(U),oe())}function ae(){if(w.ST){performance.mark("afterRender");var e=performance.getEntriesByName("routeChange","mark");e.length&&(performance.measure("Next.js-route-change-to-render",e[0].name,"beforeRender"),performance.measure("Next.js-render","beforeRender","afterRender"),U&&(performance.getEntriesByName("Next.js-render").forEach(U),performance.getEntriesByName("Next.js-route-change-to-render").forEach(U)),oe(),["Next.js-route-change-to-render","Next.js-render"].forEach((function(e){return performance.clearMeasures(e)})))}}function oe(){["beforeRender","afterHydrate","afterRender","routeChange"].forEach((function(e){return performance.clearMarks(e)}))}function ie(e){var t=e.children;return v.default.createElement($,{fn:function(e){return ee({App:F,err:e}).catch((function(e){return console.error("Error rendering page: ",e)}))}},v.default.createElement(g.RouterContext.Provider,{value:k.makePublicRouterInstance(h)},v.default.createElement(m.HeadManagerContext.Provider,{value:Z},v.default.createElement(C.ImageConfigContext.Provider,{value:{deviceSizes:[640,750,828,1080,1200,1920,2048,3840],imageSizes:[16,32,48,64,96,128,256,384],path:"/editor/editor/_next/image",loader:"default",dangerouslyAllowSVG:!1}},t))))}function ue(e,t){return v.default.createElement(e,Object.assign({},t))}function ce(e){var t=function(){s()},r=e.App,n=e.Component,a=e.props,o=e.err,i=e.__N_RSC,u="initial"in e?void 0:e.styleSheets;n=n||H.Component,a=a||H.props;var c=d({},a,{Component:!!i?undefined:n,err:o,router:h});H=c;var s,l=!1,f=new Promise((function(e,t){B&&B(),s=function(){B=null,e()},B=function(){l=!0,B=null;var e=new Error("Cancel rendering route");e.cancelled=!0,t(e)}}));!function(){if(!u)return!1;var e=z(document.querySelectorAll("style[data-n-href]")),t=new Set(e.map((function(e){return e.getAttribute("data-n-href")}))),r=document.querySelector("noscript[data-n-css]"),n=null==r?void 0:r.getAttribute("data-n-css");u.forEach((function(e){var r=e.href,a=e.text;if(!t.has(r)){var o=document.createElement("style");o.setAttribute("data-n-href",r),o.setAttribute("media","x"),n&&o.setAttribute("nonce",n),document.head.appendChild(o),o.appendChild(document.createTextNode(a))}}))}();var p=v.default.createElement(v.default.Fragment,null,v.default.createElement(le,{callback:function(){if(u&&!l){for(var t=new Set(u.map((function(e){return e.href}))),r=z(document.querySelectorAll("style[data-n-href]")),n=r.map((function(e){return e.getAttribute("data-n-href")})),a=0;a<n.length;++a)t.has(n[a])?r[a].removeAttribute("media"):r[a].setAttribute("media","x");var o=document.querySelector("noscript[data-n-css]");o&&u.forEach((function(e){var t=e.href,r=document.querySelector('style[data-n-href="'.concat(t,'"]'));r&&(o.parentNode.insertBefore(r,o.nextSibling),o=r)})),z(document.querySelectorAll("link[data-n-p]")).forEach((function(e){e.parentNode.removeChild(e)}))}e.scroll&&window.scrollTo(e.scroll.x,e.scroll.y)}}),v.default.createElement(ie,null,ue(r,c),v.default.createElement(x.Portal,{type:"next-route-announcer"},v.default.createElement(O.RouteAnnouncer,null))));return function(e,t){w.ST&&performance.mark("beforeRender");var r=t(re?ne:ae);te?(0,v.default.startTransition)((function(){te.render(r)})):(te=A.hydrateRoot(e,r),re=!1)}(q,(function(e){return v.default.createElement(se,{callbacks:[e,t]},p)})),f}function se(e){var t=e.callbacks,r=e.children;return v.default.useLayoutEffect((function(){return t.forEach((function(e){return e()}))}),[t]),v.default.useEffect((function(){j.default(U)}),[]),r}function le(e){var t=e.callback;return v.default.useLayoutEffect((function(){return t()}),[t]),null}("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},9043:function(e,t,r){"use strict";var n=r(36330);window.next={version:n.version,get router(){return n.router},emitter:n.emitter},n.initialize({}).then((function(){return n.hydrate()})).catch(console.error),("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},60583:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.normalizePathTrailingSlash=void 0;var n=r(91859),a=r(97962);t.normalizePathTrailingSlash=function(e){if(!e.startsWith("/"))return e;var t=a.parsePath(e),r=t.pathname,o=t.query,i=t.hash;return"".concat(n.removeTrailingSlash(r)).concat(o).concat(i)},("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},53682:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var n=r(60616).Z,a=r(90416).Z;Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var o=r(23903).Z,i=r(73952),u=r(29918),c=o(r(88738)),s=r(94400),l=r(39032),f=r(3881),d=r(91859),p=r(21437),h=function(){function e(t,r){n(this,e),this.routeLoader=p.createRouteLoader(r),this.buildId=t,this.assetPrefix=r,this.promisedSsgManifest=new Promise((function(e){window.__SSG_MANIFEST?e(window.__SSG_MANIFEST):window.__SSG_MANIFEST_CB=function(){e(window.__SSG_MANIFEST)}}))}return a(e,[{key:"getPageList",value:function(){return p.getClientBuildManifest().then((function(e){return e.sortedPages}))}},{key:"getMiddleware",value:function(){return window.__MIDDLEWARE_MANIFEST=void 0,window.__MIDDLEWARE_MANIFEST}},{key:"getDataHref",value:function(e){var t=this,r=e.asPath,n=e.href,a=e.locale,o=f.parseRelativeUrl(n),p=o.pathname,h=o.query,v=o.search,m=f.parseRelativeUrl(r).pathname,y=d.removeTrailingSlash(p);if("/"!==y[0])throw new Error('Route name should start with a "/", got "'.concat(y,'"'));return function(e){var r=c.default(d.removeTrailingSlash(s.addLocale(e,a)),".json");return i.addBasePath("/_next/data/".concat(t.buildId).concat(r).concat(v),!0)}(e.skipInterpolation?m:l.isDynamicRoute(y)?u.interpolateAs(p,m,h).result:y)}},{key:"_isSsg",value:function(e){return this.promisedSsgManifest.then((function(t){return t.has(e)}))}},{key:"loadPage",value:function(e){return this.routeLoader.loadRoute(e).then((function(e){if("component"in e)return{page:e.component,mod:e.exports,styleSheets:e.styles.map((function(e){return{href:e.href,text:e.content}}))};throw e.error}))}},{key:"prefetch",value:function(e){return this.routeLoader.prefetch(e)}}]),e}();t.default=h,("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},54861:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var n,a=r(29600),o=(location.href,!1);function i(e){n&&n(e)}t.default=function(e){n=e,o||(o=!0,a.onCLS(i),a.onFID(i),a.onFCP(i),a.onLCP(i),a.onTTFB(i),a.onINP(i))},("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},51218:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var n=r(54566).Z;Object.defineProperty(t,"__esModule",{value:!0}),t.Portal=void 0;var a=(0,r(23903).Z)(r(2784)),o=r(28316);t.Portal=function(e){var t=e.children,r=e.type,i=a.default.useRef(null),u=n(a.default.useState(),2)[1];return a.default.useEffect((function(){return i.current=document.createElement(r),document.body.appendChild(i.current),u({}),function(){i.current&&document.body.removeChild(i.current)}}),[r]),i.current?o.createPortal(t,i.current):null},("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},74293:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.removeBasePath=function(e){0;(e=e.slice("/editor".length)).startsWith("/")||(e="/".concat(e));return e};r(7446);("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},92061:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.removeLocale=function(e,t){0;return e};r(97962);("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},49071:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.cancelIdleCallback=t.requestIdleCallback=void 0;var r="undefined"!==typeof self&&self.requestIdleCallback&&self.requestIdleCallback.bind(window)||function(e){var t=Date.now();return setTimeout((function(){e({didTimeout:!1,timeRemaining:function(){return Math.max(0,50-(Date.now()-t))}})}),1)};t.requestIdleCallback=r;var n="undefined"!==typeof self&&self.cancelIdleCallback&&self.cancelIdleCallback.bind(window)||function(e){return clearTimeout(e)};t.cancelIdleCallback=n,("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},96096:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var n=r(54566).Z;Object.defineProperty(t,"__esModule",{value:!0}),t.default=t.RouteAnnouncer=void 0;var a=(0,r(23903).Z)(r(2784)),o=r(93642),i={border:0,clip:"rect(0 0 0 0)",height:"1px",margin:"-1px",overflow:"hidden",padding:0,position:"absolute",width:"1px",whiteSpace:"nowrap",wordWrap:"normal"},u=function(){var e=o.useRouter().asPath,t=n(a.default.useState(""),2),r=t[0],u=t[1],c=a.default.useRef(e);return a.default.useEffect((function(){if(c.current!==e)if(c.current=e,document.title)u(document.title);else{var t,r=document.querySelector("h1"),n=null!=(t=null==r?void 0:r.innerText)?t:null==r?void 0:r.textContent;u(n||e)}}),[e]),a.default.createElement("p",{"aria-live":"assertive",id:"__next-route-announcer__",role:"alert",style:i},r)};t.RouteAnnouncer=u;var c=u;t.default=c,("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},21437:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.markAssetError=c,t.isAssetError=function(e){return e&&u in e},t.getClientBuildManifest=l,t.createRouteLoader=function(e){var t=function(e){var t=u.get(e.toString());return t||(document.querySelector('script[src^="'.concat(e,'"]'))?Promise.resolve():(u.set(e.toString(),t=function(e,t){return new Promise((function(r,n){(t=document.createElement("script")).onload=r,t.onerror=function(){return n(c(new Error("Failed to load script: ".concat(e))))},t.crossOrigin=void 0,t.src=e,document.body.appendChild(t)}))}(e)),t))},r=function(e){var t=l.get(e);return t||(l.set(e,t=fetch(e).then((function(t){if(!t.ok)throw new Error("Failed to load stylesheet: ".concat(e));return t.text().then((function(t){return{href:e,content:t}}))})).catch((function(e){throw c(e)}))),t)},n=new Map,u=new Map,l=new Map,d=new Map;return{whenEntrypoint:function(e){return o(e,n)},onEntrypoint:function(e,t){(t?Promise.resolve().then((function(){return t()})).then((function(e){return{component:e&&e.default||e,exports:e}}),(function(e){return{error:e}})):Promise.resolve(void 0)).then((function(t){var r=n.get(e);r&&"resolve"in r?t&&(n.set(e,t),r.resolve(t)):(t?n.set(e,t):n.delete(e),d.delete(e))}))},loadRoute:function(a,i){var u=this;return o(a,d,(function(){return s(f(e,a).then((function(e){var o=e.scripts,i=e.css;return Promise.all([n.has(a)?[]:Promise.all(o.map(t)),Promise.all(i.map(r))])})).then((function(e){return u.whenEntrypoint(a).then((function(t){return{entrypoint:t,styles:e[1]}}))})),3800,c(new Error("Route did not complete loading: ".concat(a)))).then((function(e){var t=e.entrypoint,r=e.styles,n=Object.assign({styles:r},t);return"error"in t?t:n})).catch((function(e){if(i)throw e;return{error:e}})).finally((function(){}))}))},prefetch:function(t){var r,n=this;return(r=navigator.connection)&&(r.saveData||/2g/.test(r.effectiveType))?Promise.resolve():f(e,t).then((function(e){return Promise.all(i?e.scripts.map((function(e){return t=e.toString(),r="script",new Promise((function(e,a){var o='\n      link[rel="prefetch"][href^="'.concat(t,'"],\n      link[rel="preload"][href^="').concat(t,'"],\n      script[src^="').concat(t,'"]');if(document.querySelector(o))return e();n=document.createElement("link"),r&&(n.as=r),n.rel="prefetch",n.crossOrigin=void 0,n.onload=e,n.onerror=a,n.href=t,document.head.appendChild(n)}));var t,r,n})):[])})).then((function(){a.requestIdleCallback((function(){return n.loadRoute(t,!0).catch((function(){}))}))})).catch((function(){}))}}};(0,r(23903).Z)(r(88738));var n=r(84227),a=r(49071);function o(e,t,r){var n,a=t.get(e);if(a)return"future"in a?a.future:Promise.resolve(a);var o=new Promise((function(e){n=e}));return t.set(e,a={resolve:n,future:o}),r?r().then((function(e){return n(e),e})).catch((function(r){throw t.delete(e),r})):o}var i=function(e){try{return e=document.createElement("link"),!!window.MSInputMethodContext&&!!document.documentMode||e.relList.supports("prefetch")}catch(t){return!1}}();var u=Symbol("ASSET_LOAD_ERROR");function c(e){return Object.defineProperty(e,u,{})}function s(e,t,r){return new Promise((function(n,o){var i=!1;e.then((function(e){i=!0,n(e)})).catch(o),a.requestIdleCallback((function(){return setTimeout((function(){i||o(r)}),t)}))}))}function l(){return self.__BUILD_MANIFEST?Promise.resolve(self.__BUILD_MANIFEST):s(new Promise((function(e){var t=self.__BUILD_MANIFEST_CB;self.__BUILD_MANIFEST_CB=function(){e(self.__BUILD_MANIFEST),t&&t()}})),3800,c(new Error("Failed to load client build manifest")))}function f(e,t){return l().then((function(r){if(!(t in r))throw c(new Error("Failed to lookup route: ".concat(t)));var a=r[t].map((function(t){return e+"/_next/"+encodeURI(t)}));return{scripts:a.filter((function(e){return e.endsWith(".js")})).map((function(e){return n.__unsafeCreateTrustedScriptURL(e)})),css:a.filter((function(e){return e.endsWith(".css")}))}}))}("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},93642:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var n=r(41543).default,a=r(9788).Z;Object.defineProperty(t,"__esModule",{value:!0}),Object.defineProperty(t,"Router",{enumerable:!0,get:function(){return u.default}}),Object.defineProperty(t,"withRouter",{enumerable:!0,get:function(){return l.default}}),t.useRouter=function(){return i.default.useContext(c.RouterContext)},t.createRouter=function(){for(var e=arguments.length,t=new Array(e),r=0;r<e;r++)t[r]=arguments[r];return f.router=n(u.default,a(t)),f.readyCallbacks.forEach((function(e){return e()})),f.readyCallbacks=[],f.router},t.makePublicRouterInstance=function(e){var t=e,r={},n=!0,o=!1,i=void 0;try{for(var c,s=d[Symbol.iterator]();!(n=(c=s.next()).done);n=!0){var l=c.value;"object"!==typeof t[l]?r[l]=t[l]:r[l]=Object.assign(Array.isArray(t[l])?[]:{},t[l])}}catch(f){o=!0,i=f}finally{try{n||null==s.return||s.return()}finally{if(o)throw i}}return r.events=u.default.events,p.forEach((function(e){r[e]=function(){for(var r=arguments.length,n=new Array(r),o=0;o<r;o++)n[o]=arguments[o];var i;return(i=t)[e].apply(i,a(n))}})),r},t.default=void 0;var o=r(23903).Z,i=o(r(2784)),u=o(r(29918)),c=r(33220),s=o(r(10274)),l=o(r(14959)),f={router:null,readyCallbacks:[],ready:function(e){if(this.router)return e();this.readyCallbacks.push(e)}},d=["pathname","route","query","asPath","components","isFallback","basePath","locale","locales","defaultLocale","isReady","isPreview","isLocaleDomain","domainLocales"],p=["push","replace","reload","back","prefetch","beforePopState"];function h(){if(!f.router){throw new Error('No router instance found.\nYou should only use "next/router" on the client side of your app.\n')}return f.router}Object.defineProperty(f,"events",{get:function(){return u.default.events}}),d.forEach((function(e){Object.defineProperty(f,e,{get:function(){return h()[e]}})})),p.forEach((function(e){f[e]=function(){for(var t=arguments.length,r=new Array(t),n=0;n<t;n++)r[n]=arguments[n];var o,i=h();return(o=i)[e].apply(o,a(r))}})),["routeChangeStart","beforeHistoryChange","routeChangeComplete","routeChangeError","hashChangeStart","hashChangeComplete"].forEach((function(e){f.ready((function(){u.default.events.on(e,(function(){for(var t=arguments.length,r=new Array(t),n=0;n<t;n++)r[n]=arguments[n];var o="on".concat(e.charAt(0).toUpperCase()).concat(e.substring(1)),i=f;if(i[o])try{var u;(u=i)[o].apply(u,a(r))}catch(c){console.error("Error when running the Router event: ".concat(o)),console.error(s.default(c)?"".concat(c.message,"\n").concat(c.stack):c+"")}}))}))}));var v=f;t.default=v,("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},20747:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var n=r(54566).Z,a=r(9788).Z;Object.defineProperty(t,"__esModule",{value:!0}),t.handleClientScriptLoad=m,t.initScriptLoader=function(e){e.forEach(m),a(document.querySelectorAll('[data-nscript="beforeInteractive"]')).concat(a(document.querySelectorAll('[data-nscript="beforePageRender"]'))).forEach((function(e){var t=e.id||e.getAttribute("src");p.add(t)}))},t.default=void 0;var o=r(59419).Z,i=r(30199).Z,u=r(15154).Z,c=i(r(2784)),s=r(77188),l=r(27029),f=r(49071),d=new Map,p=new Set,h=["onLoad","onReady","dangerouslySetInnerHTML","children","onError","strategy"],v=function(e){var t=e.src,r=e.id,a=e.onLoad,o=void 0===a?function(){}:a,i=e.onReady,u=void 0===i?null:i,c=e.dangerouslySetInnerHTML,s=e.children,f=void 0===s?"":s,v=e.strategy,m=void 0===v?"afterInteractive":v,y=e.onError,g=r||t;if(!g||!p.has(g)){if(d.has(t))return p.add(g),void d.get(t).then(o,y);var _=document.createElement("script"),b=new Promise((function(e,t){_.addEventListener("load",(function(t){e(),o&&o.call(this,t),u&&u()})),_.addEventListener("error",(function(e){t(e)}))})).catch((function(e){y&&y(e)}));t&&d.set(t,b),p.add(g),c?_.innerHTML=c.__html||"":f?_.textContent="string"===typeof f?f:Array.isArray(f)?f.join(""):"":t&&(_.src=t);var P=!0,w=!1,x=void 0;try{for(var S,E=Object.entries(e)[Symbol.iterator]();!(P=(S=E.next()).done);P=!0){var j=n(S.value,2),O=j[0],k=j[1];if(void 0!==k&&!h.includes(O)){var M=l.DOMAttributeNames[O]||O.toLowerCase();_.setAttribute(M,k)}}}catch(C){w=!0,x=C}finally{try{P||null==E.return||E.return()}finally{if(w)throw x}}"worker"===m&&_.setAttribute("type","text/partytown"),_.setAttribute("data-nscript",m),document.body.appendChild(_)}};function m(e){var t=e.strategy;"lazyOnload"===(void 0===t?"afterInteractive":t)?window.addEventListener("load",(function(){f.requestIdleCallback((function(){return v(e)}))})):v(e)}var y=function(e){var t=e.id,r=e.src,n=void 0===r?"":r,a=e.onLoad,i=void 0===a?function(){}:a,l=e.onReady,d=void 0===l?null:l,h=e.strategy,m=void 0===h?"afterInteractive":h,y=e.onError,g=u(e,["id","src","onLoad","onReady","strategy","onError"]),_=c.useContext(s.HeadManagerContext),b=_.updateScripts,P=_.scripts,w=_.getIsSsr;return c.useEffect((function(){var e=t||n;d&&e&&p.has(e)&&d()}),[d,t,n]),c.useEffect((function(){"afterInteractive"===m?v(e):"lazyOnload"===m&&function(e){"complete"===document.readyState?f.requestIdleCallback((function(){return v(e)})):window.addEventListener("load",(function(){f.requestIdleCallback((function(){return v(e)}))}))}(e)}),[e,m]),"beforeInteractive"!==m&&"worker"!==m||(b?(P[m]=(P[m]||[]).concat([o({id:t,src:n,onLoad:i,onReady:d,onError:y},g)]),b(P)):w&&w()?p.add(t||n):w&&!w()&&v(e)),null};t.default=y,("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},84227:function(e,t){"use strict";var r;Object.defineProperty(t,"__esModule",{value:!0}),t.__unsafeCreateTrustedScriptURL=function(e){var t;return(null==(t=function(){var e;"undefined"===typeof r&&(r=(null==(e=window.trustedTypes)?void 0:e.createPolicy("nextjs",{createHTML:function(e){return e},createScript:function(e){return e},createScriptURL:function(e){return e}}))||null);return r}())?void 0:t.createScriptURL(e))||e},("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},14959:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=function(t){return n.default.createElement(e,Object.assign({router:a.useRouter()},t))};t.getInitialProps=e.getInitialProps,t.origGetInitialProps=e.origGetInitialProps,!1;return t};var n=(0,r(23903).Z)(r(2784)),a=r(93642);("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},88381:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var n=r(60616).Z,a=r(90416).Z,o=r(33583).Z,i=r(23903).Z,u=r(48427).Z,c=i(r(94776));Object.defineProperty(t,"__esModule",{value:!0}),Object.defineProperty(t,"AppInitialProps",{enumerable:!0,get:function(){return f.AppInitialProps}}),Object.defineProperty(t,"NextWebVitalsMetric",{enumerable:!0,get:function(){return f.NextWebVitalsMetric}}),t.default=void 0;var s=r(18282).Z,l=(0,r(23903).Z)(r(2784)),f=r(34750);function d(e){return p.apply(this,arguments)}function p(){return(p=s(c.default.mark((function e(t){var r,n,a;return c.default.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:return r=t.Component,n=t.ctx,e.next=3,f.loadGetInitialProps(r,n);case 3:return a=e.sent,e.abrupt("return",{pageProps:a});case 5:case"end":return e.stop()}}),e)})))).apply(this,arguments)}var h=function(e){o(r,e);var t=u(r);function r(){return n(this,r),t.apply(this,arguments)}return a(r,[{key:"render",value:function(){var e=this.props,t=e.Component,r=e.pageProps;return l.default.createElement(t,Object.assign({},r))}}]),r}(l.default.Component);h.origGetInitialProps=d,h.getInitialProps=d,t.default=h},72918:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var n=r(60616).Z,a=r(90416).Z,o=r(33583).Z,i=r(48427).Z;Object.defineProperty(t,"__esModule",{value:!0}),t.default=void 0;var u=r(23903).Z,c=u(r(2784)),s=u(r(75913)),l={400:"Bad Request",404:"This page could not be found",405:"Method Not Allowed",500:"Internal Server Error"};function f(e){var t=e.res,r=e.err;return{statusCode:t&&t.statusCode?t.statusCode:r?r.statusCode:404}}var d={error:{fontFamily:'-apple-system, BlinkMacSystemFont, Roboto, "Segoe UI", "Fira Sans", Avenir, "Helvetica Neue", "Lucida Grande", sans-serif',height:"100vh",textAlign:"center",display:"flex",flexDirection:"column",alignItems:"center",justifyContent:"center"},desc:{display:"inline-block",textAlign:"left",lineHeight:"49px",height:"49px",verticalAlign:"middle"},h1:{display:"inline-block",margin:0,marginRight:"20px",padding:"0 23px 0 0",fontSize:"24px",fontWeight:500,verticalAlign:"top",lineHeight:"49px"},h2:{fontSize:"14px",fontWeight:"normal",lineHeight:"49px",margin:0,padding:0}},p=function(e){o(r,e);var t=i(r);function r(){return n(this,r),t.apply(this,arguments)}return a(r,[{key:"render",value:function(){var e=this.props,t=e.statusCode,r=e.withDarkMode,n=void 0===r||r,a=this.props.title||l[t]||"An unexpected error has occurred";return c.default.createElement("div",{style:d.error},c.default.createElement(s.default,null,c.default.createElement("title",null,t?"".concat(t,": ").concat(a):"Application error: a client-side exception has occurred")),c.default.createElement("div",null,c.default.createElement("style",{dangerouslySetInnerHTML:{__html:"\n                body { margin: 0; color: #000; background: #fff; }\n                .next-error-h1 {\n                  border-right: 1px solid rgba(0, 0, 0, .3);\n                }\n\n                ".concat(n?"@media (prefers-color-scheme: dark) {\n                  body { color: #fff; background: #000; }\n                  .next-error-h1 {\n                    border-right: 1px solid rgba(255, 255, 255, .3);\n                  }\n                }":"")}}),t?c.default.createElement("h1",{className:"next-error-h1",style:d.h1},t):null,c.default.createElement("div",{style:d.desc},c.default.createElement("h2",{style:d.h2},this.props.title||t?a:c.default.createElement(c.default.Fragment,null,"Application error: a client-side exception has occurred (see the browser console for more information)"),"."))))}}]),r}(c.default.Component);p.displayName="ErrorPage",p.getInitialProps=f,p.origGetInitialProps=f,t.default=p},53989:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.AmpStateContext=void 0;var n=(0,r(23903).Z)(r(2784)).default.createContext({});t.AmpStateContext=n},53678:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.isInAmpMode=function(){var e=arguments.length>0&&void 0!==arguments[0]?arguments[0]:{},t=e.ampFirst,r=void 0!==t&&t,n=e.hybrid,a=void 0!==n&&n,o=e.hasQuery,i=void 0!==o&&o;return r||a&&i}},69053:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.escapeStringRegexp=function(e){if(r.test(e))return e.replace(n,"\\$&");return e};var r=/[|\\{}()[\]^$+*?.-]/,n=/[|\\{}()[\]^$+*?.-]/g},77188:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.HeadManagerContext=void 0;var n=(0,r(23903).Z)(r(2784)).default.createContext({});t.HeadManagerContext=n},75913:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.defaultHead=l,t.default=void 0;var n=r(59419).Z,a=r(23903).Z,o=(0,r(30199).Z)(r(2784)),i=a(r(83993)),u=r(53989),c=r(77188),s=r(53678);r(34750);function l(){var e=arguments.length>0&&void 0!==arguments[0]&&arguments[0],t=[o.default.createElement("meta",{charSet:"utf-8"})];return e||t.push(o.default.createElement("meta",{name:"viewport",content:"width=device-width"})),t}function f(e,t){return"string"===typeof t||"number"===typeof t?e:t.type===o.default.Fragment?e.concat(o.default.Children.toArray(t.props.children).reduce((function(e,t){return"string"===typeof t||"number"===typeof t?e:e.concat(t)}),[])):e.concat(t)}var d=["name","httpEquiv","charSet","itemProp"];function p(e,t){return e.reduce(f,[]).reverse().concat(l(t.inAmpMode).reverse()).filter(function(){var e=new Set,t=new Set,r=new Set,n={};return function(a){var o=!0,i=!1;if(a.key&&"number"!==typeof a.key&&a.key.indexOf("$")>0){i=!0;var u=a.key.slice(a.key.indexOf("$")+1);e.has(u)?o=!1:e.add(u)}switch(a.type){case"title":case"base":t.has(a.type)?o=!1:t.add(a.type);break;case"meta":for(var c=0,s=d.length;c<s;c++){var l=d[c];if(a.props.hasOwnProperty(l))if("charSet"===l)r.has(l)?o=!1:r.add(l);else{var f=a.props[l],p=n[l]||new Set;"name"===l&&i||!p.has(f)?(p.add(f),n[l]=p):o=!1}}}return o}}()).reverse().map((function(e,r){var a=e.key||r;if(!t.inAmpMode&&"link"===e.type&&e.props.href&&["https://fonts.googleapis.com/css","https://use.typekit.net/"].some((function(t){return e.props.href.startsWith(t)}))){var i=n({},e.props||{});return i["data-href"]=i.href,i.href=void 0,i["data-optimized-fonts"]=!0,o.default.cloneElement(e,i)}return o.default.cloneElement(e,{key:a})}))}var h=function(e){var t=e.children,r=o.useContext(u.AmpStateContext),n=o.useContext(c.HeadManagerContext);return o.default.createElement(i.default,{reduceComponentsToState:p,headManager:n,inAmpMode:s.isInAmpMode(r)},t)};t.default=h,("function"===typeof t.default||"object"===typeof t.default&&null!==t.default)&&"undefined"===typeof t.default.__esModule&&(Object.defineProperty(t.default,"__esModule",{value:!0}),Object.assign(t.default,t),e.exports=t.default)},78458:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.normalizeLocalePath=function(e,t){var r,n=e.split("/");return(t||[]).some((function(t){return!(!n[1]||n[1].toLowerCase()!==t.toLowerCase())&&(r=t,n.splice(1,1),e=n.join("/")||"/",!0)})),{pathname:e,detectedLocale:r}}},20001:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.ImageConfigContext=void 0;var n=(0,r(23903).Z)(r(2784)),a=r(18113),o=n.default.createContext(a.imageConfigDefault);t.ImageConfigContext=o},18113:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.imageConfigDefault=t.VALID_LOADERS=void 0;t.VALID_LOADERS=["default","imgix","cloudinary","akamai","custom"];t.imageConfigDefault={deviceSizes:[640,750,828,1080,1200,1920,2048,3840],imageSizes:[16,32,48,64,96,128,256,384],path:"/_next/image",loader:"default",domains:[],disableStaticImages:!1,minimumCacheTTL:60,formats:["image/webp"],dangerouslyAllowSVG:!1,contentSecurityPolicy:"script-src 'none'; frame-src 'none'; sandbox;"}},26153:function(e,t){"use strict";function r(e){return Object.prototype.toString.call(e)}Object.defineProperty(t,"__esModule",{value:!0}),t.getObjectClassLabel=r,t.isPlainObject=function(e){if("[object Object]"!==r(e))return!1;var t=Object.getPrototypeOf(e);return null===t||t.hasOwnProperty("isPrototypeOf")}},8744:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var n=r(9788).Z;Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(){var e=Object.create(null);return{on:function(t,r){(e[t]||(e[t]=[])).push(r)},off:function(t,r){e[t]&&e[t].splice(e[t].indexOf(r)>>>0,1)},emit:function(t){for(var r=arguments.length,a=new Array(r>1?r-1:0),o=1;o<r;o++)a[o-1]=arguments[o];(e[t]||[]).slice().map((function(e){e.apply(void 0,n(a))}))}}}},70029:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.denormalizePagePath=function(e){var t=a.normalizePathSep(e);return t.startsWith("/index/")&&!n.isDynamicRoute(t)?t.slice(6):"/index"!==t?t:"/"};var n=r(76018),a=r(95588)},95588:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.normalizePathSep=function(e){return e.replace(/\\/g,"/")}},33220:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.RouterContext=void 0;var n=(0,r(23903).Z)(r(2784)).default.createContext(null);t.RouterContext=n},29918:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var n=r(60616).Z,a=r(90416).Z,o=r(23903).Z,i=r(54566).Z,u=o(r(94776));Object.defineProperty(t,"__esModule",{value:!0}),t.isLocalURL=q,t.interpolateAs=Z,t.resolveHref=B,t.createKey=Y,t.default=void 0;var c=r(18282).Z,s=r(59419).Z,l=r(23903).Z,f=r(30199).Z,d=r(60583),p=r(91859),h=r(21437),v=r(20747),m=f(r(10274)),y=r(70029),g=r(78458),_=l(r(8744)),b=r(34750),P=r(39032),w=r(3881),x=r(62519),S=l(r(72094)),E=r(66164),j=r(67722),O=r(10437),k=(r(36497),r(97962)),M=r(94400),C=r(92061),R=r(74293),L=r(73952),A=r(7446),N=r(89366),T=r(79311),I=r(29688);function D(){return Object.assign(new Error("Route Cancelled"),{cancelled:!0})}function q(e){if(!b.isAbsoluteUrl(e))return!0;try{var t=b.getLocationOrigin(),r=new URL(e,t);return r.origin===t&&A.hasBasePath(r.pathname)}catch(n){return!1}}function Z(e,t,r){var n="",a=j.getRouteRegex(e),o=a.groups,i=(t!==e?E.getRouteMatcher(a)(t):"")||r;n=e;var u=Object.keys(o);return u.every((function(e){var t=i[e]||"",r=o[e],a=r.repeat,u=r.optional,c="[".concat(a?"...":"").concat(e,"]");return u&&(c="".concat(t?"":"/","[").concat(c,"]")),a&&!Array.isArray(t)&&(t=[t]),(u||e in i)&&(n=n.replace(c,a?t.map((function(e){return encodeURIComponent(e)})).join("/"):encodeURIComponent(t))||"/")}))||(n=""),{params:u,result:n}}function H(e,t){var r={};return Object.keys(e).forEach((function(n){t.includes(n)||(r[n]=e[n])})),r}function B(e,t,r){var n,a="string"===typeof t?t:O.formatWithValidation(t),o=a.match(/^[a-zA-Z]{1,}:\/\//),i=o?a.slice(o[0].length):a;if((i.split("?")[0]||"").match(/(\/\/|\\)/)){console.error("Invalid href passed to next/router: ".concat(a,", repeated forward-slashes (//) or backslashes \\ are not valid in the href"));var u=b.normalizeRepeatedSlashes(i);a=(o?o[0]:"")+u}if(!q(a))return r?[a]:a;try{n=new URL(a.startsWith("#")?e.asPath:e.pathname,"http://n")}catch(m){n=new URL("/","http://n")}try{var c=new URL(a,n);c.pathname=d.normalizePathTrailingSlash(c.pathname);var s="";if(P.isDynamicRoute(c.pathname)&&c.searchParams&&r){var l=x.searchParamsToUrlQuery(c.searchParams),f=Z(c.pathname,c.pathname,l),p=f.result,h=f.params;p&&(s=O.formatWithValidation({pathname:p,hash:c.hash,query:H(l,h)}))}var v=c.origin===n.origin?c.href.slice(c.origin.length):c.href;return r?[v,s||v]:v}catch(y){return r?[a]:a}}function F(e){var t=b.getLocationOrigin();return e.startsWith(t)?e.substring(t.length):e}function U(e,t,r){var n=i(B(e,t,!0),2),a=n[0],o=n[1],u=b.getLocationOrigin(),c=a.startsWith(u),s=o&&o.startsWith(u);a=F(a),o=o?F(o):o;var l=c?a:L.addBasePath(a),f=r?F(B(e,r)):o||a;return{url:l,as:s?f:L.addBasePath(f)}}function W(e,t){var r=p.removeTrailingSlash(y.denormalizePagePath(e));return"/404"===r||"/_error"===r?e:(t.includes(r)||t.some((function(t){if(P.isDynamicRoute(t)&&j.getRouteRegex(t).re.test(r))return e=t,!0})),p.removeTrailingSlash(e))}var z=Symbol("SSG_DATA_NOT_FOUND");function G(e,t,r){return fetch(e,{credentials:"same-origin",method:r.method||"GET",headers:Object.assign({},r.headers,{"x-nextjs-data":"1"})}).then((function(n){return!n.ok&&t>1&&n.status>=500?G(e,t-1,r):n}))}var V={};function $(e){var t,r=e.dataHref,n=e.inflightCache,a=e.isPrefetch,o=e.hasMiddleware,i=e.isServerRender,u=e.parseJSON,c=e.persistCache,s=e.isBackground,l=e.unstable_skipClientCache,f=new URL(r,window.location.href).href,d=function(e){return G(r,i?3:1,{headers:a?{purpose:"prefetch"}:{},method:null!=(t=null==e?void 0:e.method)?t:"GET"}).then((function(t){return t.ok&&"HEAD"===(null==e?void 0:e.method)?{dataHref:r,response:t,text:"",json:{}}:t.text().then((function(e){if(!t.ok){if(o&&[301,302,307,308].includes(t.status))return{dataHref:r,response:t,text:e,json:{}};var n;if(!o&&404===t.status)if(null==(n=X(e))?void 0:n.notFound)return{dataHref:r,json:{notFound:z},response:t,text:e};var a=new Error("Failed to load static props");throw i||h.markAssetError(a),a}return{dataHref:r,json:u?X(e):null,response:t,text:e}}))})).then((function(e){return c&&"no-cache"!==e.response.headers.get("x-middleware-cache")||delete n[f],e})).catch((function(e){throw delete n[f],e}))};return l&&c?d({}).then((function(e){return n[f]=Promise.resolve(e),e})):void 0!==n[f]?n[f]:n[f]=d(s?{method:"HEAD"}:{})}function X(e){try{return JSON.parse(e)}catch(t){return null}}function Y(){return Math.random().toString(36).slice(2,10)}function J(e){var t=e.url,r=e.router;if(t===L.addBasePath(M.addLocale(r.asPath,r.locale)))throw new Error("Invariant: attempted to hard navigate to the same URL ".concat(t," ").concat(location.href));window.location.href=t}var Q=function(e){var t=e.route,r=e.router,n=!1,a=r.clc=function(){n=!0};return function(){if(n){var e=new Error('Abort fetching component for route: "'.concat(t,'"'));throw e.cancelled=!0,e}a===r.clc&&(r.clc=null)}},K=function(){function e(t,r,a,o){var i=o.initialProps,u=o.pageLoader,c=o.App,s=o.wrapApp,l=o.Component,f=o.err,d=o.subscription,h=o.isFallback,v=o.locale,m=(o.locales,o.defaultLocale,o.domainLocales,o.isPreview),y=o.isRsc,g=this;n(this,e),this.sdc={},this.isFirstPopStateEvent=!0,this._key=Y(),this.onPopState=function(e){var t=g.isFirstPopStateEvent;g.isFirstPopStateEvent=!1;var r=e.state;if(r){if(r.__NA)window.location.reload();else if(r.__N&&(!t||g.locale!==r.options.locale||r.as!==g.asPath)){var n=r.url,a=r.as,o=r.options,i=r.key;g._key=i;var u=w.parseRelativeUrl(n).pathname;g.isSsr&&a===L.addBasePath(g.asPath)&&u===L.addBasePath(g.pathname)||g._bps&&!g._bps(r)||g.change("replaceState",n,a,Object.assign({},o,{shallow:o.shallow&&g._shallow,locale:o.locale||g.defaultLocale,_h:0}),undefined)}}else{var c=g.pathname,s=g.query;g.changeState("replaceState",O.formatWithValidation({pathname:L.addBasePath(c),query:s}),b.getURL())}};var _=p.removeTrailingSlash(t);this.components={},"/_error"!==t&&(this.components[_]={Component:l,initial:!0,props:i,err:f,__N_SSG:i&&i.__N_SSG,__N_SSP:i&&i.__N_SSP,__N_RSC:!!y}),this.components["/_app"]={Component:c,styleSheets:[]},this.events=e.events,this.pageLoader=u;var x=P.isDynamicRoute(t)&&self.__NEXT_DATA__.autoExport;if(this.basePath="/editor",this.sub=d,this.clc=null,this._wrapApp=s,this.isSsr=!0,this.isLocaleDomain=!1,this.isReady=!!(self.__NEXT_DATA__.gssp||self.__NEXT_DATA__.gip||self.__NEXT_DATA__.appGip&&!self.__NEXT_DATA__.gsp||!x&&!self.location.search),this.state={route:_,pathname:t,query:r,asPath:x?t:a,isPreview:!!m,locale:void 0,isFallback:h},this._initialMatchesMiddlewarePromise=Promise.resolve(!1),!a.startsWith("//")){var S={locale:v},E=b.getURL();this._initialMatchesMiddlewarePromise=ee({router:this,locale:v,asPath:E}).then((function(e){return S._shouldResolveHref=a!==t,g.changeState("replaceState",e?E:O.formatWithValidation({pathname:L.addBasePath(t),query:r}),E,S),e}))}window.addEventListener("popstate",this.onPopState)}return a(e,[{key:"reload",value:function(){window.location.reload()}},{key:"back",value:function(){window.history.back()}},{key:"push",value:function(e,t){var r,n=arguments.length>2&&void 0!==arguments[2]?arguments[2]:{};return e=(r=U(this,e,t)).url,t=r.as,this.change("pushState",e,t,n)}},{key:"replace",value:function(e,t){var r,n=arguments.length>2&&void 0!==arguments[2]?arguments[2]:{};return e=(r=U(this,e,t)).url,t=r.as,this.change("replaceState",e,t,n)}},{key:"change",value:function(t,r,n,a,o){var l=this;return c(u.default.mark((function c(){var f,d,y,g,_,x,S,N,T,B,F,G,V,$,X,Y,Q,K,te,re,ne,ae,oe,ie,ue,ce,se,le,fe,de,pe,he,ve,me,ye,ge,_e,be,Pe,we,xe,Se,Ee,je,Oe,ke,Me,Ce,Re,Le,Ae,Ne,Te,Ie,De,qe;return u.default.wrap((function(u){for(;;)switch(u.prev=u.next){case 0:if(q(r)){u.next=3;break}return J({url:r,router:l}),u.abrupt("return",!1);case 3:if(f=a._h,d=f||a._shouldResolveHref||k.parsePath(r).pathname===k.parsePath(n).pathname,y=s({},l.state),g=!0!==l.isReady,l.isReady=!0,_=l.isSsr,f||(l.isSsr=!1),!f||!l.clc){u.next=12;break}return u.abrupt("return",!1);case 12:x=y.locale,u.next=25;break;case 25:if(b.ST&&performance.mark("routeChange"),S=a.shallow,N=void 0!==S&&S,T=a.scroll,B=void 0===T||T,F={shallow:N},l._inFlightRoute&&l.clc&&(_||e.events.emit("routeChangeError",D(),l._inFlightRoute,F),l.clc(),l.clc=null),n=L.addBasePath(M.addLocale(A.hasBasePath(n)?R.removeBasePath(n):n,a.locale,l.defaultLocale)),G=C.removeLocale(A.hasBasePath(n)?R.removeBasePath(n):n,y.locale),l._inFlightRoute=n,V=x!==y.locale,f||!l.onlyAHashChange(G)||V){u.next=49;break}return y.asPath=G,e.events.emit("hashChangeStart",n,F),l.changeState(t,r,n,s({},a,{scroll:!1})),B&&l.scrollToHash(G),u.prev=38,u.next=41,l.set(y,l.components[y.route],null);case 41:u.next=47;break;case 43:throw u.prev=43,u.t0=u.catch(38),m.default(u.t0)&&u.t0.cancelled&&e.events.emit("routeChangeError",u.t0,G,F),u.t0;case 47:return e.events.emit("hashChangeComplete",n,F),u.abrupt("return",!0);case 49:return $=w.parseRelativeUrl(r),X=$.pathname,Y=$.query,u.prev=52,u.t1=i,u.next=57,Promise.all([l.pageLoader.getPageList(),h.getClientBuildManifest(),l.pageLoader.getMiddleware()]);case 57:u.t2=u.sent,K=(0,u.t1)(u.t2,2),Q=K[0],te=K[1],te.__rewrites,u.next=68;break;case 64:return u.prev=64,u.t3=u.catch(52),J({url:n,router:l}),u.abrupt("return",!1);case 68:return l.urlIsNew(G)||V||(t="replaceState"),re=n,X=X?p.removeTrailingSlash(R.removeBasePath(X)):X,u.next=73,ee({asPath:n,locale:y.locale,router:l});case 73:if(ne=u.sent,a.shallow&&ne&&(X=l.pathname),!d||"/_error"===X){u.next=87;break}a._shouldResolveHref=!0,u.next=86;break;case 82:ne||(re=ae.asPath),ae.matchedPage&&ae.resolvedHref&&(X=ae.resolvedHref,$.pathname=L.addBasePath(X),ne||(r=O.formatWithValidation($))),u.next=87;break;case 86:$.pathname=W(X,Q),$.pathname!==X&&(X=$.pathname,$.pathname=L.addBasePath(X),ne||(r=O.formatWithValidation($)));case 87:if(q(n)){u.next=92;break}u.next=90;break;case 90:return J({url:n,router:l}),u.abrupt("return",!1);case 92:if(re=C.removeLocale(R.removeBasePath(re),y.locale),oe=p.removeTrailingSlash(X),ie=!1,!P.isDynamicRoute(oe)){u.next=110;break}if(ue=w.parseRelativeUrl(re),ce=ue.pathname,se=j.getRouteRegex(oe),ie=E.getRouteMatcher(se)(ce),fe=(le=oe===ce)?Z(oe,ce,Y):{},ie&&(!le||fe.result)){u.next=109;break}if(!((de=Object.keys(se.groups).filter((function(e){return!Y[e]}))).length>0)||ne){u.next=107;break}throw new Error((le?"The provided `href` (".concat(r,") value is missing query values (").concat(de.join(", "),") to be interpolated properly. "):"The provided `as` value (".concat(ce,") is incompatible with the `href` value (").concat(oe,"). "))+"Read more: https://nextjs.org/docs/messages/".concat(le?"href-interpolation-failed":"incompatible-href-as"));case 107:u.next=110;break;case 109:le?n=O.formatWithValidation(Object.assign({},ue,{pathname:fe.result,query:H(Y,fe.params)})):Object.assign(Y,ie);case 110:return f||e.events.emit("routeChangeStart",n,F),u.prev=111,u.next=115,l.getRouteInfo({route:oe,pathname:X,query:Y,as:n,resolvedAs:re,routeProps:F,locale:y.locale,isPreview:y.isPreview,hasMiddleware:ne});case 115:if("route"in(ve=u.sent)&&ne&&(X=ve.route||oe,oe=X,F.shallow||(Y=Object.assign({},ve.query||{},Y)),ie&&X!==$.pathname&&Object.keys(ie).forEach((function(e){ie&&Y[e]===ie[e]&&delete Y[e]})),P.isDynamicRoute(X)&&(me=!F.shallow&&ve.resolvedAs?ve.resolvedAs:L.addBasePath(M.addLocale(new URL(n,location.href).pathname,y.locale),!0),ye=me,A.hasBasePath(ye)&&(ye=R.removeBasePath(ye)),ge=j.getRouteRegex(X),(_e=E.getRouteMatcher(ge)(ye))&&Object.assign(Y,_e))),!("type"in ve)){u.next=124;break}if("redirect-internal"!==ve.type){u.next=122;break}return u.abrupt("return",l.change(t,ve.newUrl,ve.newAs,a));case 122:return J({url:ve.destination,router:l}),u.abrupt("return",new Promise((function(){})));case 124:if(be=ve.error,Pe=ve.props,we=ve.__N_SSG,xe=ve.__N_SSP,(Se=ve.Component)&&Se.unstable_scriptLoader&&[].concat(Se.unstable_scriptLoader()).forEach((function(e){v.handleClientScriptLoad(e.props)})),!we&&!xe||!Pe){u.next=155;break}if(!Pe.pageProps||!Pe.pageProps.__N_REDIRECT){u.next=138;break}if(a.locale=!1,!(Ee=Pe.pageProps.__N_REDIRECT).startsWith("/")||!1===Pe.pageProps.__N_REDIRECT_BASE_PATH){u.next=136;break}return(je=w.parseRelativeUrl(Ee)).pathname=W(je.pathname,Q),Oe=U(l,Ee,Ee),ke=Oe.url,Me=Oe.as,u.abrupt("return",l.change(t,ke,Me,a));case 136:return J({url:Ee,router:l}),u.abrupt("return",new Promise((function(){})));case 138:if(y.isPreview=!!Pe.__N_PREVIEW,Pe.notFound!==z){u.next=155;break}return u.prev=141,u.next=144,l.fetchComponent("/404");case 144:Ce="/404",u.next=150;break;case 147:u.prev=147,u.t4=u.catch(141),Ce="/_error";case 150:return u.next=152,l.getRouteInfo({route:Ce,pathname:Ce,query:Y,as:n,resolvedAs:re,routeProps:{shallow:!1},locale:y.locale,isPreview:y.isPreview});case 152:if(!("type"in(ve=u.sent))){u.next=155;break}throw new Error("Unexpected middleware effect on /404");case 155:if(e.events.emit("beforeHistoryChange",n,F),l.changeState(t,r,n,a),f&&"/_error"===X&&500===(null==(pe=self.__NEXT_DATA__.props)||null==(he=pe.pageProps)?void 0:he.statusCode)&&(null==Pe?void 0:Pe.pageProps)&&(Pe.pageProps.statusCode=500),Le=a.shallow&&y.route===(null!=(Re=ve.route)?Re:oe),Ne=null!=(Ae=a.scroll)?Ae:!a._h&&!Le,Te=Ne?{x:0,y:0}:null,Ie=s({},y,{route:oe,pathname:X,query:Y,asPath:G,isFallback:!1}),De=null!=o?o:Te,a._h&&!De&&!g&&!V&&I.compareRouterStates(Ie,l.state)){u.next=176;break}return u.next=169,l.set(Ie,ve,De).catch((function(e){if(!e.cancelled)throw e;be=be||e}));case 169:if(!be){u.next=172;break}throw f||e.events.emit("routeChangeError",be,G,F),be;case 172:0,f||e.events.emit("routeChangeComplete",n,F),qe=/#.+$/,Ne&&qe.test(n)&&l.scrollToHash(n);case 176:return u.abrupt("return",!0);case 179:if(u.prev=179,u.t5=u.catch(111),!m.default(u.t5)||!u.t5.cancelled){u.next=183;break}return u.abrupt("return",!1);case 183:throw u.t5;case 184:case"end":return u.stop()}}),c,null,[[38,43],[52,64],[111,179],[141,147]])})))()}},{key:"changeState",value:function(e,t,r){var n=arguments.length>3&&void 0!==arguments[3]?arguments[3]:{};"pushState"===e&&b.getURL()===r||(this._shallow=n.shallow,window.history[e]({url:t,as:r,options:n,__N:!0,key:this._key="pushState"!==e?this._key:Y()},"",r))}},{key:"handleRouteInfoError",value:function(t,r,n,a,o,i){var s=this;return c(u.default.mark((function c(){var l,f,d,p;return u.default.wrap((function(u){for(;;)switch(u.prev=u.next){case 0:if(console.error(t),!t.cancelled){u.next=3;break}throw t;case 3:if(!h.isAssetError(t)&&!i){u.next=7;break}throw e.events.emit("routeChangeError",t,a,o),J({url:a,router:s}),D();case 7:return u.prev=7,u.next=11,s.fetchComponent("/_error");case 11:if(l=u.sent,f=l.page,d=l.styleSheets,(p={props:undefined,Component:f,styleSheets:d,err:t,error:t}).props){u.next=26;break}return u.prev=16,u.next=19,s.getInitialProps(f,{err:t,pathname:r,query:n});case 19:p.props=u.sent,u.next=26;break;case 22:u.prev=22,u.t0=u.catch(16),console.error("Error in error page `getInitialProps`: ",u.t0),p.props={};case 26:return u.abrupt("return",p);case 29:return u.prev=29,u.t1=u.catch(7),u.abrupt("return",s.handleRouteInfoError(m.default(u.t1)?u.t1:new Error(u.t1+""),r,n,a,o,!0));case 32:case"end":return u.stop()}}),c,null,[[7,29],[16,22]])})))()}},{key:"getRouteInfo",value:function(e){var t=e.route,r=e.pathname,n=e.query,a=e.as,o=e.resolvedAs,i=e.routeProps,l=e.locale,f=e.hasMiddleware,d=e.isPreview,h=e.unstable_skipClientCache,v=this;return c(u.default.mark((function e(){var y,_,b,x,S,E,j,k,M,C,L,A,N,T,I;return u.default.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if(y=t,e.prev=1,S=Q({route:y,router:v}),E=v.components[y],!i.shallow||!E||v.route!==y){e.next=7;break}return e.abrupt("return",E);case 7:return f&&(E=void 0),j=E&&!("initial"in E)?E:void 0,k={dataHref:v.pageLoader.getDataHref({href:O.formatWithValidation({pathname:r,query:n}),skipInterpolation:!0,asPath:o,locale:l}),hasMiddleware:!0,isServerRender:v.isSsr,parseJSON:!0,inflightCache:v.sdc,persistCache:!d,isPrefetch:!1,unstable_skipClientCache:h},e.next=12,te({fetchData:function(){return $(k)},asPath:o,locale:l,router:v});case 12:if(M=e.sent,S(),"redirect-internal"!==(null==M||null==(_=M.effect)?void 0:_.type)&&"redirect-external"!==(null==M||null==(b=M.effect)?void 0:b.type)){e.next=16;break}return e.abrupt("return",M.effect);case 16:if("rewrite"!==(null==M||null==(x=M.effect)?void 0:x.type)){e.next=24;break}if(y=p.removeTrailingSlash(M.effect.resolvedHref),r=M.effect.resolvedHref,n=s({},n,M.effect.parsedAs.query),o=R.removeBasePath(g.normalizeLocalePath(M.effect.parsedAs.pathname,v.locales).pathname),E=v.components[y],!i.shallow||!E||v.route!==y||f){e.next=24;break}return e.abrupt("return",s({},E,{route:y}));case 24:if("/api"!==y&&!y.startsWith("/api/")){e.next=27;break}return J({url:a,router:v}),e.abrupt("return",new Promise((function(){})));case 27:if(e.t0=j,e.t0){e.next=32;break}return e.next=31,v.fetchComponent(y).then((function(e){return{Component:e.page,styleSheets:e.styleSheets,__N_SSG:e.mod.__N_SSG,__N_SSP:e.mod.__N_SSP,__N_RSC:!!e.mod.__next_rsc__}}));case 31:e.t0=e.sent;case 32:C=e.t0,e.next=37;break;case 37:return L=C.__N_RSC&&C.__N_SSP,A=C.__N_SSG||C.__N_SSP||C.__N_RSC,e.next=41,v._getData(c(u.default.mark((function e(){var t;return u.default.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:if(!A||L){e.next=10;break}if(!(null==M?void 0:M.json)){e.next=5;break}e.t0=M,e.next=8;break;case 5:return e.next=7,$({dataHref:v.pageLoader.getDataHref({href:O.formatWithValidation({pathname:r,query:n}),asPath:o,locale:l}),isServerRender:v.isSsr,parseJSON:!0,inflightCache:v.sdc,persistCache:!d,isPrefetch:!1,unstable_skipClientCache:h});case 7:e.t0=e.sent;case 8:return t=e.t0.json,e.abrupt("return",{props:t||{}});case 10:return e.t1={},e.next=13,v.getInitialProps(C.Component,{pathname:r,query:n,asPath:a,locale:l,locales:v.locales,defaultLocale:v.defaultLocale});case 13:return e.t2=e.sent,e.abrupt("return",{headers:e.t1,props:e.t2});case 15:case"end":return e.stop()}}),e)}))));case 41:if(N=e.sent.props,C.__N_SSP&&k.dataHref&&(T=new URL(k.dataHref,window.location.href).href,delete v.sdc[T]),!v.isPreview&&C.__N_SSG&&$(Object.assign({},k,{isBackground:!0,persistCache:!1,inflightCache:V})).catch((function(){})),!C.__N_RSC){e.next=55;break}if(!L){e.next=52;break}return e.next=49,v._getData((function(){return v._getFlightData(O.formatWithValidation({query:s({},n,{__flight__:"1"}),pathname:P.isDynamicRoute(y)?Z(r,w.parseRelativeUrl(o).pathname,n).result:r}))}));case 49:e.t1=e.sent.data,e.next=53;break;case 52:e.t1=N.__flight__;case 53:e.t2=e.t1,I={__flight__:e.t2};case 55:return N.pageProps=Object.assign({},N.pageProps,I),C.props=N,C.route=y,C.query=n,C.resolvedAs=o,v.components[y]=C,e.abrupt("return",C);case 64:return e.prev=64,e.t3=e.catch(1),e.abrupt("return",v.handleRouteInfoError(m.getProperError(e.t3),r,n,a,i));case 67:case"end":return e.stop()}}),e,null,[[1,64]])})))()}},{key:"set",value:function(e,t,r){return this.state=e,this.sub(t,this.components["/_app"].Component,r)}},{key:"beforePopState",value:function(e){this._bps=e}},{key:"onlyAHashChange",value:function(e){if(!this.asPath)return!1;var t=i(this.asPath.split("#"),2),r=t[0],n=t[1],a=i(e.split("#"),2),o=a[0],u=a[1];return!(!u||r!==o||n!==u)||r===o&&n!==u}},{key:"scrollToHash",value:function(e){var t=i(e.split("#"),2)[1],r=void 0===t?"":t;if(""!==r&&"top"!==r){var n=decodeURIComponent(r),a=document.getElementById(n);if(a)a.scrollIntoView();else{var o=document.getElementsByName(n)[0];o&&o.scrollIntoView()}}else window.scrollTo(0,0)}},{key:"urlIsNew",value:function(e){return this.asPath!==e}},{key:"prefetch",value:function(e){var t=arguments.length>1&&void 0!==arguments[1]?arguments[1]:e,r=arguments.length>2&&void 0!==arguments[2]?arguments[2]:{},n=this;return c(u.default.mark((function a(){var o,i,c,l,f,d,h,v,m,y,g,_;return u.default.wrap((function(a){for(;;)switch(a.prev=a.next){case 0:return o=w.parseRelativeUrl(e),i=o.pathname,c=o.query,a.next=5,n.pageLoader.getPageList();case 5:return l=a.sent,f=t,d="undefined"!==typeof r.locale?r.locale||void 0:n.locale,a.next=10,ee({asPath:t,locale:d,router:n});case 10:h=a.sent,a.next=24;break;case 16:if(m=a.sent,v=m.__rewrites,!(y=S.default(L.addBasePath(M.addLocale(t,n.locale),!0),l,v,o.query,(function(e){return W(e,l)}),n.locales)).externalDest){a.next=22;break}return a.abrupt("return");case 22:f=C.removeLocale(R.removeBasePath(y.asPath),n.locale),y.matchedPage&&y.resolvedHref&&(i=y.resolvedHref,o.pathname=i,h||(e=O.formatWithValidation(o)));case 24:o.pathname=W(o.pathname,l),P.isDynamicRoute(o.pathname)&&(i=o.pathname,o.pathname=i,Object.assign(c,E.getRouteMatcher(j.getRouteRegex(o.pathname))(k.parsePath(t).pathname)||{}),h||(e=O.formatWithValidation(o))),a.next=28;break;case 28:return a.next=30,te({fetchData:function(){return $({dataHref:n.pageLoader.getDataHref({href:O.formatWithValidation({pathname:i,query:c}),skipInterpolation:!0,asPath:f,locale:d}),hasMiddleware:!0,isServerRender:n.isSsr,parseJSON:!0,inflightCache:n.sdc,persistCache:!n.isPreview,isPrefetch:!0})},asPath:t,locale:d,router:n});case 30:if("rewrite"===(null==(g=a.sent)?void 0:g.effect.type)&&(o.pathname=g.effect.resolvedHref,i=g.effect.resolvedHref,c=s({},c,g.effect.parsedAs.query),f=g.effect.parsedAs.pathname,e=O.formatWithValidation(o)),"redirect-external"!==(null==g?void 0:g.effect.type)){a.next=34;break}return a.abrupt("return");case 34:return _=p.removeTrailingSlash(i),a.next=37,Promise.all([n.pageLoader._isSsg(_).then((function(t){return!!t&&$({dataHref:(null==g?void 0:g.dataHref)||n.pageLoader.getDataHref({href:e,asPath:f,locale:d}),isServerRender:!1,parseJSON:!0,inflightCache:n.sdc,persistCache:!n.isPreview,isPrefetch:!0,unstable_skipClientCache:r.unstable_skipClientCache||r.priority&&!0}).then((function(){return!1}))})),n.pageLoader[r.priority?"loadPage":"prefetch"](_)]);case 37:case"end":return a.stop()}}),a)})))()}},{key:"fetchComponent",value:function(e){var t=this;return c(u.default.mark((function r(){var n,a;return u.default.wrap((function(r){for(;;)switch(r.prev=r.next){case 0:return n=Q({route:e,router:t}),r.prev=1,r.next=4,t.pageLoader.loadPage(e);case 4:return a=r.sent,n(),r.abrupt("return",a);case 9:throw r.prev=9,r.t0=r.catch(1),n(),r.t0;case 13:case"end":return r.stop()}}),r,null,[[1,9]])})))()}},{key:"_getData",value:function(e){var t=this,r=!1,n=function(){r=!0};return this.clc=n,e().then((function(e){if(n===t.clc&&(t.clc=null),r){var a=new Error("Loading initial props cancelled");throw a.cancelled=!0,a}return e}))}},{key:"_getFlightData",value:function(e){return $({dataHref:e,isServerRender:!0,parseJSON:!1,inflightCache:this.sdc,persistCache:!1,isPrefetch:!1}).then((function(e){return{data:e.text}}))}},{key:"getInitialProps",value:function(e,t){var r=this.components["/_app"].Component,n=this._wrapApp(r);return t.AppTree=n,b.loadGetInitialProps(r,{AppTree:n,Component:e,router:this,ctx:t})}},{key:"route",get:function(){return this.state.route}},{key:"pathname",get:function(){return this.state.pathname}},{key:"query",get:function(){return this.state.query}},{key:"asPath",get:function(){return this.state.asPath}},{key:"locale",get:function(){return this.state.locale}},{key:"isFallback",get:function(){return this.state.isFallback}},{key:"isPreview",get:function(){return this.state.isPreview}}]),e}();function ee(e){return Promise.resolve(e.router.pageLoader.getMiddleware()).then((function(t){var r=k.parsePath(e.asPath).pathname,n=A.hasBasePath(r)?R.removeBasePath(r):r,a=null==t?void 0:t.location;return!!a&&new RegExp(a).test(M.addLocale(n,e.locale))}))}function te(e){return ee(e).then((function(t){return t&&e.fetchData?e.fetchData().then((function(t){return function(e,t,r){var n={basePath:r.router.basePath,i18n:{locales:r.router.locales},trailingSlash:Boolean(!1)},a=t.headers.get("x-nextjs-rewrite"),o=a||t.headers.get("x-nextjs-matched-path"),u=t.headers.get("x-matched-path");!u||o||u.includes("__next_data_catchall")||u.includes("/_error")||u.includes("/404")||(o=u);if(o){if(o.startsWith("/")){var c=w.parseRelativeUrl(o),l=N.getNextPathnameInfo(c.pathname,{nextConfig:n,parseData:!0}),f=p.removeTrailingSlash(l.pathname);return Promise.all([r.router.pageLoader.getPageList(),h.getClientBuildManifest()]).then((function(t){var n=i(t,2),o=n[0],u=(n[1].__rewrites,M.addLocale(l.pathname,l.locale));if(P.isDynamicRoute(u)||!a&&o.includes(g.normalizeLocalePath(R.removeBasePath(u),r.router.locales).pathname)){var s=N.getNextPathnameInfo(w.parseRelativeUrl(e).pathname,{parseData:!0});u=L.addBasePath(s.pathname),c.pathname=u}if(!o.includes(f)){var d=W(f,o);d!==f&&(f=d)}var p=o.includes(f)?f:W(g.normalizeLocalePath(R.removeBasePath(c.pathname),r.router.locales).pathname,o);if(P.isDynamicRoute(p)){var h=E.getRouteMatcher(j.getRouteRegex(p))(u);Object.assign(c.query,h||{})}return{type:"rewrite",parsedAs:c,resolvedHref:p}}))}var d=k.parsePath(e),v=T.formatNextPathnameInfo(s({},N.getNextPathnameInfo(d.pathname,{nextConfig:n,parseData:!0}),{defaultLocale:r.router.defaultLocale,buildId:""}));return Promise.resolve({type:"redirect-external",destination:"".concat(v).concat(d.query).concat(d.hash)})}var m=t.headers.get("x-nextjs-redirect");if(m){if(m.startsWith("/")){var y=k.parsePath(m),_=T.formatNextPathnameInfo(s({},N.getNextPathnameInfo(y.pathname,{nextConfig:n,parseData:!0}),{defaultLocale:r.router.defaultLocale,buildId:""}));return Promise.resolve({type:"redirect-internal",newAs:"".concat(_).concat(y.query).concat(y.hash),newUrl:"".concat(_).concat(y.query).concat(y.hash)})}return Promise.resolve({type:"redirect-external",destination:m})}return Promise.resolve({type:"next"})}(t.dataHref,t.response,e).then((function(e){return{dataHref:t.dataHref,json:t.json,response:t.response,text:t.text,effect:e}}))})).catch((function(e){return null})):null}))}K.events=_.default(),t.default=K},2871:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.addLocale=function(e,t,r,o){if(t&&t!==r&&(o||!a.pathHasPrefix(e.toLowerCase(),"/".concat(t.toLowerCase()))&&!a.pathHasPrefix(e.toLowerCase(),"/api")))return n.addPathPrefix(e,"/".concat(t));return e};var n=r(11077),a=r(20832)},11077:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.addPathPrefix=function(e,t){if(!e.startsWith("/")||!t)return e;var r=n.parsePath(e),a=r.pathname,o=r.query,i=r.hash;return"".concat(t).concat(a).concat(o).concat(i)};var n=r(97962)},27563:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.addPathSuffix=function(e,t){if(!e.startsWith("/")||!t)return e;var r=n.parsePath(e),a=r.pathname,o=r.query,i=r.hash;return"".concat(a).concat(t).concat(o).concat(i)};var n=r(97962)},29688:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.compareRouterStates=function(e,t){var r=Object.keys(e);if(r.length!==Object.keys(t).length)return!1;for(var n=r.length;n--;){var a=r[n];if("query"===a){var o=Object.keys(e.query);if(o.length!==Object.keys(t.query).length)return!1;for(var i=o.length;i--;){var u=o[i];if(!t.query.hasOwnProperty(u)||e.query[u]!==t.query[u])return!1}}else if(!t.hasOwnProperty(a)||e[a]!==t[a])return!1}return!0}},79311:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.formatNextPathnameInfo=function(e){var t=i.addLocale(e.pathname,e.locale,e.buildId?void 0:e.defaultLocale,e.ignorePrefix);e.buildId&&(t=o.addPathSuffix(a.addPathPrefix(t,"/_next/data/".concat(e.buildId)),"/"===e.pathname?"index.json":".json"));return t=a.addPathPrefix(t,e.basePath),e.trailingSlash?e.buildId||t.endsWith("/")?t:o.addPathSuffix(t,"/"):n.removeTrailingSlash(t)};var n=r(91859),a=r(11077),o=r(27563),i=r(2871)},10437:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.formatUrl=o,t.formatWithValidation=function(e){0;return o(e)},t.urlObjectKeys=void 0;var n=(0,r(30199).Z)(r(62519)),a=/https?|ftp|gopher|file/;function o(e){var t=e.auth,r=e.hostname,o=e.protocol||"",i=e.pathname||"",u=e.hash||"",c=e.query||"",s=!1;t=t?encodeURIComponent(t).replace(/%3A/i,":")+"@":"",e.host?s=t+e.host:r&&(s=t+(~r.indexOf(":")?"[".concat(r,"]"):r),e.port&&(s+=":"+e.port)),c&&"object"===typeof c&&(c=String(n.urlQueryToSearchParams(c)));var l=e.search||c&&"?".concat(c)||"";return o&&!o.endsWith(":")&&(o+=":"),e.slashes||(!o||a.test(o))&&!1!==s?(s="//"+(s||""),i&&"/"!==i[0]&&(i="/"+i)):s||(s=""),u&&"#"!==u[0]&&(u="#"+u),l&&"?"!==l[0]&&(l="?"+l),i=i.replace(/[?#]/g,encodeURIComponent),l=l.replace("#","%23"),"".concat(o).concat(s).concat(i).concat(l).concat(u)}t.urlObjectKeys=["auth","hash","host","hostname","href","path","pathname","port","protocol","query","search","slashes"]},88738:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=arguments.length>1&&void 0!==arguments[1]?arguments[1]:"",r="/"===e?"/index":/^\/index(\/|$)/.test(e)?"/index".concat(e):"".concat(e);return r+t}},89366:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.getNextPathnameInfo=function(e,t){var r,i=null!=(r=t.nextConfig)?r:{},u=i.basePath,c=i.i18n,s=i.trailingSlash,l={pathname:e,trailingSlash:"/"!==e?e.endsWith("/"):s};u&&o.pathHasPrefix(l.pathname,u)&&(l.pathname=a.removePathPrefix(l.pathname,u),l.basePath=u);if(!0===t.parseData&&l.pathname.startsWith("/_next/data/")&&l.pathname.endsWith(".json")){var f=l.pathname.replace(/^\/_next\/data\//,"").replace(/\.json$/,"").split("/"),d=f[0];l.pathname="index"!==f[1]?"/".concat(f.slice(1).join("/")):"/",l.buildId=d}if(c){var p=n.normalizeLocalePath(l.pathname,c.locales);l.locale=null==p?void 0:p.detectedLocale,l.pathname=(null==p?void 0:p.pathname)||l.pathname}return l};var n=r(78458),a=r(8933),o=r(20832)},76018:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),Object.defineProperty(t,"getSortedRoutes",{enumerable:!0,get:function(){return n.getSortedRoutes}}),Object.defineProperty(t,"isDynamicRoute",{enumerable:!0,get:function(){return a.isDynamicRoute}});var n=r(75137),a=r(39032)},39032:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.isDynamicRoute=function(e){return r.test(e)};var r=/\/\[[^/]+?\](?=\/|$)/},97962:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.parsePath=function(e){var t=e.indexOf("#"),r=e.indexOf("?"),n=r>-1&&(t<0||r<t);if(n||t>-1)return{pathname:e.substring(0,n?r:t),query:n?e.substring(r,t>-1?t:void 0):"",hash:t>-1?e.slice(t):""};return{pathname:e,query:"",hash:""}}},3881:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.parseRelativeUrl=function(e,t){var r=new URL(n.getLocationOrigin()),o=t?new URL(t,r):e.startsWith(".")?new URL(window.location.href):r,i=new URL(e,o),u=i.pathname,c=i.searchParams,s=i.search,l=i.hash,f=i.href;if(i.origin!==r.origin)throw new Error("invariant: invalid relative URL, router received ".concat(e));return{pathname:u,query:a.searchParamsToUrlQuery(c),search:s,hash:l,href:f.slice(r.origin.length)}};var n=r(34750),a=r(62519)},20832:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.pathHasPrefix=function(e,t){if("string"!==typeof e)return!1;var r=n.parsePath(e).pathname;return r===t||r.startsWith(t+"/")};var n=r(97962)},62519:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var n=r(54566).Z;function a(e){return"string"===typeof e||"number"===typeof e&&!isNaN(e)||"boolean"===typeof e?String(e):""}Object.defineProperty(t,"__esModule",{value:!0}),t.searchParamsToUrlQuery=function(e){var t={};return e.forEach((function(e,r){"undefined"===typeof t[r]?t[r]=e:Array.isArray(t[r])?t[r].push(e):t[r]=[t[r],e]})),t},t.urlQueryToSearchParams=function(e){var t=new URLSearchParams;return Object.entries(e).forEach((function(e){var r=n(e,2),o=r[0],i=r[1];Array.isArray(i)?i.forEach((function(e){return t.append(o,a(e))})):t.set(o,a(i))})),t},t.assign=function(e){for(var t=arguments.length,r=new Array(t>1?t-1:0),n=1;n<t;n++)r[n-1]=arguments[n];return r.forEach((function(t){Array.from(t.keys()).forEach((function(t){return e.delete(t)})),t.forEach((function(t,r){return e.append(r,t)}))})),e}},8933:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.removePathPrefix=function(e,t){if(n.pathHasPrefix(e,t)){var r=e.slice(t.length);return r.startsWith("/")?r:"/".concat(r)}return e};var n=r(20832)},91859:function(e,t){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.removeTrailingSlash=function(e){return e.replace(/\/$/,"")||"/"}},66164:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.getRouteMatcher=function(e){var t=e.re,r=e.groups;return function(e){var a=t.exec(e);if(!a)return!1;var o=function(e){try{return decodeURIComponent(e)}catch(t){throw new n.DecodeError("failed to decode param")}},i={};return Object.keys(r).forEach((function(e){var t=r[e],n=a[t.pos];void 0!==n&&(i[e]=~n.indexOf("/")?n.split("/").map((function(e){return o(e)})):t.repeat?[o(n)]:o(n))})),i}};var n=r(34750)},67722:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.getRouteRegex=i,t.getNamedRouteRegex=function(e){var t=c(e);return n({},i(e),{namedRegex:"^".concat(t.namedParameterizedRoute,"(?:/)?$"),routeKeys:t.routeKeys})},t.getMiddlewareRegex=function(e,t){var r=u(e),n=r.parameterizedRoute,a=r.groups,o=(null!=t?t:{}).catchAll,i=void 0===o||o;if("/"===n){return{groups:{},re:new RegExp("^/".concat(i?".*":"","$"))}}var c=i?"(?:(/.*)?)":"";return{groups:a,re:new RegExp("^".concat(n).concat(c,"$"))}},t.getNamedMiddlewareRegex=function(e,t){var r=u(e).parameterizedRoute,n=t.catchAll,a=void 0===n||n;if("/"===r){return{namedRegex:"^/".concat(a?".*":"","$")}}var o=c(e).namedParameterizedRoute,i=a?"(?:(/.*)?)":"";return{namedRegex:"^".concat(o).concat(i,"$")}};var n=r(59419).Z,a=r(69053),o=r(91859);function i(e){var t=u(e),r=t.parameterizedRoute,n=t.groups;return{re:new RegExp("^".concat(r,"(?:/)?$")),groups:n}}function u(e){var t=o.removeTrailingSlash(e).slice(1).split("/"),r={},n=1;return{parameterizedRoute:t.map((function(e){if(e.startsWith("[")&&e.endsWith("]")){var t=s(e.slice(1,-1)),o=t.key,i=t.optional,u=t.repeat;return r[o]={pos:n++,repeat:u,optional:i},u?i?"(?:/(.+?))?":"/(.+?)":"/([^/]+?)"}return"/".concat(a.escapeStringRegexp(e))})).join(""),groups:r}}function c(e){var t=o.removeTrailingSlash(e).slice(1).split("/"),r=function(){var e=97,t=1;return function(){for(var r="",n=0;n<t;n++)r+=String.fromCharCode(e),++e>122&&(t++,e=97);return r}}(),n={};return{namedParameterizedRoute:t.map((function(e){if(e.startsWith("[")&&e.endsWith("]")){var t=s(e.slice(1,-1)),o=t.key,i=t.optional,u=t.repeat,c=o.replace(/\W/g,""),l=!1;return(0===c.length||c.length>30)&&(l=!0),isNaN(parseInt(c.slice(0,1)))||(l=!0),l&&(c=r()),n[c]=o,u?i?"(?:/(?<".concat(c,">.+?))?"):"/(?<".concat(c,">.+?)"):"/(?<".concat(c,">[^/]+?)")}return"/".concat(a.escapeStringRegexp(e))})).join(""),routeKeys:n}}function s(e){var t=e.startsWith("[")&&e.endsWith("]");t&&(e=e.slice(1,-1));var r=e.startsWith("...");return r&&(e=e.slice(3)),{key:e,repeat:r,optional:t}}},75137:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var n=r(60616).Z,a=r(90416).Z,o=r(9788).Z;Object.defineProperty(t,"__esModule",{value:!0}),t.getSortedRoutes=function(e){var t=new i;return e.forEach((function(e){return t.insert(e)})),t.smoosh()};var i=function(){function e(){n(this,e),this.placeholder=!0,this.children=new Map,this.slugName=null,this.restSlugName=null,this.optionalRestSlugName=null}return a(e,[{key:"insert",value:function(e){this._insert(e.split("/").filter(Boolean),[],!1)}},{key:"smoosh",value:function(){return this._smoosh()}},{key:"_smoosh",value:function(){var e=arguments.length>0&&void 0!==arguments[0]?arguments[0]:"/",t=this,r=o(this.children.keys()).sort();null!==this.slugName&&r.splice(r.indexOf("[]"),1),null!==this.restSlugName&&r.splice(r.indexOf("[...]"),1),null!==this.optionalRestSlugName&&r.splice(r.indexOf("[[...]]"),1);var n,a,i,u=r.map((function(r){return t.children.get(r)._smoosh("".concat(e).concat(r,"/"))})).reduce((function(e,t){return o(e).concat(o(t))}),[]);null!==this.slugName&&(n=u).push.apply(n,o(this.children.get("[]")._smoosh("".concat(e,"[").concat(this.slugName,"]/"))));if(!this.placeholder){var c="/"===e?"/":e.slice(0,-1);if(null!=this.optionalRestSlugName)throw new Error('You cannot define a route with the same specificity as a optional catch-all route ("'.concat(c,'" and "').concat(c,"[[...").concat(this.optionalRestSlugName,']]").'));u.unshift(c)}null!==this.restSlugName&&(a=u).push.apply(a,o(this.children.get("[...]")._smoosh("".concat(e,"[...").concat(this.restSlugName,"]/"))));null!==this.optionalRestSlugName&&(i=u).push.apply(i,o(this.children.get("[[...]]")._smoosh("".concat(e,"[[...").concat(this.optionalRestSlugName,"]]/"))));return u}},{key:"_insert",value:function(t,r,n){if(0!==t.length){if(n)throw new Error("Catch-all must be the last part of the URL.");var a=t[0];if(a.startsWith("[")&&a.endsWith("]")){var o=function(e,t){if(null!==e&&e!==t)throw new Error("You cannot use different slug names for the same dynamic path ('".concat(e,"' !== '").concat(t,"')."));r.forEach((function(e){if(e===t)throw new Error('You cannot have the same slug name "'.concat(t,'" repeat within a single dynamic path'));if(e.replace(/\W/g,"")===a.replace(/\W/g,""))throw new Error('You cannot have the slug names "'.concat(e,'" and "').concat(t,'" differ only by non-word symbols within a single dynamic path'))})),r.push(t)},i=a.slice(1,-1),u=!1;if(i.startsWith("[")&&i.endsWith("]")&&(i=i.slice(1,-1),u=!0),i.startsWith("...")&&(i=i.substring(3),n=!0),i.startsWith("[")||i.endsWith("]"))throw new Error("Segment names may not start or end with extra brackets ('".concat(i,"')."));if(i.startsWith("."))throw new Error("Segment names may not start with erroneous periods ('".concat(i,"')."));if(n)if(u){if(null!=this.restSlugName)throw new Error('You cannot use both an required and optional catch-all route at the same level ("[...'.concat(this.restSlugName,']" and "').concat(t[0],'" ).'));o(this.optionalRestSlugName,i),this.optionalRestSlugName=i,a="[[...]]"}else{if(null!=this.optionalRestSlugName)throw new Error('You cannot use both an optional and required catch-all route at the same level ("[[...'.concat(this.optionalRestSlugName,']]" and "').concat(t[0],'").'));o(this.restSlugName,i),this.restSlugName=i,a="[...]"}else{if(u)throw new Error('Optional route parameters are not yet supported ("'.concat(t[0],'").'));o(this.slugName,i),this.slugName=i,a="[]"}}this.children.has(a)||this.children.set(a,new e),this.children.get(a)._insert(t.slice(1),r,n)}else this.placeholder=!1}}]),e}()},96112:function(e,t){"use strict";var r;Object.defineProperty(t,"__esModule",{value:!0}),t.setConfig=function(e){r=e},t.default=void 0;t.default=function(){return r}},83993:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=function(e){var t=function(){if(r&&r.mountedInstances){var t=n.Children.toArray(Array.from(r.mountedInstances).filter(Boolean));r.updateHead(u(t,e))}},r=e.headManager,u=e.reduceComponentsToState;if(a){var c;null==r||null==(c=r.mountedInstances)||c.add(e.children),t()}return o((function(){var t;return null==r||null==(t=r.mountedInstances)||t.add(e.children),function(){var t;null==r||null==(t=r.mountedInstances)||t.delete(e.children)}})),o((function(){return r&&(r._pendingUpdate=t),function(){r&&(r._pendingUpdate=t)}})),i((function(){return r&&r._pendingUpdate&&(r._pendingUpdate(),r._pendingUpdate=null),function(){r&&r._pendingUpdate&&(r._pendingUpdate(),r._pendingUpdate=null)}})),null};var n=(0,r(30199).Z)(r(2784));var a=!1,o=a?function(){}:n.useLayoutEffect,i=a?function(){}:n.useEffect},34750:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0});var n=r(60616).Z,a=r(33583).Z,o=r(23903).Z,i=r(9788).Z,u=r(17858).Z,c=r(48427).Z,s=o(r(94776));Object.defineProperty(t,"__esModule",{value:!0}),t.execOnce=function(e){var t,r=!1;return function(){for(var n=arguments.length,a=new Array(n),o=0;o<n;o++)a[o]=arguments[o];return r||(r=!0,t=e.apply(void 0,i(a))),t}},t.getLocationOrigin=d,t.getURL=function(){var e=window.location.href,t=d();return e.substring(t.length)},t.getDisplayName=p,t.isResSent=h,t.normalizeRepeatedSlashes=function(e){var t=e.split("?");return t[0].replace(/\\/g,"/").replace(/\/\/+/g,"/")+(t[1]?"?".concat(t.slice(1).join("?")):"")},t.loadGetInitialProps=v,t.ST=t.SP=t.warnOnce=t.isAbsoluteUrl=void 0;var l=r(18282).Z;var f=/^[a-zA-Z][a-zA-Z\d+\-.]*?:/;function d(){var e=window.location,t=e.protocol,r=e.hostname,n=e.port;return"".concat(t,"//").concat(r).concat(n?":"+n:"")}function p(e){return"string"===typeof e?e:e.displayName||e.name||"Unknown"}function h(e){return e.finished||e.headersSent}function v(e,t){return m.apply(this,arguments)}function m(){return(m=l(s.default.mark((function e(t,r){var n,a,o;return s.default.wrap((function(e){for(;;)switch(e.prev=e.next){case 0:e.next=5;break;case 5:if(n=r.res||r.ctx&&r.ctx.res,t.getInitialProps){e.next=13;break}if(!r.ctx||!r.Component){e.next=12;break}return e.next=10,v(r.Component,r.ctx);case 10:return e.t0=e.sent,e.abrupt("return",{pageProps:e.t0});case 12:return e.abrupt("return",{});case 13:return e.next=15,t.getInitialProps(r);case 15:if(a=e.sent,!n||!h(n)){e.next=18;break}return e.abrupt("return",a);case 18:if(a){e.next=21;break}throw o='"'.concat(p(t),'.getInitialProps()" should resolve to an object. But found "').concat(a,'" instead.'),new Error(o);case 21:return e.abrupt("return",a);case 23:case"end":return e.stop()}}),e)})))).apply(this,arguments)}t.isAbsoluteUrl=function(e){return f.test(e)};var y="undefined"!==typeof performance;t.SP=y;var g=y&&["mark","measure","getEntriesByName"].every((function(e){return"function"===typeof performance[e]}));t.ST=g;var _=function(e){a(r,e);var t=c(r);function r(){return n(this,r),t.apply(this,arguments)}return r}(u(Error));t.DecodeError=_;var b=function(e){a(r,e);var t=c(r);function r(){return n(this,r),t.apply(this,arguments)}return r}(u(Error));t.NormalizeError=b;var P=function(e){a(r,e);var t=c(r);function r(e){var a;return n(this,r),(a=t.call(this)).code="ENOENT",a.message="Cannot find module for page: ".concat(e),a}return r}(u(Error));t.PageNotFoundError=P;var w=function(e){a(r,e);var t=c(r);function r(e,a){var o;return n(this,r),(o=t.call(this)).message="Failed to load static file for page: ".concat(e," ").concat(a),o}return r}(u(Error));t.MissingStaticPage=w;var x=function(e){a(r,e);var t=c(r);function r(){var e;return n(this,r),(e=t.call(this)).code="ENOENT",e.message="Cannot find the middleware module",e}return r}(u(Error));t.MiddlewareNotFoundError=x,t.warnOnce=function(e){}},94776:function(e){var t=function(e){"use strict";var t,r=Object.prototype,n=r.hasOwnProperty,a="function"===typeof Symbol?Symbol:{},o=a.iterator||"@@iterator",i=a.asyncIterator||"@@asyncIterator",u=a.toStringTag||"@@toStringTag";function c(e,t,r,n){var a=t&&t.prototype instanceof v?t:v,o=Object.create(a.prototype),i=new O(n||[]);return o._invoke=function(e,t,r){var n=l;return function(a,o){if(n===d)throw new Error("Generator is already running");if(n===p){if("throw"===a)throw o;return M()}for(r.method=a,r.arg=o;;){var i=r.delegate;if(i){var u=S(i,r);if(u){if(u===h)continue;return u}}if("next"===r.method)r.sent=r._sent=r.arg;else if("throw"===r.method){if(n===l)throw n=p,r.arg;r.dispatchException(r.arg)}else"return"===r.method&&r.abrupt("return",r.arg);n=d;var c=s(e,t,r);if("normal"===c.type){if(n=r.done?p:f,c.arg===h)continue;return{value:c.arg,done:r.done}}"throw"===c.type&&(n=p,r.method="throw",r.arg=c.arg)}}}(e,r,i),o}function s(e,t,r){try{return{type:"normal",arg:e.call(t,r)}}catch(n){return{type:"throw",arg:n}}}e.wrap=c;var l="suspendedStart",f="suspendedYield",d="executing",p="completed",h={};function v(){}function m(){}function y(){}var g={};g[o]=function(){return this};var _=Object.getPrototypeOf,b=_&&_(_(k([])));b&&b!==r&&n.call(b,o)&&(g=b);var P=y.prototype=v.prototype=Object.create(g);function w(e){["next","throw","return"].forEach((function(t){e[t]=function(e){return this._invoke(t,e)}}))}function x(e,t){function r(a,o,i,u){var c=s(e[a],e,o);if("throw"!==c.type){var l=c.arg,f=l.value;return f&&"object"===typeof f&&n.call(f,"__await")?t.resolve(f.__await).then((function(e){r("next",e,i,u)}),(function(e){r("throw",e,i,u)})):t.resolve(f).then((function(e){l.value=e,i(l)}),(function(e){return r("throw",e,i,u)}))}u(c.arg)}var a;this._invoke=function(e,n){function o(){return new t((function(t,a){r(e,n,t,a)}))}return a=a?a.then(o,o):o()}}function S(e,r){var n=e.iterator[r.method];if(n===t){if(r.delegate=null,"throw"===r.method){if(e.iterator.return&&(r.method="return",r.arg=t,S(e,r),"throw"===r.method))return h;r.method="throw",r.arg=new TypeError("The iterator does not provide a 'throw' method")}return h}var a=s(n,e.iterator,r.arg);if("throw"===a.type)return r.method="throw",r.arg=a.arg,r.delegate=null,h;var o=a.arg;return o?o.done?(r[e.resultName]=o.value,r.next=e.nextLoc,"return"!==r.method&&(r.method="next",r.arg=t),r.delegate=null,h):o:(r.method="throw",r.arg=new TypeError("iterator result is not an object"),r.delegate=null,h)}function E(e){var t={tryLoc:e[0]};1 in e&&(t.catchLoc=e[1]),2 in e&&(t.finallyLoc=e[2],t.afterLoc=e[3]),this.tryEntries.push(t)}function j(e){var t=e.completion||{};t.type="normal",delete t.arg,e.completion=t}function O(e){this.tryEntries=[{tryLoc:"root"}],e.forEach(E,this),this.reset(!0)}function k(e){if(e){var r=e[o];if(r)return r.call(e);if("function"===typeof e.next)return e;if(!isNaN(e.length)){var a=-1,i=function r(){for(;++a<e.length;)if(n.call(e,a))return r.value=e[a],r.done=!1,r;return r.value=t,r.done=!0,r};return i.next=i}}return{next:M}}function M(){return{value:t,done:!0}}return m.prototype=P.constructor=y,y.constructor=m,y[u]=m.displayName="GeneratorFunction",e.isGeneratorFunction=function(e){var t="function"===typeof e&&e.constructor;return!!t&&(t===m||"GeneratorFunction"===(t.displayName||t.name))},e.mark=function(e){return Object.setPrototypeOf?Object.setPrototypeOf(e,y):(e.__proto__=y,u in e||(e[u]="GeneratorFunction")),e.prototype=Object.create(P),e},e.awrap=function(e){return{__await:e}},w(x.prototype),x.prototype[i]=function(){return this},e.AsyncIterator=x,e.async=function(t,r,n,a,o){void 0===o&&(o=Promise);var i=new x(c(t,r,n,a),o);return e.isGeneratorFunction(r)?i:i.next().then((function(e){return e.done?e.value:i.next()}))},w(P),P[u]="Generator",P[o]=function(){return this},P.toString=function(){return"[object Generator]"},e.keys=function(e){var t=[];for(var r in e)t.push(r);return t.reverse(),function r(){for(;t.length;){var n=t.pop();if(n in e)return r.value=n,r.done=!1,r}return r.done=!0,r}},e.values=k,O.prototype={constructor:O,reset:function(e){if(this.prev=0,this.next=0,this.sent=this._sent=t,this.done=!1,this.delegate=null,this.method="next",this.arg=t,this.tryEntries.forEach(j),!e)for(var r in this)"t"===r.charAt(0)&&n.call(this,r)&&!isNaN(+r.slice(1))&&(this[r]=t)},stop:function(){this.done=!0;var e=this.tryEntries[0].completion;if("throw"===e.type)throw e.arg;return this.rval},dispatchException:function(e){if(this.done)throw e;var r=this;function a(n,a){return u.type="throw",u.arg=e,r.next=n,a&&(r.method="next",r.arg=t),!!a}for(var o=this.tryEntries.length-1;o>=0;--o){var i=this.tryEntries[o],u=i.completion;if("root"===i.tryLoc)return a("end");if(i.tryLoc<=this.prev){var c=n.call(i,"catchLoc"),s=n.call(i,"finallyLoc");if(c&&s){if(this.prev<i.catchLoc)return a(i.catchLoc,!0);if(this.prev<i.finallyLoc)return a(i.finallyLoc)}else if(c){if(this.prev<i.catchLoc)return a(i.catchLoc,!0)}else{if(!s)throw new Error("try statement without catch or finally");if(this.prev<i.finallyLoc)return a(i.finallyLoc)}}}},abrupt:function(e,t){for(var r=this.tryEntries.length-1;r>=0;--r){var a=this.tryEntries[r];if(a.tryLoc<=this.prev&&n.call(a,"finallyLoc")&&this.prev<a.finallyLoc){var o=a;break}}o&&("break"===e||"continue"===e)&&o.tryLoc<=t&&t<=o.finallyLoc&&(o=null);var i=o?o.completion:{};return i.type=e,i.arg=t,o?(this.method="next",this.next=o.finallyLoc,h):this.complete(i)},complete:function(e,t){if("throw"===e.type)throw e.arg;return"break"===e.type||"continue"===e.type?this.next=e.arg:"return"===e.type?(this.rval=this.arg=e.arg,this.method="return",this.next="end"):"normal"===e.type&&t&&(this.next=t),h},finish:function(e){for(var t=this.tryEntries.length-1;t>=0;--t){var r=this.tryEntries[t];if(r.finallyLoc===e)return this.complete(r.completion,r.afterLoc),j(r),h}},catch:function(e){for(var t=this.tryEntries.length-1;t>=0;--t){var r=this.tryEntries[t];if(r.tryLoc===e){var n=r.completion;if("throw"===n.type){var a=n.arg;j(r)}return a}}throw new Error("illegal catch attempt")},delegateYield:function(e,r,n){return this.delegate={iterator:k(e),resultName:r,nextLoc:n},"next"===this.method&&(this.arg=t),h}},e}(e.exports);try{regeneratorRuntime=t}catch(r){Function("r","regeneratorRuntime = r")(t)}},29600:function(e){!function(){var t={61:function(e,t){!function(e){"use strict";var t,r,n,a,o,i=!1,u=function(e){addEventListener("pageshow",(function(t){t.persisted&&(i=!0,e(t))}),!0)},c=function(){return window.performance&&(performance.getEntriesByType&&performance.getEntriesByType("navigation")[0]||function(){var e=performance.timing,t={entryType:"navigation",startTime:0};for(var r in e)"navigationStart"!==r&&"toJSON"!==r&&(t[r]=Math.max(e[r]-e.navigationStart,0));return t}())},s=function(e,t){var r=c();return{name:e,value:void 0===t?-1:t,delta:0,entries:[],id:"v2-".concat(Date.now(),"-").concat(Math.floor(8999999999999*Math.random())+1e12),navigationType:i?"back_forward_cache":r&&r.type}},l=function(e,t,r){try{if(PerformanceObserver.supportedEntryTypes.includes(e)){var n=new PerformanceObserver((function(e){t(e.getEntries())}));return n.observe(Object.assign({type:e,buffered:!0},r||{})),n}}catch(e){}},f=function(e,t){var r=function r(n){"pagehide"!==n.type&&"hidden"!==document.visibilityState||(e(n),t&&(removeEventListener("visibilitychange",r,!0),removeEventListener("pagehide",r,!0)))};addEventListener("visibilitychange",r,!0),addEventListener("pagehide",r,!0)},d=function(e,t,r){var n;return function(a){t.value>=0&&(a||r)&&(t.delta=t.value-(n||0),(t.delta||void 0===n)&&(n=t.value,e(t)))}},p=-1,h=function(){return"hidden"===document.visibilityState?0:1/0},v=function(){f((function(e){var t=e.timeStamp;p=t}),!0)},m=function(){return p<0&&(p=h(),v(),u((function(){setTimeout((function(){p=h(),v()}),0)}))),{get firstHiddenTime(){return p}}},y=function(e,t){t=t||{};var r,n=m(),a=s("FCP"),o=function(e){e.forEach((function(e){"first-contentful-paint"===e.name&&(c&&c.disconnect(),e.startTime<n.firstHiddenTime&&(a.value=e.startTime,a.entries.push(e),r(!0)))}))},i=window.performance&&window.performance.getEntriesByName&&window.performance.getEntriesByName("first-contentful-paint")[0],c=i?null:l("paint",o);(i||c)&&(r=d(e,a,t.reportAllChanges),i&&o([i]),u((function(n){a=s("FCP"),r=d(e,a,t.reportAllChanges),requestAnimationFrame((function(){requestAnimationFrame((function(){a.value=performance.now()-n.timeStamp,r(!0)}))}))})))},g=!1,_=-1,b=function(e,t){t=t||{},g||(y((function(e){_=e.value})),g=!0);var r,n=function(t){_>-1&&e(t)},a=s("CLS",0),o=0,i=[],c=function(e){e.forEach((function(e){if(!e.hadRecentInput){var t=i[0],n=i[i.length-1];o&&e.startTime-n.startTime<1e3&&e.startTime-t.startTime<5e3?(o+=e.value,i.push(e)):(o=e.value,i=[e]),o>a.value&&(a.value=o,a.entries=i,r())}}))},p=l("layout-shift",c);p&&(r=d(n,a,t.reportAllChanges),f((function(){c(p.takeRecords()),r(!0)})),u((function(){o=0,_=-1,a=s("CLS",0),r=d(n,a,t.reportAllChanges)})))},P={passive:!0,capture:!0},w=new Date,x=function(e,a){t||(t=a,r=e,n=new Date,j(removeEventListener),S())},S=function(){if(r>=0&&r<n-w){var e={entryType:"first-input",name:t.type,target:t.target,cancelable:t.cancelable,startTime:t.timeStamp,processingStart:t.timeStamp+r};a.forEach((function(t){t(e)})),a=[]}},E=function(e){if(e.cancelable){var t=(e.timeStamp>1e12?new Date:performance.now())-e.timeStamp;"pointerdown"==e.type?function(e,t){var r=function(){x(e,t),a()},n=function(){a()},a=function(){removeEventListener("pointerup",r,P),removeEventListener("pointercancel",n,P)};addEventListener("pointerup",r,P),addEventListener("pointercancel",n,P)}(t,e):x(t,e)}},j=function(e){["mousedown","keydown","touchstart","pointerdown"].forEach((function(t){return e(t,E,P)}))},O=function(e,n){n=n||{};var o,i=m(),c=s("FID"),p=function(e){e.startTime<i.firstHiddenTime&&(c.value=e.processingStart-e.startTime,c.entries.push(e),o(!0))},h=function(e){e.forEach(p)},v=l("first-input",h);o=d(e,c,n.reportAllChanges),v&&f((function(){h(v.takeRecords()),v.disconnect()}),!0),v&&u((function(){var i;c=s("FID"),o=d(e,c,n.reportAllChanges),a=[],r=-1,t=null,j(addEventListener),i=p,a.push(i),S()}))},k=0,M=1/0,C=0,R=function(e){e.forEach((function(e){e.interactionId&&(M=Math.min(M,e.interactionId),C=Math.max(C,e.interactionId),k=C?(C-M)/7+1:0)}))},L=function(){return o?k:performance.interactionCount||0},A=function(){"interactionCount"in performance||o||(o=l("event",R,{type:"event",buffered:!0,durationThreshold:0}))},N=0,T=function(){return L()-N},I=[],D={},q=function(e,t){t=t||{},A();var r,n=s("INP"),a=function(e){e.forEach((function(e){e.interactionId&&function(e){var t=I[I.length-1],r=D[e.interactionId];if(r||I.length<10||e.duration>t.latency){if(r)r.entries.push(e),r.latency=Math.max(r.latency,e.duration);else{var n={id:e.interactionId,latency:e.duration,entries:[e]};D[n.id]=n,I.push(n)}I.sort((function(e,t){return t.latency-e.latency})),I.splice(10).forEach((function(e){delete D[e.id]}))}}(e)}));var t,a=(t=Math.min(I.length-1,Math.floor(T()/50)),I[t]);a&&a.latency!==n.value&&(n.value=a.latency,n.entries=a.entries,r())},o=l("event",a,{durationThreshold:t.durationThreshold||40});r=d(e,n,t.reportAllChanges),o&&(f((function(){a(o.takeRecords()),n.value<0&&T()>0&&(n.value=0,n.entries=[]),r(!0)})),u((function(){I=[],N=L(),n=s("INP"),r=d(e,n,t.reportAllChanges)})))},Z={},H=function(e,t){t=t||{};var r,n=m(),a=s("LCP"),o=function(e){var t=e[e.length-1];if(t){var o=t.startTime;o<n.firstHiddenTime&&(a.value=o,a.entries=[t],r())}},i=l("largest-contentful-paint",o);if(i){r=d(e,a,t.reportAllChanges);var c=function(){Z[a.id]||(o(i.takeRecords()),i.disconnect(),Z[a.id]=!0,r(!0))};["keydown","click"].forEach((function(e){addEventListener(e,c,{once:!0,capture:!0})})),f(c,!0),u((function(n){a=s("LCP"),r=d(e,a,t.reportAllChanges),requestAnimationFrame((function(){requestAnimationFrame((function(){a.value=performance.now()-n.timeStamp,Z[a.id]=!0,r(!0)}))}))}))}},B=function(e,t){t=t||{};var r,n=s("TTFB"),a=d(e,n,t.reportAllChanges);r=function(){var e=c();if(e){if(n.value=e.responseStart,n.value<0||n.value>performance.now())return;n.entries=[e],a(!0)}},"complete"===document.readyState?setTimeout(r,0):addEventListener("load",(function(){return setTimeout(r,0)})),u((function(r){n=s("TTFB"),a=d(e,n,t.reportAllChanges),n.value=performance.now()-r.timeStamp,a(!0)}))};e.getCLS=b,e.getFCP=y,e.getFID=O,e.getINP=q,e.getLCP=H,e.getTTFB=B,e.onCLS=b,e.onFCP=y,e.onFID=O,e.onINP=q,e.onLCP=H,e.onTTFB=B,Object.defineProperty(e,"__esModule",{value:!0})}(t)}};"undefined"!==typeof __nccwpck_require__&&(__nccwpck_require__.ab="//");var r={};t[61](0,r),e.exports=r}()},10274:function(e,t,r){"use strict";Object.defineProperty(t,"__esModule",{value:!0}),t.default=a,t.getProperError=function(e){if(a(e))return e;0;return new Error(n.isPlainObject(e)?JSON.stringify(e):e+"")};var n=r(26153);function a(e){return"object"===typeof e&&null!==e&&"name"in e&&"message"in e}},72094:function(){}},function(e){e.O(0,[774],(function(){return t=9043,e(e.s=t);var t}));var t=e.O();_N_E=t}]);

==> figures/Wordtune_Editor_files/polyfills-c67a75d1b6f99dc8.js <==
!function(){var t="undefined"!=typeof globalThis?globalThis:"undefined"!=typeof window?window:"undefined"!=typeof global?global:"undefined"!=typeof self?self:{};function e(t){var e={exports:{}};return t(e,e.exports),e.exports}var r=function(t){return t&&t.Math==Math&&t},n=r("object"==typeof globalThis&&globalThis)||r("object"==typeof window&&window)||r("object"==typeof self&&self)||r("object"==typeof t&&t)||Function("return this")(),o=function(t){try{return!!t()}catch(t){return!0}},i=!o(function(){return 7!=Object.defineProperty({},1,{get:function(){return 7}})[1]}),a={}.propertyIsEnumerable,u=Object.getOwnPropertyDescriptor,s=u&&!a.call({1:2},1)?function(t){var e=u(this,t);return!!e&&e.enumerable}:a,c={f:s},f=function(t,e){return{enumerable:!(1&t),configurable:!(2&t),writable:!(4&t),value:e}},l={}.toString,h=function(t){return l.call(t).slice(8,-1)},p="".split,d=o(function(){return!Object("z").propertyIsEnumerable(0)})?function(t){return"String"==h(t)?p.call(t,""):Object(t)}:Object,v=function(t){if(null==t)throw TypeError("Can't call method on "+t);return t},g=function(t){return d(v(t))},y=function(t){return"object"==typeof t?null!==t:"function"==typeof t},m=function(t,e){if(!y(t))return t;var r,n;if(e&&"function"==typeof(r=t.toString)&&!y(n=r.call(t)))return n;if("function"==typeof(r=t.valueOf)&&!y(n=r.call(t)))return n;if(!e&&"function"==typeof(r=t.toString)&&!y(n=r.call(t)))return n;throw TypeError("Can't convert object to primitive value")},b={}.hasOwnProperty,w=function(t,e){return b.call(t,e)},S=n.document,E=y(S)&&y(S.createElement),x=function(t){return E?S.createElement(t):{}},A=!i&&!o(function(){return 7!=Object.defineProperty(x("div"),"a",{get:function(){return 7}}).a}),O=Object.getOwnPropertyDescriptor,R={f:i?O:function(t,e){if(t=g(t),e=m(e,!0),A)try{return O(t,e)}catch(t){}if(w(t,e))return f(!c.f.call(t,e),t[e])}},j=function(t){if(!y(t))throw TypeError(String(t)+" is not an object");return t},P=Object.defineProperty,I={f:i?P:function(t,e,r){if(j(t),e=m(e,!0),j(r),A)try{return P(t,e,r)}catch(t){}if("get"in r||"set"in r)throw TypeError("Accessors not supported");return"value"in r&&(t[e]=r.value),t}},T=i?function(t,e,r){return I.f(t,e,f(1,r))}:function(t,e,r){return t[e]=r,t},k=function(t,e){try{T(n,t,e)}catch(r){n[t]=e}return e},L="__core-js_shared__",U=n[L]||k(L,{}),M=Function.toString;"function"!=typeof U.inspectSource&&(U.inspectSource=function(t){return M.call(t)});var _,N,C,F=U.inspectSource,B=n.WeakMap,D="function"==typeof B&&/native code/.test(F(B)),q=!1,z=e(function(t){(t.exports=function(t,e){return U[t]||(U[t]=void 0!==e?e:{})})("versions",[]).push({version:"3.6.5",mode:"global",copyright:"© 2020 Denis Pushkarev (zloirock.ru)"})}),W=0,K=Math.random(),G=function(t){return"Symbol("+String(void 0===t?"":t)+")_"+(++W+K).toString(36)},$=z("keys"),V=function(t){return $[t]||($[t]=G(t))},H={};if(D){var X=new(0,n.WeakMap),Y=X.get,J=X.has,Q=X.set;_=function(t,e){return Q.call(X,t,e),e},N=function(t){return Y.call(X,t)||{}},C=function(t){return J.call(X,t)}}else{var Z=V("state");H[Z]=!0,_=function(t,e){return T(t,Z,e),e},N=function(t){return w(t,Z)?t[Z]:{}},C=function(t){return w(t,Z)}}var tt,et={set:_,get:N,has:C,enforce:function(t){return C(t)?N(t):_(t,{})},getterFor:function(t){return function(e){var r;if(!y(e)||(r=N(e)).type!==t)throw TypeError("Incompatible receiver, "+t+" required");return r}}},rt=e(function(t){var e=et.get,r=et.enforce,o=String(String).split("String");(t.exports=function(t,e,i,a){var u=!!a&&!!a.unsafe,s=!!a&&!!a.enumerable,c=!!a&&!!a.noTargetGet;"function"==typeof i&&("string"!=typeof e||w(i,"name")||T(i,"name",e),r(i).source=o.join("string"==typeof e?e:"")),t!==n?(u?!c&&t[e]&&(s=!0):delete t[e],s?t[e]=i:T(t,e,i)):s?t[e]=i:k(e,i)})(Function.prototype,"toString",function(){return"function"==typeof this&&e(this).source||F(this)})}),nt=n,ot=function(t){return"function"==typeof t?t:void 0},it=function(t,e){return arguments.length<2?ot(nt[t])||ot(n[t]):nt[t]&&nt[t][e]||n[t]&&n[t][e]},at=Math.ceil,ut=Math.floor,st=function(t){return isNaN(t=+t)?0:(t>0?ut:at)(t)},ct=Math.min,ft=function(t){return t>0?ct(st(t),9007199254740991):0},lt=Math.max,ht=Math.min,pt=function(t,e){var r=st(t);return r<0?lt(r+e,0):ht(r,e)},dt=function(t){return function(e,r,n){var o,i=g(e),a=ft(i.length),u=pt(n,a);if(t&&r!=r){for(;a>u;)if((o=i[u++])!=o)return!0}else for(;a>u;u++)if((t||u in i)&&i[u]===r)return t||u||0;return!t&&-1}},vt={includes:dt(!0),indexOf:dt(!1)},gt=vt.indexOf,yt=function(t,e){var r,n=g(t),o=0,i=[];for(r in n)!w(H,r)&&w(n,r)&&i.push(r);for(;e.length>o;)w(n,r=e[o++])&&(~gt(i,r)||i.push(r));return i},mt=["constructor","hasOwnProperty","isPrototypeOf","propertyIsEnumerable","toLocaleString","toString","valueOf"],bt=mt.concat("length","prototype"),wt={f:Object.getOwnPropertyNames||function(t){return yt(t,bt)}},St={f:Object.getOwnPropertySymbols},Et=it("Reflect","ownKeys")||function(t){var e=wt.f(j(t)),r=St.f;return r?e.concat(r(t)):e},xt=function(t,e){for(var r=Et(e),n=I.f,o=R.f,i=0;i<r.length;i++){var a=r[i];w(t,a)||n(t,a,o(e,a))}},At=/#|\.prototype\./,Ot=function(t,e){var r=jt[Rt(t)];return r==It||r!=Pt&&("function"==typeof e?o(e):!!e)},Rt=Ot.normalize=function(t){return String(t).replace(At,".").toLowerCase()},jt=Ot.data={},Pt=Ot.NATIVE="N",It=Ot.POLYFILL="P",Tt=Ot,kt=R.f,Lt=function(t,e){var r,o,i,a,u,s=t.target,c=t.global,f=t.stat;if(r=c?n:f?n[s]||k(s,{}):(n[s]||{}).prototype)for(o in e){if(a=e[o],i=t.noTargetGet?(u=kt(r,o))&&u.value:r[o],!Tt(c?o:s+(f?".":"#")+o,t.forced)&&void 0!==i){if(typeof a==typeof i)continue;xt(a,i)}(t.sham||i&&i.sham)&&T(a,"sham",!0),rt(r,o,a,t)}},Ut=function(t){return Object(v(t))},Mt=Math.min,_t=[].copyWithin||function(t,e){var r=Ut(this),n=ft(r.length),o=pt(t,n),i=pt(e,n),a=arguments.length>2?arguments[2]:void 0,u=Mt((void 0===a?n:pt(a,n))-i,n-o),s=1;for(i<o&&o<i+u&&(s=-1,i+=u-1,o+=u-1);u-- >0;)i in r?r[o]=r[i]:delete r[o],o+=s,i+=s;return r},Nt=!!Object.getOwnPropertySymbols&&!o(function(){return!String(Symbol())}),Ct=Nt&&!Symbol.sham&&"symbol"==typeof Symbol.iterator,Ft=z("wks"),Bt=n.Symbol,Dt=Ct?Bt:Bt&&Bt.withoutSetter||G,qt=function(t){return w(Ft,t)||(Ft[t]=Nt&&w(Bt,t)?Bt[t]:Dt("Symbol."+t)),Ft[t]},zt=Object.keys||function(t){return yt(t,mt)},Wt=i?Object.defineProperties:function(t,e){j(t);for(var r,n=zt(e),o=n.length,i=0;o>i;)I.f(t,r=n[i++],e[r]);return t},Kt=it("document","documentElement"),Gt=V("IE_PROTO"),$t=function(){},Vt=function(t){return"<script>"+t+"<\/script>"},Ht=function(){try{tt=document.domain&&new ActiveXObject("htmlfile")}catch(t){}var t,e;Ht=tt?function(t){t.write(Vt("")),t.close();var e=t.parentWindow.Object;return t=null,e}(tt):((e=x("iframe")).style.display="none",Kt.appendChild(e),e.src=String("javascript:"),(t=e.contentWindow.document).open(),t.write(Vt("document.F=Object")),t.close(),t.F);for(var r=mt.length;r--;)delete Ht.prototype[mt[r]];return Ht()};H[Gt]=!0;var Xt=Object.create||function(t,e){var r;return null!==t?($t.prototype=j(t),r=new $t,$t.prototype=null,r[Gt]=t):r=Ht(),void 0===e?r:Wt(r,e)},Yt=qt("unscopables"),Jt=Array.prototype;null==Jt[Yt]&&I.f(Jt,Yt,{configurable:!0,value:Xt(null)});var Qt=function(t){Jt[Yt][t]=!0};Lt({target:"Array",proto:!0},{copyWithin:_t}),Qt("copyWithin");var Zt=function(t){if("function"!=typeof t)throw TypeError(String(t)+" is not a function");return t},te=function(t,e,r){if(Zt(t),void 0===e)return t;switch(r){case 0:return function(){return t.call(e)};case 1:return function(r){return t.call(e,r)};case 2:return function(r,n){return t.call(e,r,n)};case 3:return function(r,n,o){return t.call(e,r,n,o)}}return function(){return t.apply(e,arguments)}},ee=Function.call,re=function(t,e,r){return te(ee,n[t].prototype[e],r)};re("Array","copyWithin"),Lt({target:"Array",proto:!0},{fill:function(t){for(var e=Ut(this),r=ft(e.length),n=arguments.length,o=pt(n>1?arguments[1]:void 0,r),i=n>2?arguments[2]:void 0,a=void 0===i?r:pt(i,r);a>o;)e[o++]=t;return e}}),Qt("fill"),re("Array","fill");var ne=Array.isArray||function(t){return"Array"==h(t)},oe=qt("species"),ie=function(t,e){var r;return ne(t)&&("function"!=typeof(r=t.constructor)||r!==Array&&!ne(r.prototype)?y(r)&&null===(r=r[oe])&&(r=void 0):r=void 0),new(void 0===r?Array:r)(0===e?0:e)},ae=[].push,ue=function(t){var e=1==t,r=2==t,n=3==t,o=4==t,i=6==t,a=5==t||i;return function(u,s,c,f){for(var l,h,p=Ut(u),v=d(p),g=te(s,c,3),y=ft(v.length),m=0,b=f||ie,w=e?b(u,y):r?b(u,0):void 0;y>m;m++)if((a||m in v)&&(h=g(l=v[m],m,p),t))if(e)w[m]=h;else if(h)switch(t){case 3:return!0;case 5:return l;case 6:return m;case 2:ae.call(w,l)}else if(o)return!1;return i?-1:n||o?o:w}},se={forEach:ue(0),map:ue(1),filter:ue(2),some:ue(3),every:ue(4),find:ue(5),findIndex:ue(6)},ce=Object.defineProperty,fe={},le=function(t){throw t},he=function(t,e){if(w(fe,t))return fe[t];e||(e={});var r=[][t],n=!!w(e,"ACCESSORS")&&e.ACCESSORS,a=w(e,0)?e[0]:le,u=w(e,1)?e[1]:void 0;return fe[t]=!!r&&!o(function(){if(n&&!i)return!0;var t={length:-1};n?ce(t,1,{enumerable:!0,get:le}):t[1]=1,r.call(t,a,u)})},pe=se.find,de="find",ve=!0,ge=he(de);de in[]&&Array(1).find(function(){ve=!1}),Lt({target:"Array",proto:!0,forced:ve||!ge},{find:function(t){return pe(this,t,arguments.length>1?arguments[1]:void 0)}}),Qt(de),re("Array","find");var ye=se.findIndex,me="findIndex",be=!0,we=he(me);me in[]&&Array(1).findIndex(function(){be=!1}),Lt({target:"Array",proto:!0,forced:be||!we},{findIndex:function(t){return ye(this,t,arguments.length>1?arguments[1]:void 0)}}),Qt(me),re("Array","findIndex");var Se=function(t,e,r,n,o,i,a,u){for(var s,c=o,f=0,l=!!a&&te(a,u,3);f<n;){if(f in r){if(s=l?l(r[f],f,e):r[f],i>0&&ne(s))c=Se(t,e,s,ft(s.length),c,i-1)-1;else{if(c>=9007199254740991)throw TypeError("Exceed the acceptable array length");t[c]=s}c++}f++}return c},Ee=Se;Lt({target:"Array",proto:!0},{flatMap:function(t){var e,r=Ut(this),n=ft(r.length);return Zt(t),(e=ie(r,0)).length=Ee(e,r,r,n,0,1,t,arguments.length>1?arguments[1]:void 0),e}}),Qt("flatMap"),re("Array","flatMap"),Lt({target:"Array",proto:!0},{flat:function(){var t=arguments.length?arguments[0]:void 0,e=Ut(this),r=ft(e.length),n=ie(e,0);return n.length=Ee(n,e,e,r,0,void 0===t?1:st(t)),n}}),Qt("flat"),re("Array","flat");var xe,Ae,Oe,Re=function(t){return function(e,r){var n,o,i=String(v(e)),a=st(r),u=i.length;return a<0||a>=u?t?"":void 0:(n=i.charCodeAt(a))<55296||n>56319||a+1===u||(o=i.charCodeAt(a+1))<56320||o>57343?t?i.charAt(a):n:t?i.slice(a,a+2):o-56320+(n-55296<<10)+65536}},je={codeAt:Re(!1),charAt:Re(!0)},Pe=!o(function(){function t(){}return t.prototype.constructor=null,Object.getPrototypeOf(new t)!==t.prototype}),Ie=V("IE_PROTO"),Te=Object.prototype,ke=Pe?Object.getPrototypeOf:function(t){return t=Ut(t),w(t,Ie)?t[Ie]:"function"==typeof t.constructor&&t instanceof t.constructor?t.constructor.prototype:t instanceof Object?Te:null},Le=qt("iterator"),Ue=!1;[].keys&&("next"in(Oe=[].keys())?(Ae=ke(ke(Oe)))!==Object.prototype&&(xe=Ae):Ue=!0),null==xe&&(xe={}),w(xe,Le)||T(xe,Le,function(){return this});var Me={IteratorPrototype:xe,BUGGY_SAFARI_ITERATORS:Ue},_e=I.f,Ne=qt("toStringTag"),Ce=function(t,e,r){t&&!w(t=r?t:t.prototype,Ne)&&_e(t,Ne,{configurable:!0,value:e})},Fe={},Be=Me.IteratorPrototype,De=function(){return this},qe=function(t,e,r){var n=e+" Iterator";return t.prototype=Xt(Be,{next:f(1,r)}),Ce(t,n,!1),Fe[n]=De,t},ze=function(t){if(!y(t)&&null!==t)throw TypeError("Can't set "+String(t)+" as a prototype");return t},We=Object.setPrototypeOf||("__proto__"in{}?function(){var t,e=!1,r={};try{(t=Object.getOwnPropertyDescriptor(Object.prototype,"__proto__").set).call(r,[]),e=r instanceof Array}catch(t){}return function(r,n){return j(r),ze(n),e?t.call(r,n):r.__proto__=n,r}}():void 0),Ke=Me.IteratorPrototype,Ge=Me.BUGGY_SAFARI_ITERATORS,$e=qt("iterator"),Ve="keys",He="values",Xe="entries",Ye=function(){return this},Je=function(t,e,r,n,o,i,a){qe(r,e,n);var u,s,c,f=function(t){if(t===o&&v)return v;if(!Ge&&t in p)return p[t];switch(t){case Ve:case He:case Xe:return function(){return new r(this,t)}}return function(){return new r(this)}},l=e+" Iterator",h=!1,p=t.prototype,d=p[$e]||p["@@iterator"]||o&&p[o],v=!Ge&&d||f(o),g="Array"==e&&p.entries||d;if(g&&(u=ke(g.call(new t)),Ke!==Object.prototype&&u.next&&(ke(u)!==Ke&&(We?We(u,Ke):"function"!=typeof u[$e]&&T(u,$e,Ye)),Ce(u,l,!0))),o==He&&d&&d.name!==He&&(h=!0,v=function(){return d.call(this)}),p[$e]!==v&&T(p,$e,v),Fe[e]=v,o)if(s={values:f(He),keys:i?v:f(Ve),entries:f(Xe)},a)for(c in s)(Ge||h||!(c in p))&&rt(p,c,s[c]);else Lt({target:e,proto:!0,forced:Ge||h},s);return s},Qe=je.charAt,Ze="String Iterator",tr=et.set,er=et.getterFor(Ze);Je(String,"String",function(t){tr(this,{type:Ze,string:String(t),index:0})},function(){var t,e=er(this),r=e.string,n=e.index;return n>=r.length?{value:void 0,done:!0}:(t=Qe(r,n),e.index+=t.length,{value:t,done:!1})});var rr=function(t,e,r,n){try{return n?e(j(r)[0],r[1]):e(r)}catch(e){var o=t.return;throw void 0!==o&&j(o.call(t)),e}},nr=qt("iterator"),or=Array.prototype,ir=function(t){return void 0!==t&&(Fe.Array===t||or[nr]===t)},ar=function(t,e,r){var n=m(e);n in t?I.f(t,n,f(0,r)):t[n]=r},ur={};ur[qt("toStringTag")]="z";var sr="[object z]"===String(ur),cr=qt("toStringTag"),fr="Arguments"==h(function(){return arguments}()),lr=sr?h:function(t){var e,r,n;return void 0===t?"Undefined":null===t?"Null":"string"==typeof(r=function(t,e){try{return t[e]}catch(t){}}(e=Object(t),cr))?r:fr?h(e):"Object"==(n=h(e))&&"function"==typeof e.callee?"Arguments":n},hr=qt("iterator"),pr=function(t){if(null!=t)return t[hr]||t["@@iterator"]||Fe[lr(t)]},dr=function(t){var e,r,n,o,i,a,u=Ut(t),s="function"==typeof this?this:Array,c=arguments.length,f=c>1?arguments[1]:void 0,l=void 0!==f,h=pr(u),p=0;if(l&&(f=te(f,c>2?arguments[2]:void 0,2)),null==h||s==Array&&ir(h))for(r=new s(e=ft(u.length));e>p;p++)a=l?f(u[p],p):u[p],ar(r,p,a);else for(i=(o=h.call(u)).next,r=new s;!(n=i.call(o)).done;p++)a=l?rr(o,f,[n.value,p],!0):n.value,ar(r,p,a);return r.length=p,r},vr=qt("iterator"),gr=!1;try{var yr=0,mr={next:function(){return{done:!!yr++}},return:function(){gr=!0}};mr[vr]=function(){return this},Array.from(mr,function(){throw 2})}catch(t){}var br=function(t,e){if(!e&&!gr)return!1;var r=!1;try{var n={};n[vr]=function(){return{next:function(){return{done:r=!0}}}},t(n)}catch(t){}return r},wr=!br(function(t){Array.from(t)});Lt({target:"Array",stat:!0,forced:wr},{from:dr});var Sr=vt.includes,Er=he("indexOf",{ACCESSORS:!0,1:0});Lt({target:"Array",proto:!0,forced:!Er},{includes:function(t){return Sr(this,t,arguments.length>1?arguments[1]:void 0)}}),Qt("includes"),re("Array","includes");var xr="Array Iterator",Ar=et.set,Or=et.getterFor(xr),Rr=Je(Array,"Array",function(t,e){Ar(this,{type:xr,target:g(t),index:0,kind:e})},function(){var t=Or(this),e=t.target,r=t.kind,n=t.index++;return!e||n>=e.length?(t.target=void 0,{value:void 0,done:!0}):"keys"==r?{value:n,done:!1}:"values"==r?{value:e[n],done:!1}:{value:[n,e[n]],done:!1}},"values");Fe.Arguments=Fe.Array,Qt("keys"),Qt("values"),Qt("entries"),re("Array","values");var jr=o(function(){function t(){}return!(Array.of.call(t)instanceof t)});Lt({target:"Array",stat:!0,forced:jr},{of:function(){for(var t=0,e=arguments.length,r=new("function"==typeof this?this:Array)(e);e>t;)ar(r,t,arguments[t++]);return r.length=e,r}});var Pr=qt("hasInstance"),Ir=Function.prototype;Pr in Ir||I.f(Ir,Pr,{value:function(t){if("function"!=typeof this||!y(t))return!1;if(!y(this.prototype))return t instanceof this;for(;t=ke(t);)if(this.prototype===t)return!0;return!1}}),qt("hasInstance");var Tr=Function.prototype,kr=Tr.toString,Lr=/^\s*function ([^ (]*)/,Ur="name";i&&!(Ur in Tr)&&(0,I.f)(Tr,Ur,{configurable:!0,get:function(){try{return kr.call(this).match(Lr)[1]}catch(t){return""}}});var Mr=!o(function(){return Object.isExtensible(Object.preventExtensions({}))}),_r=e(function(t){var e=I.f,r=G("meta"),n=0,o=Object.isExtensible||function(){return!0},i=function(t){e(t,r,{value:{objectID:"O"+ ++n,weakData:{}}})},a=t.exports={REQUIRED:!1,fastKey:function(t,e){if(!y(t))return"symbol"==typeof t?t:("string"==typeof t?"S":"P")+t;if(!w(t,r)){if(!o(t))return"F";if(!e)return"E";i(t)}return t[r].objectID},getWeakData:function(t,e){if(!w(t,r)){if(!o(t))return!0;if(!e)return!1;i(t)}return t[r].weakData},onFreeze:function(t){return Mr&&a.REQUIRED&&o(t)&&!w(t,r)&&i(t),t}};H[r]=!0}),Nr=e(function(t){var e=function(t,e){this.stopped=t,this.result=e},r=t.exports=function(t,r,n,o,i){var a,u,s,c,f,l,h,p=te(r,n,o?2:1);if(i)a=t;else{if("function"!=typeof(u=pr(t)))throw TypeError("Target is not iterable");if(ir(u)){for(s=0,c=ft(t.length);c>s;s++)if((f=o?p(j(h=t[s])[0],h[1]):p(t[s]))&&f instanceof e)return f;return new e(!1)}a=u.call(t)}for(l=a.next;!(h=l.call(a)).done;)if("object"==typeof(f=rr(a,p,h.value,o))&&f&&f instanceof e)return f;return new e(!1)};r.stop=function(t){return new e(!0,t)}}),Cr=function(t,e,r){if(!(t instanceof e))throw TypeError("Incorrect "+(r?r+" ":"")+"invocation");return t},Fr=function(t,e,r){var n,o;return We&&"function"==typeof(n=e.constructor)&&n!==r&&y(o=n.prototype)&&o!==r.prototype&&We(t,o),t},Br=function(t,e,r){var i=-1!==t.indexOf("Map"),a=-1!==t.indexOf("Weak"),u=i?"set":"add",s=n[t],c=s&&s.prototype,f=s,l={},h=function(t){var e=c[t];rt(c,t,"add"==t?function(t){return e.call(this,0===t?0:t),this}:"delete"==t?function(t){return!(a&&!y(t))&&e.call(this,0===t?0:t)}:"get"==t?function(t){return a&&!y(t)?void 0:e.call(this,0===t?0:t)}:"has"==t?function(t){return!(a&&!y(t))&&e.call(this,0===t?0:t)}:function(t,r){return e.call(this,0===t?0:t,r),this})};if(Tt(t,"function"!=typeof s||!(a||c.forEach&&!o(function(){(new s).entries().next()}))))f=r.getConstructor(e,t,i,u),_r.REQUIRED=!0;else if(Tt(t,!0)){var p=new f,d=p[u](a?{}:-0,1)!=p,v=o(function(){p.has(1)}),g=br(function(t){new s(t)}),m=!a&&o(function(){for(var t=new s,e=5;e--;)t[u](e,e);return!t.has(-0)});g||((f=e(function(e,r){Cr(e,f,t);var n=Fr(new s,e,f);return null!=r&&Nr(r,n[u],n,i),n})).prototype=c,c.constructor=f),(v||m)&&(h("delete"),h("has"),i&&h("get")),(m||d)&&h(u),a&&c.clear&&delete c.clear}return l[t]=f,Lt({global:!0,forced:f!=s},l),Ce(f,t),a||r.setStrong(f,t,i),f},Dr=function(t,e,r){for(var n in e)rt(t,n,e[n],r);return t},qr=qt("species"),zr=function(t){var e=it(t);i&&e&&!e[qr]&&(0,I.f)(e,qr,{configurable:!0,get:function(){return this}})},Wr=I.f,Kr=_r.fastKey,Gr=et.set,$r=et.getterFor,Vr={getConstructor:function(t,e,r,n){var o=t(function(t,a){Cr(t,o,e),Gr(t,{type:e,index:Xt(null),first:void 0,last:void 0,size:0}),i||(t.size=0),null!=a&&Nr(a,t[n],t,r)}),a=$r(e),u=function(t,e,r){var n,o,u=a(t),c=s(t,e);return c?c.value=r:(u.last=c={index:o=Kr(e,!0),key:e,value:r,previous:n=u.last,next:void 0,removed:!1},u.first||(u.first=c),n&&(n.next=c),i?u.size++:t.size++,"F"!==o&&(u.index[o]=c)),t},s=function(t,e){var r,n=a(t),o=Kr(e);if("F"!==o)return n.index[o];for(r=n.first;r;r=r.next)if(r.key==e)return r};return Dr(o.prototype,{clear:function(){for(var t=a(this),e=t.index,r=t.first;r;)r.removed=!0,r.previous&&(r.previous=r.previous.next=void 0),delete e[r.index],r=r.next;t.first=t.last=void 0,i?t.size=0:this.size=0},delete:function(t){var e=this,r=a(e),n=s(e,t);if(n){var o=n.next,u=n.previous;delete r.index[n.index],n.removed=!0,u&&(u.next=o),o&&(o.previous=u),r.first==n&&(r.first=o),r.last==n&&(r.last=u),i?r.size--:e.size--}return!!n},forEach:function(t){for(var e,r=a(this),n=te(t,arguments.length>1?arguments[1]:void 0,3);e=e?e.next:r.first;)for(n(e.value,e.key,this);e&&e.removed;)e=e.previous},has:function(t){return!!s(this,t)}}),Dr(o.prototype,r?{get:function(t){var e=s(this,t);return e&&e.value},set:function(t,e){return u(this,0===t?0:t,e)}}:{add:function(t){return u(this,t=0===t?0:t,t)}}),i&&Wr(o.prototype,"size",{get:function(){return a(this).size}}),o},setStrong:function(t,e,r){var n=e+" Iterator",o=$r(e),i=$r(n);Je(t,e,function(t,e){Gr(this,{type:n,target:t,state:o(t),kind:e,last:void 0})},function(){for(var t=i(this),e=t.kind,r=t.last;r&&r.removed;)r=r.previous;return t.target&&(t.last=r=r?r.next:t.state.first)?"keys"==e?{value:r.key,done:!1}:"values"==e?{value:r.value,done:!1}:{value:[r.key,r.value],done:!1}:(t.target=void 0,{value:void 0,done:!0})},r?"entries":"values",!r,!0),zr(e)}},Hr=Br("Map",function(t){return function(){return t(this,arguments.length?arguments[0]:void 0)}},Vr);sr||rt(Object.prototype,"toString",sr?{}.toString:function(){return"[object "+lr(this)+"]"},{unsafe:!0});var Xr={CSSRuleList:0,CSSStyleDeclaration:0,CSSValueList:0,ClientRectList:0,DOMRectList:0,DOMStringList:0,DOMTokenList:1,DataTransferItemList:0,FileList:0,HTMLAllCollection:0,HTMLCollection:0,HTMLFormElement:0,HTMLSelectElement:0,MediaList:0,MimeTypeArray:0,NamedNodeMap:0,NodeList:1,PaintRequestList:0,Plugin:0,PluginArray:0,SVGLengthList:0,SVGNumberList:0,SVGPathSegList:0,SVGPointList:0,SVGStringList:0,SVGTransformList:0,SourceBufferList:0,StyleSheetList:0,TextTrackCueList:0,TextTrackList:0,TouchList:0},Yr=qt("iterator"),Jr=qt("toStringTag"),Qr=Rr.values;for(var Zr in Xr){var tn=n[Zr],en=tn&&tn.prototype;if(en){if(en[Yr]!==Qr)try{T(en,Yr,Qr)}catch(t){en[Yr]=Qr}if(en[Jr]||T(en,Jr,Zr),Xr[Zr])for(var rn in Rr)if(en[rn]!==Rr[rn])try{T(en,rn,Rr[rn])}catch(t){en[rn]=Rr[rn]}}}var nn=function(t){var e,r,n,o,i=arguments.length,a=i>1?arguments[1]:void 0;return Zt(this),(e=void 0!==a)&&Zt(a),null==t?new this:(r=[],e?(n=0,o=te(a,i>2?arguments[2]:void 0,2),Nr(t,function(t){r.push(o(t,n++))})):Nr(t,r.push,r),new this(r))};Lt({target:"Map",stat:!0},{from:nn});var on=function(){for(var t=arguments.length,e=new Array(t);t--;)e[t]=arguments[t];return new this(e)};Lt({target:"Map",stat:!0},{of:on});var an=function(){for(var t,e=j(this),r=Zt(e.delete),n=!0,o=0,i=arguments.length;o<i;o++)t=r.call(e,arguments[o]),n=n&&t;return!!n};Lt({target:"Map",proto:!0,real:!0,forced:q},{deleteAll:function(){return an.apply(this,arguments)}});var un=function(t){var e=pr(t);if("function"!=typeof e)throw TypeError(String(t)+" is not iterable");return j(e.call(t))},sn=function(t){return Map.prototype.entries.call(t)};Lt({target:"Map",proto:!0,real:!0,forced:q},{every:function(t){var e=j(this),r=sn(e),n=te(t,arguments.length>1?arguments[1]:void 0,3);return!Nr(r,function(t,r){if(!n(r,t,e))return Nr.stop()},void 0,!0,!0).stopped}});var cn=qt("species"),fn=function(t,e){var r,n=j(t).constructor;return void 0===n||null==(r=j(n)[cn])?e:Zt(r)};Lt({target:"Map",proto:!0,real:!0,forced:q},{filter:function(t){var e=j(this),r=sn(e),n=te(t,arguments.length>1?arguments[1]:void 0,3),o=new(fn(e,it("Map"))),i=Zt(o.set);return Nr(r,function(t,r){n(r,t,e)&&i.call(o,t,r)},void 0,!0,!0),o}}),Lt({target:"Map",proto:!0,real:!0,forced:q},{find:function(t){var e=j(this),r=sn(e),n=te(t,arguments.length>1?arguments[1]:void 0,3);return Nr(r,function(t,r){if(n(r,t,e))return Nr.stop(r)},void 0,!0,!0).result}}),Lt({target:"Map",proto:!0,real:!0,forced:q},{findKey:function(t){var e=j(this),r=sn(e),n=te(t,arguments.length>1?arguments[1]:void 0,3);return Nr(r,function(t,r){if(n(r,t,e))return Nr.stop(t)},void 0,!0,!0).result}}),Lt({target:"Map",stat:!0},{groupBy:function(t,e){var r=new this;Zt(e);var n=Zt(r.has),o=Zt(r.get),i=Zt(r.set);return Nr(t,function(t){var a=e(t);n.call(r,a)?o.call(r,a).push(t):i.call(r,a,[t])}),r}}),Lt({target:"Map",proto:!0,real:!0,forced:q},{includes:function(t){return Nr(sn(j(this)),function(e,r){if((n=r)===(o=t)||n!=n&&o!=o)return Nr.stop();var n,o},void 0,!0,!0).stopped}}),Lt({target:"Map",stat:!0},{keyBy:function(t,e){var r=new this;Zt(e);var n=Zt(r.set);return Nr(t,function(t){n.call(r,e(t),t)}),r}}),Lt({target:"Map",proto:!0,real:!0,forced:q},{keyOf:function(t){return Nr(sn(j(this)),function(e,r){if(r===t)return Nr.stop(e)},void 0,!0,!0).result}}),Lt({target:"Map",proto:!0,real:!0,forced:q},{mapKeys:function(t){var e=j(this),r=sn(e),n=te(t,arguments.length>1?arguments[1]:void 0,3),o=new(fn(e,it("Map"))),i=Zt(o.set);return Nr(r,function(t,r){i.call(o,n(r,t,e),r)},void 0,!0,!0),o}}),Lt({target:"Map",proto:!0,real:!0,forced:q},{mapValues:function(t){var e=j(this),r=sn(e),n=te(t,arguments.length>1?arguments[1]:void 0,3),o=new(fn(e,it("Map"))),i=Zt(o.set);return Nr(r,function(t,r){i.call(o,t,n(r,t,e))},void 0,!0,!0),o}}),Lt({target:"Map",proto:!0,real:!0,forced:q},{merge:function(t){for(var e=j(this),r=Zt(e.set),n=0;n<arguments.length;)Nr(arguments[n++],r,e,!0);return e}}),Lt({target:"Map",proto:!0,real:!0,forced:q},{reduce:function(t){var e=j(this),r=sn(e),n=arguments.length<2,o=n?void 0:arguments[1];if(Zt(t),Nr(r,function(r,i){n?(n=!1,o=i):o=t(o,i,r,e)},void 0,!0,!0),n)throw TypeError("Reduce of empty map with no initial value");return o}}),Lt({target:"Map",proto:!0,real:!0,forced:q},{some:function(t){var e=j(this),r=sn(e),n=te(t,arguments.length>1?arguments[1]:void 0,3);return Nr(r,function(t,r){if(n(r,t,e))return Nr.stop()},void 0,!0,!0).stopped}}),Lt({target:"Map",proto:!0,real:!0,forced:q},{update:function(t,e){var r=j(this),n=arguments.length;Zt(e);var o=r.has(t);if(!o&&n<3)throw TypeError("Updating absent value");var i=o?r.get(t):Zt(n>2?arguments[2]:void 0)(t,r);return r.set(t,e(i,t,r)),r}});var ln=function(t,e){var r,n=j(this),o=arguments.length>2?arguments[2]:void 0;if("function"!=typeof e&&"function"!=typeof o)throw TypeError("At least one callback required");return n.has(t)?(r=n.get(t),"function"==typeof e&&(r=e(r),n.set(t,r))):"function"==typeof o&&(r=o(),n.set(t,r)),r};Lt({target:"Map",proto:!0,real:!0,forced:q},{upsert:ln}),Lt({target:"Map",proto:!0,real:!0,forced:q},{updateOrInsert:ln});var hn="\t\n\v\f\r                　\u2028\u2029\ufeff",pn="["+hn+"]",dn=RegExp("^"+pn+pn+"*"),vn=RegExp(pn+pn+"*$"),gn=function(t){return function(e){var r=String(v(e));return 1&t&&(r=r.replace(dn,"")),2&t&&(r=r.replace(vn,"")),r}},yn={start:gn(1),end:gn(2),trim:gn(3)},mn=wt.f,bn=R.f,wn=I.f,Sn=yn.trim,En="Number",xn=n.Number,An=xn.prototype,On=h(Xt(An))==En,Rn=function(t){var e,r,n,o,i,a,u,s,c=m(t,!1);if("string"==typeof c&&c.length>2)if(43===(e=(c=Sn(c)).charCodeAt(0))||45===e){if(88===(r=c.charCodeAt(2))||120===r)return NaN}else if(48===e){switch(c.charCodeAt(1)){case 66:case 98:n=2,o=49;break;case 79:case 111:n=8,o=55;break;default:return+c}for(a=(i=c.slice(2)).length,u=0;u<a;u++)if((s=i.charCodeAt(u))<48||s>o)return NaN;return parseInt(i,n)}return+c};if(Tt(En,!xn(" 0o1")||!xn("0b1")||xn("+0x1"))){for(var jn,Pn=function(t){var e=arguments.length<1?0:t,r=this;return r instanceof Pn&&(On?o(function(){An.valueOf.call(r)}):h(r)!=En)?Fr(new xn(Rn(e)),r,Pn):Rn(e)},In=i?mn(xn):"MAX_VALUE,MIN_VALUE,NaN,NEGATIVE_INFINITY,POSITIVE_INFINITY,EPSILON,isFinite,isInteger,isNaN,isSafeInteger,MAX_SAFE_INTEGER,MIN_SAFE_INTEGER,parseFloat,parseInt,isInteger".split(","),Tn=0;In.length>Tn;Tn++)w(xn,jn=In[Tn])&&!w(Pn,jn)&&wn(Pn,jn,bn(xn,jn));Pn.prototype=An,An.constructor=Pn,rt(n,En,Pn)}Lt({target:"Number",stat:!0},{EPSILON:Math.pow(2,-52)});var kn=n.isFinite;Lt({target:"Number",stat:!0},{isFinite:Number.isFinite||function(t){return"number"==typeof t&&kn(t)}});var Ln=Math.floor,Un=function(t){return!y(t)&&isFinite(t)&&Ln(t)===t};Lt({target:"Number",stat:!0},{isInteger:Un}),Lt({target:"Number",stat:!0},{isNaN:function(t){return t!=t}});var Mn=Math.abs;Lt({target:"Number",stat:!0},{isSafeInteger:function(t){return Un(t)&&Mn(t)<=9007199254740991}}),Lt({target:"Number",stat:!0},{MAX_SAFE_INTEGER:9007199254740991}),Lt({target:"Number",stat:!0},{MIN_SAFE_INTEGER:-9007199254740991});var _n=yn.trim,Nn=n.parseFloat,Cn=1/Nn(hn+"-0")!=-Infinity?function(t){var e=_n(String(t)),r=Nn(e);return 0===r&&"-"==e.charAt(0)?-0:r}:Nn;Lt({target:"Number",stat:!0,forced:Number.parseFloat!=Cn},{parseFloat:Cn});var Fn=yn.trim,Bn=n.parseInt,Dn=/^[+-]?0[Xx]/,qn=8!==Bn(hn+"08")||22!==Bn(hn+"0x16")?function(t,e){var r=Fn(String(t));return Bn(r,e>>>0||(Dn.test(r)?16:10))}:Bn;Lt({target:"Number",stat:!0,forced:Number.parseInt!=qn},{parseInt:qn});var zn=c.f,Wn=function(t){return function(e){for(var r,n=g(e),o=zt(n),a=o.length,u=0,s=[];a>u;)r=o[u++],i&&!zn.call(n,r)||s.push(t?[r,n[r]]:n[r]);return s}},Kn={entries:Wn(!0),values:Wn(!1)},Gn=Kn.entries;Lt({target:"Object",stat:!0},{entries:function(t){return Gn(t)}}),Lt({target:"Object",stat:!0,sham:!i},{getOwnPropertyDescriptors:function(t){for(var e,r,n=g(t),o=R.f,i=Et(n),a={},u=0;i.length>u;)void 0!==(r=o(n,e=i[u++]))&&ar(a,e,r);return a}});var $n=o(function(){zt(1)});Lt({target:"Object",stat:!0,forced:$n},{keys:function(t){return zt(Ut(t))}});var Vn=Object.is||function(t,e){return t===e?0!==t||1/t==1/e:t!=t&&e!=e};Lt({target:"Object",stat:!0},{is:Vn});var Hn=Kn.values;Lt({target:"Object",stat:!0},{values:function(t){return Hn(t)}});var Xn=it("Reflect","apply"),Yn=Function.apply,Jn=!o(function(){Xn(function(){})});Lt({target:"Reflect",stat:!0,forced:Jn},{apply:function(t,e,r){return Zt(t),j(r),Xn?Xn(t,e,r):Yn.call(t,e,r)}});var Qn=[].slice,Zn={},to=function(t,e,r){if(!(e in Zn)){for(var n=[],o=0;o<e;o++)n[o]="a["+o+"]";Zn[e]=Function("C,a","return new C("+n.join(",")+")")}return Zn[e](t,r)},eo=Function.bind||function(t){var e=Zt(this),r=Qn.call(arguments,1),n=function(){var o=r.concat(Qn.call(arguments));return this instanceof n?to(e,o.length,o):e.apply(t,o)};return y(e.prototype)&&(n.prototype=e.prototype),n},ro=it("Reflect","construct"),no=o(function(){function t(){}return!(ro(function(){},[],t)instanceof t)}),oo=!o(function(){ro(function(){})}),io=no||oo;Lt({target:"Reflect",stat:!0,forced:io,sham:io},{construct:function(t,e){Zt(t),j(e);var r=arguments.length<3?t:Zt(arguments[2]);if(oo&&!no)return ro(t,e,r);if(t==r){switch(e.length){case 0:return new t;case 1:return new t(e[0]);case 2:return new t(e[0],e[1]);case 3:return new t(e[0],e[1],e[2]);case 4:return new t(e[0],e[1],e[2],e[3])}var n=[null];return n.push.apply(n,e),new(eo.apply(t,n))}var o=r.prototype,i=Xt(y(o)?o:Object.prototype),a=Function.apply.call(t,i,e);return y(a)?a:i}});var ao=o(function(){Reflect.defineProperty(I.f({},1,{value:1}),1,{value:2})});Lt({target:"Reflect",stat:!0,forced:ao,sham:!i},{defineProperty:function(t,e,r){j(t);var n=m(e,!0);j(r);try{return I.f(t,n,r),!0}catch(t){return!1}}});var uo=R.f;Lt({target:"Reflect",stat:!0},{deleteProperty:function(t,e){var r=uo(j(t),e);return!(r&&!r.configurable)&&delete t[e]}}),Lt({target:"Reflect",stat:!0},{get:function t(e,r){var n,o,i=arguments.length<3?e:arguments[2];return j(e)===i?e[r]:(n=R.f(e,r))?w(n,"value")?n.value:void 0===n.get?void 0:n.get.call(i):y(o=ke(e))?t(o,r,i):void 0}}),Lt({target:"Reflect",stat:!0,sham:!i},{getOwnPropertyDescriptor:function(t,e){return R.f(j(t),e)}}),Lt({target:"Reflect",stat:!0,sham:!Pe},{getPrototypeOf:function(t){return ke(j(t))}}),Lt({target:"Reflect",stat:!0},{has:function(t,e){return e in t}});var so=Object.isExtensible;Lt({target:"Reflect",stat:!0},{isExtensible:function(t){return j(t),!so||so(t)}}),Lt({target:"Reflect",stat:!0},{ownKeys:Et}),Lt({target:"Reflect",stat:!0,sham:!Mr},{preventExtensions:function(t){j(t);try{var e=it("Object","preventExtensions");return e&&e(t),!0}catch(t){return!1}}});var co=o(function(){var t=I.f({},"a",{configurable:!0});return!1!==Reflect.set(ke(t),"a",1,t)});Lt({target:"Reflect",stat:!0,forced:co},{set:function t(e,r,n){var o,i,a=arguments.length<4?e:arguments[3],u=R.f(j(e),r);if(!u){if(y(i=ke(e)))return t(i,r,n,a);u=f(0)}if(w(u,"value")){if(!1===u.writable||!y(a))return!1;if(o=R.f(a,r)){if(o.get||o.set||!1===o.writable)return!1;o.value=n,I.f(a,r,o)}else I.f(a,r,f(0,n));return!0}return void 0!==u.set&&(u.set.call(a,n),!0)}}),We&&Lt({target:"Reflect",stat:!0},{setPrototypeOf:function(t,e){j(t),ze(e);try{return We(t,e),!0}catch(t){return!1}}});var fo=_r.getWeakData,lo=et.set,ho=et.getterFor,po=se.find,vo=se.findIndex,go=0,yo=function(t){return t.frozen||(t.frozen=new mo)},mo=function(){this.entries=[]},bo=function(t,e){return po(t.entries,function(t){return t[0]===e})};mo.prototype={get:function(t){var e=bo(this,t);if(e)return e[1]},has:function(t){return!!bo(this,t)},set:function(t,e){var r=bo(this,t);r?r[1]=e:this.entries.push([t,e])},delete:function(t){var e=vo(this.entries,function(e){return e[0]===t});return~e&&this.entries.splice(e,1),!!~e}};var wo={getConstructor:function(t,e,r,n){var o=t(function(t,i){Cr(t,o,e),lo(t,{type:e,id:go++,frozen:void 0}),null!=i&&Nr(i,t[n],t,r)}),i=ho(e),a=function(t,e,r){var n=i(t),o=fo(j(e),!0);return!0===o?yo(n).set(e,r):o[n.id]=r,t};return Dr(o.prototype,{delete:function(t){var e=i(this);if(!y(t))return!1;var r=fo(t);return!0===r?yo(e).delete(t):r&&w(r,e.id)&&delete r[e.id]},has:function(t){var e=i(this);if(!y(t))return!1;var r=fo(t);return!0===r?yo(e).has(t):r&&w(r,e.id)}}),Dr(o.prototype,r?{get:function(t){var e=i(this);if(y(t)){var r=fo(t);return!0===r?yo(e).get(t):r?r[e.id]:void 0}},set:function(t,e){return a(this,t,e)}}:{add:function(t){return a(this,t,!0)}}),o}},So=e(function(t){var e,r=et.enforce,o=!n.ActiveXObject&&"ActiveXObject"in n,i=Object.isExtensible,a=function(t){return function(){return t(this,arguments.length?arguments[0]:void 0)}},u=t.exports=Br("WeakMap",a,wo);if(D&&o){e=wo.getConstructor(a,"WeakMap",!0),_r.REQUIRED=!0;var s=u.prototype,c=s.delete,f=s.has,l=s.get,h=s.set;Dr(s,{delete:function(t){if(y(t)&&!i(t)){var n=r(this);return n.frozen||(n.frozen=new e),c.call(this,t)||n.frozen.delete(t)}return c.call(this,t)},has:function(t){if(y(t)&&!i(t)){var n=r(this);return n.frozen||(n.frozen=new e),f.call(this,t)||n.frozen.has(t)}return f.call(this,t)},get:function(t){if(y(t)&&!i(t)){var n=r(this);return n.frozen||(n.frozen=new e),f.call(this,t)?l.call(this,t):n.frozen.get(t)}return l.call(this,t)},set:function(t,n){if(y(t)&&!i(t)){var o=r(this);o.frozen||(o.frozen=new e),f.call(this,t)?h.call(this,t,n):o.frozen.set(t,n)}else h.call(this,t,n);return this}})}}),Eo=z("metadata"),xo=Eo.store||(Eo.store=new So),Ao=function(t,e,r){var n=xo.get(t);if(!n){if(!r)return;xo.set(t,n=new Hr)}var o=n.get(e);if(!o){if(!r)return;n.set(e,o=new Hr)}return o},Oo={store:xo,getMap:Ao,has:function(t,e,r){var n=Ao(e,r,!1);return void 0!==n&&n.has(t)},get:function(t,e,r){var n=Ao(e,r,!1);return void 0===n?void 0:n.get(t)},set:function(t,e,r,n){Ao(r,n,!0).set(t,e)},keys:function(t,e){var r=Ao(t,e,!1),n=[];return r&&r.forEach(function(t,e){n.push(e)}),n},toKey:function(t){return void 0===t||"symbol"==typeof t?t:String(t)}},Ro=Oo.toKey,jo=Oo.set;Lt({target:"Reflect",stat:!0},{defineMetadata:function(t,e,r){var n=arguments.length<4?void 0:Ro(arguments[3]);jo(t,e,j(r),n)}});var Po=Oo.toKey,Io=Oo.getMap,To=Oo.store;Lt({target:"Reflect",stat:!0},{deleteMetadata:function(t,e){var r=arguments.length<3?void 0:Po(arguments[2]),n=Io(j(e),r,!1);if(void 0===n||!n.delete(t))return!1;if(n.size)return!0;var o=To.get(e);return o.delete(r),!!o.size||To.delete(e)}});var ko=Oo.has,Lo=Oo.get,Uo=Oo.toKey,Mo=function(t,e,r){if(ko(t,e,r))return Lo(t,e,r);var n=ke(e);return null!==n?Mo(t,n,r):void 0};Lt({target:"Reflect",stat:!0},{getMetadata:function(t,e){var r=arguments.length<3?void 0:Uo(arguments[2]);return Mo(t,j(e),r)}});var _o=Br("Set",function(t){return function(){return t(this,arguments.length?arguments[0]:void 0)}},Vr),No=Oo.keys,Co=Oo.toKey,Fo=function(t,e){var r=No(t,e),n=ke(t);if(null===n)return r;var o,i,a=Fo(n,e);return a.length?r.length?(o=new _o(r.concat(a)),Nr(o,(i=[]).push,i),i):a:r};Lt({target:"Reflect",stat:!0},{getMetadataKeys:function(t){var e=arguments.length<2?void 0:Co(arguments[1]);return Fo(j(t),e)}});var Bo=Oo.get,Do=Oo.toKey;Lt({target:"Reflect",stat:!0},{getOwnMetadata:function(t,e){var r=arguments.length<3?void 0:Do(arguments[2]);return Bo(t,j(e),r)}});var qo=Oo.keys,zo=Oo.toKey;Lt({target:"Reflect",stat:!0},{getOwnMetadataKeys:function(t){var e=arguments.length<2?void 0:zo(arguments[1]);return qo(j(t),e)}});var Wo=Oo.has,Ko=Oo.toKey,Go=function(t,e,r){if(Wo(t,e,r))return!0;var n=ke(e);return null!==n&&Go(t,n,r)};Lt({target:"Reflect",stat:!0},{hasMetadata:function(t,e){var r=arguments.length<3?void 0:Ko(arguments[2]);return Go(t,j(e),r)}});var $o=Oo.has,Vo=Oo.toKey;Lt({target:"Reflect",stat:!0},{hasOwnMetadata:function(t,e){var r=arguments.length<3?void 0:Vo(arguments[2]);return $o(t,j(e),r)}});var Ho=Oo.toKey,Xo=Oo.set;Lt({target:"Reflect",stat:!0},{metadata:function(t,e){return function(r,n){Xo(t,e,j(r),Ho(n))}}});var Yo=qt("match"),Jo=function(t){var e;return y(t)&&(void 0!==(e=t[Yo])?!!e:"RegExp"==h(t))},Qo=function(){var t=j(this),e="";return t.global&&(e+="g"),t.ignoreCase&&(e+="i"),t.multiline&&(e+="m"),t.dotAll&&(e+="s"),t.unicode&&(e+="u"),t.sticky&&(e+="y"),e};function Zo(t,e){return RegExp(t,e)}var ti=o(function(){var t=Zo("a","y");return t.lastIndex=2,null!=t.exec("abcd")}),ei=o(function(){var t=Zo("^r","gy");return t.lastIndex=2,null!=t.exec("str")}),ri={UNSUPPORTED_Y:ti,BROKEN_CARET:ei},ni=I.f,oi=wt.f,ii=et.set,ai=qt("match"),ui=n.RegExp,si=ui.prototype,ci=/a/g,fi=/a/g,li=new ui(ci)!==ci,hi=ri.UNSUPPORTED_Y;if(i&&Tt("RegExp",!li||hi||o(function(){return fi[ai]=!1,ui(ci)!=ci||ui(fi)==fi||"/a/i"!=ui(ci,"i")}))){for(var pi=function(t,e){var r,n=this instanceof pi,o=Jo(t),i=void 0===e;if(!n&&o&&t.constructor===pi&&i)return t;li?o&&!i&&(t=t.source):t instanceof pi&&(i&&(e=Qo.call(t)),t=t.source),hi&&(r=!!e&&e.indexOf("y")>-1)&&(e=e.replace(/y/g,""));var a=Fr(li?new ui(t,e):ui(t,e),n?this:si,pi);return hi&&r&&ii(a,{sticky:r}),a},di=function(t){t in pi||ni(pi,t,{configurable:!0,get:function(){return ui[t]},set:function(e){ui[t]=e}})},vi=oi(ui),gi=0;vi.length>gi;)di(vi[gi++]);si.constructor=pi,pi.prototype=si,rt(n,"RegExp",pi)}zr("RegExp");var yi="toString",mi=RegExp.prototype,bi=mi.toString;(o(function(){return"/a/b"!=bi.call({source:"a",flags:"b"})})||bi.name!=yi)&&rt(RegExp.prototype,yi,function(){var t=j(this),e=String(t.source),r=t.flags;return"/"+e+"/"+String(void 0===r&&t instanceof RegExp&&!("flags"in mi)?Qo.call(t):r)},{unsafe:!0});var wi=RegExp.prototype.exec,Si=String.prototype.replace,Ei=wi,xi=function(){var t=/a/,e=/b*/g;return wi.call(t,"a"),wi.call(e,"a"),0!==t.lastIndex||0!==e.lastIndex}(),Ai=ri.UNSUPPORTED_Y||ri.BROKEN_CARET,Oi=void 0!==/()??/.exec("")[1];(xi||Oi||Ai)&&(Ei=function(t){var e,r,n,o,i=this,a=Ai&&i.sticky,u=Qo.call(i),s=i.source,c=0,f=t;return a&&(-1===(u=u.replace("y","")).indexOf("g")&&(u+="g"),f=String(t).slice(i.lastIndex),i.lastIndex>0&&(!i.multiline||i.multiline&&"\n"!==t[i.lastIndex-1])&&(s="(?: "+s+")",f=" "+f,c++),r=new RegExp("^(?:"+s+")",u)),Oi&&(r=new RegExp("^"+s+"$(?!\\s)",u)),xi&&(e=i.lastIndex),n=wi.call(a?r:i,f),a?n?(n.input=n.input.slice(c),n[0]=n[0].slice(c),n.index=i.lastIndex,i.lastIndex+=n[0].length):i.lastIndex=0:xi&&n&&(i.lastIndex=i.global?n.index+n[0].length:e),Oi&&n&&n.length>1&&Si.call(n[0],r,function(){for(o=1;o<arguments.length-2;o++)void 0===arguments[o]&&(n[o]=void 0)}),n});var Ri=Ei;Lt({target:"RegExp",proto:!0,forced:/./.exec!==Ri},{exec:Ri}),i&&("g"!=/./g.flags||ri.UNSUPPORTED_Y)&&I.f(RegExp.prototype,"flags",{configurable:!0,get:Qo});var ji=et.get,Pi=RegExp.prototype;i&&ri.UNSUPPORTED_Y&&(0,I.f)(RegExp.prototype,"sticky",{configurable:!0,get:function(){if(this!==Pi){if(this instanceof RegExp)return!!ji(this).sticky;throw TypeError("Incompatible receiver, RegExp required")}}});var Ii,Ti,ki=(Ii=!1,(Ti=/[ac]/).exec=function(){return Ii=!0,/./.exec.apply(this,arguments)},!0===Ti.test("abc")&&Ii),Li=/./.test;Lt({target:"RegExp",proto:!0,forced:!ki},{test:function(t){if("function"!=typeof this.exec)return Li.call(this,t);var e=this.exec(t);if(null!==e&&!y(e))throw new Error("RegExp exec method returned something other than an Object or null");return!!e}});var Ui=qt("species"),Mi=!o(function(){var t=/./;return t.exec=function(){var t=[];return t.groups={a:"7"},t},"7"!=="".replace(t,"$<a>")}),_i="$0"==="a".replace(/./,"$0"),Ni=qt("replace"),Ci=!!/./[Ni]&&""===/./[Ni]("a","$0"),Fi=!o(function(){var t=/(?:)/,e=t.exec;t.exec=function(){return e.apply(this,arguments)};var r="ab".split(t);return 2!==r.length||"a"!==r[0]||"b"!==r[1]}),Bi=function(t,e,r,n){var i=qt(t),a=!o(function(){var e={};return e[i]=function(){return 7},7!=""[t](e)}),u=a&&!o(function(){var e=!1,r=/a/;return"split"===t&&((r={}).constructor={},r.constructor[Ui]=function(){return r},r.flags="",r[i]=/./[i]),r.exec=function(){return e=!0,null},r[i](""),!e});if(!a||!u||"replace"===t&&(!Mi||!_i||Ci)||"split"===t&&!Fi){var s=/./[i],c=r(i,""[t],function(t,e,r,n,o){return e.exec===Ri?a&&!o?{done:!0,value:s.call(e,r,n)}:{done:!0,value:t.call(r,e,n)}:{done:!1}},{REPLACE_KEEPS_$0:_i,REGEXP_REPLACE_SUBSTITUTES_UNDEFINED_CAPTURE:Ci}),f=c[1];rt(String.prototype,t,c[0]),rt(RegExp.prototype,i,2==e?function(t,e){return f.call(t,this,e)}:function(t){return f.call(t,this)})}n&&T(RegExp.prototype[i],"sham",!0)},Di=je.charAt,qi=function(t,e,r){return e+(r?Di(t,e).length:1)},zi=function(t,e){var r=t.exec;if("function"==typeof r){var n=r.call(t,e);if("object"!=typeof n)throw TypeError("RegExp exec method returned something other than an Object or null");return n}if("RegExp"!==h(t))throw TypeError("RegExp#exec called on incompatible receiver");return Ri.call(t,e)};Bi("match",1,function(t,e,r){return[function(e){var r=v(this),n=null==e?void 0:e[t];return void 0!==n?n.call(e,r):new RegExp(e)[t](String(r))},function(t){var n=r(e,t,this);if(n.done)return n.value;var o=j(t),i=String(this);if(!o.global)return zi(o,i);var a=o.unicode;o.lastIndex=0;for(var u,s=[],c=0;null!==(u=zi(o,i));){var f=String(u[0]);s[c]=f,""===f&&(o.lastIndex=qi(i,ft(o.lastIndex),a)),c++}return 0===c?null:s}]});var Wi=Math.max,Ki=Math.min,Gi=Math.floor,$i=/\$([$&'`]|\d\d?|<[^>]*>)/g,Vi=/\$([$&'`]|\d\d?)/g;Bi("replace",2,function(t,e,r,n){var o=n.REGEXP_REPLACE_SUBSTITUTES_UNDEFINED_CAPTURE,i=n.REPLACE_KEEPS_$0,a=o?"$":"$0";return[function(r,n){var o=v(this),i=null==r?void 0:r[t];return void 0!==i?i.call(r,o,n):e.call(String(o),r,n)},function(t,n){if(!o&&i||"string"==typeof n&&-1===n.indexOf(a)){var s=r(e,t,this,n);if(s.done)return s.value}var c=j(t),f=String(this),l="function"==typeof n;l||(n=String(n));var h=c.global;if(h){var p=c.unicode;c.lastIndex=0}for(var d=[];;){var v=zi(c,f);if(null===v)break;if(d.push(v),!h)break;""===String(v[0])&&(c.lastIndex=qi(f,ft(c.lastIndex),p))}for(var g,y="",m=0,b=0;b<d.length;b++){v=d[b];for(var w=String(v[0]),S=Wi(Ki(st(v.index),f.length),0),E=[],x=1;x<v.length;x++)E.push(void 0===(g=v[x])?g:String(g));var A=v.groups;if(l){var O=[w].concat(E,S,f);void 0!==A&&O.push(A);var R=String(n.apply(void 0,O))}else R=u(w,f,S,E,A,n);S>=m&&(y+=f.slice(m,S)+R,m=S+w.length)}return y+f.slice(m)}];function u(t,r,n,o,i,a){var u=n+t.length,s=o.length,c=Vi;return void 0!==i&&(i=Ut(i),c=$i),e.call(a,c,function(e,a){var c;switch(a.charAt(0)){case"$":return"$";case"&":return t;case"`":return r.slice(0,n);case"'":return r.slice(u);case"<":c=i[a.slice(1,-1)];break;default:var f=+a;if(0===f)return e;if(f>s){var l=Gi(f/10);return 0===l?e:l<=s?void 0===o[l-1]?a.charAt(1):o[l-1]+a.charAt(1):e}c=o[f-1]}return void 0===c?"":c})}}),Bi("search",1,function(t,e,r){return[function(e){var r=v(this),n=null==e?void 0:e[t];return void 0!==n?n.call(e,r):new RegExp(e)[t](String(r))},function(t){var n=r(e,t,this);if(n.done)return n.value;var o=j(t),i=String(this),a=o.lastIndex;Vn(a,0)||(o.lastIndex=0);var u=zi(o,i);return Vn(o.lastIndex,a)||(o.lastIndex=a),null===u?-1:u.index}]});var Hi=[].push,Xi=Math.min,Yi=4294967295,Ji=!o(function(){return!RegExp(Yi,"y")});Bi("split",2,function(t,e,r){var n;return n="c"=="abbc".split(/(b)*/)[1]||4!="test".split(/(?:)/,-1).length||2!="ab".split(/(?:ab)*/).length||4!=".".split(/(.?)(.?)/).length||".".split(/()()/).length>1||"".split(/.?/).length?function(t,r){var n=String(v(this)),o=void 0===r?Yi:r>>>0;if(0===o)return[];if(void 0===t)return[n];if(!Jo(t))return e.call(n,t,o);for(var i,a,u,s=[],c=0,f=new RegExp(t.source,(t.ignoreCase?"i":"")+(t.multiline?"m":"")+(t.unicode?"u":"")+(t.sticky?"y":"")+"g");(i=Ri.call(f,n))&&!((a=f.lastIndex)>c&&(s.push(n.slice(c,i.index)),i.length>1&&i.index<n.length&&Hi.apply(s,i.slice(1)),u=i[0].length,c=a,s.length>=o));)f.lastIndex===i.index&&f.lastIndex++;return c===n.length?!u&&f.test("")||s.push(""):s.push(n.slice(c)),s.length>o?s.slice(0,o):s}:"0".split(void 0,0).length?function(t,r){return void 0===t&&0===r?[]:e.call(this,t,r)}:e,[function(e,r){var o=v(this),i=null==e?void 0:e[t];return void 0!==i?i.call(e,o,r):n.call(String(o),e,r)},function(t,o){var i=r(n,t,this,o,n!==e);if(i.done)return i.value;var a=j(t),u=String(this),s=fn(a,RegExp),c=a.unicode,f=new s(Ji?a:"^(?:"+a.source+")",(a.ignoreCase?"i":"")+(a.multiline?"m":"")+(a.unicode?"u":"")+(Ji?"y":"g")),l=void 0===o?Yi:o>>>0;if(0===l)return[];if(0===u.length)return null===zi(f,u)?[u]:[];for(var h=0,p=0,d=[];p<u.length;){f.lastIndex=Ji?p:0;var v,g=zi(f,Ji?u:u.slice(p));if(null===g||(v=Xi(ft(f.lastIndex+(Ji?0:p)),u.length))===h)p=qi(u,p,c);else{if(d.push(u.slice(h,p)),d.length===l)return d;for(var y=1;y<=g.length-1;y++)if(d.push(g[y]),d.length===l)return d;p=h=v}}return d.push(u.slice(h)),d}]},!Ji),Lt({target:"Set",stat:!0},{from:nn}),Lt({target:"Set",stat:!0},{of:on});var Qi=function(){for(var t=j(this),e=Zt(t.add),r=0,n=arguments.length;r<n;r++)e.call(t,arguments[r]);return t};Lt({target:"Set",proto:!0,real:!0,forced:q},{addAll:function(){return Qi.apply(this,arguments)}}),Lt({target:"Set",proto:!0,real:!0,forced:q},{deleteAll:function(){return an.apply(this,arguments)}});var Zi=function(t){return Set.prototype.values.call(t)};Lt({target:"Set",proto:!0,real:!0,forced:q},{every:function(t){var e=j(this),r=Zi(e),n=te(t,arguments.length>1?arguments[1]:void 0,3);return!Nr(r,function(t){if(!n(t,t,e))return Nr.stop()},void 0,!1,!0).stopped}}),Lt({target:"Set",proto:!0,real:!0,forced:q},{difference:function(t){var e=j(this),r=new(fn(e,it("Set")))(e),n=Zt(r.delete);return Nr(t,function(t){n.call(r,t)}),r}}),Lt({target:"Set",proto:!0,real:!0,forced:q},{filter:function(t){var e=j(this),r=Zi(e),n=te(t,arguments.length>1?arguments[1]:void 0,3),o=new(fn(e,it("Set"))),i=Zt(o.add);return Nr(r,function(t){n(t,t,e)&&i.call(o,t)},void 0,!1,!0),o}}),Lt({target:"Set",proto:!0,real:!0,forced:q},{find:function(t){var e=j(this),r=Zi(e),n=te(t,arguments.length>1?arguments[1]:void 0,3);return Nr(r,function(t){if(n(t,t,e))return Nr.stop(t)},void 0,!1,!0).result}}),Lt({target:"Set",proto:!0,real:!0,forced:q},{intersection:function(t){var e=j(this),r=new(fn(e,it("Set"))),n=Zt(e.has),o=Zt(r.add);return Nr(t,function(t){n.call(e,t)&&o.call(r,t)}),r}}),Lt({target:"Set",proto:!0,real:!0,forced:q},{isDisjointFrom:function(t){var e=j(this),r=Zt(e.has);return!Nr(t,function(t){if(!0===r.call(e,t))return Nr.stop()}).stopped}}),Lt({target:"Set",proto:!0,real:!0,forced:q},{isSubsetOf:function(t){var e=un(this),r=j(t),n=r.has;return"function"!=typeof n&&(r=new(it("Set"))(t),n=Zt(r.has)),!Nr(e,function(t){if(!1===n.call(r,t))return Nr.stop()},void 0,!1,!0).stopped}}),Lt({target:"Set",proto:!0,real:!0,forced:q},{isSupersetOf:function(t){var e=j(this),r=Zt(e.has);return!Nr(t,function(t){if(!1===r.call(e,t))return Nr.stop()}).stopped}}),Lt({target:"Set",proto:!0,real:!0,forced:q},{join:function(t){var e=j(this),r=Zi(e),n=void 0===t?",":String(t),o=[];return Nr(r,o.push,o,!1,!0),o.join(n)}}),Lt({target:"Set",proto:!0,real:!0,forced:q},{map:function(t){var e=j(this),r=Zi(e),n=te(t,arguments.length>1?arguments[1]:void 0,3),o=new(fn(e,it("Set"))),i=Zt(o.add);return Nr(r,function(t){i.call(o,n(t,t,e))},void 0,!1,!0),o}}),Lt({target:"Set",proto:!0,real:!0,forced:q},{reduce:function(t){var e=j(this),r=Zi(e),n=arguments.length<2,o=n?void 0:arguments[1];if(Zt(t),Nr(r,function(r){n?(n=!1,o=r):o=t(o,r,r,e)},void 0,!1,!0),n)throw TypeError("Reduce of empty set with no initial value");return o}}),Lt({target:"Set",proto:!0,real:!0,forced:q},{some:function(t){var e=j(this),r=Zi(e),n=te(t,arguments.length>1?arguments[1]:void 0,3);return Nr(r,function(t){if(n(t,t,e))return Nr.stop()},void 0,!1,!0).stopped}}),Lt({target:"Set",proto:!0,real:!0,forced:q},{symmetricDifference:function(t){var e=j(this),r=new(fn(e,it("Set")))(e),n=Zt(r.delete),o=Zt(r.add);return Nr(t,function(t){n.call(r,t)||o.call(r,t)}),r}}),Lt({target:"Set",proto:!0,real:!0,forced:q},{union:function(t){var e=j(this),r=new(fn(e,it("Set")))(e);return Nr(t,Zt(r.add),r),r}});var ta,ea,ra=it("navigator","userAgent")||"",na=n.process,oa=na&&na.versions,ia=oa&&oa.v8;ia?ea=(ta=ia.split("."))[0]+ta[1]:ra&&(!(ta=ra.match(/Edge\/(\d+)/))||ta[1]>=74)&&(ta=ra.match(/Chrome\/(\d+)/))&&(ea=ta[1]);var aa=ea&&+ea,ua=qt("species"),sa=qt("isConcatSpreadable"),ca=9007199254740991,fa="Maximum allowed index exceeded",la=aa>=51||!o(function(){var t=[];return t[sa]=!1,t.concat()[0]!==t}),ha=aa>=51||!o(function(){var t=[];return(t.constructor={})[ua]=function(){return{foo:1}},1!==t.concat(Boolean).foo}),pa=function(t){if(!y(t))return!1;var e=t[sa];return void 0!==e?!!e:ne(t)};Lt({target:"Array",proto:!0,forced:!la||!ha},{concat:function(t){var e,r,n,o,i,a=Ut(this),u=ie(a,0),s=0;for(e=-1,n=arguments.length;e<n;e++)if(pa(i=-1===e?a:arguments[e])){if(s+(o=ft(i.length))>ca)throw TypeError(fa);for(r=0;r<o;r++,s++)r in i&&ar(u,s,i[r])}else{if(s>=ca)throw TypeError(fa);ar(u,s++,i)}return u.length=s,u}});var da=wt.f,va={}.toString,ga="object"==typeof window&&window&&Object.getOwnPropertyNames?Object.getOwnPropertyNames(window):[],ya={f:function(t){return ga&&"[object Window]"==va.call(t)?function(t){try{return da(t)}catch(t){return ga.slice()}}(t):da(g(t))}},ma={f:qt},ba=I.f,wa=function(t){var e=nt.Symbol||(nt.Symbol={});w(e,t)||ba(e,t,{value:ma.f(t)})},Sa=se.forEach,Ea=V("hidden"),xa="Symbol",Aa=qt("toPrimitive"),Oa=et.set,Ra=et.getterFor(xa),ja=Object.prototype,Pa=n.Symbol,Ia=it("JSON","stringify"),Ta=R.f,ka=I.f,La=ya.f,Ua=c.f,Ma=z("symbols"),_a=z("op-symbols"),Na=z("string-to-symbol-registry"),Ca=z("symbol-to-string-registry"),Fa=z("wks"),Ba=n.QObject,Da=!Ba||!Ba.prototype||!Ba.prototype.findChild,qa=i&&o(function(){return 7!=Xt(ka({},"a",{get:function(){return ka(this,"a",{value:7}).a}})).a})?function(t,e,r){var n=Ta(ja,e);n&&delete ja[e],ka(t,e,r),n&&t!==ja&&ka(ja,e,n)}:ka,za=function(t,e){var r=Ma[t]=Xt(Pa.prototype);return Oa(r,{type:xa,tag:t,description:e}),i||(r.description=e),r},Wa=Ct?function(t){return"symbol"==typeof t}:function(t){return Object(t)instanceof Pa},Ka=function(t,e,r){t===ja&&Ka(_a,e,r),j(t);var n=m(e,!0);return j(r),w(Ma,n)?(r.enumerable?(w(t,Ea)&&t[Ea][n]&&(t[Ea][n]=!1),r=Xt(r,{enumerable:f(0,!1)})):(w(t,Ea)||ka(t,Ea,f(1,{})),t[Ea][n]=!0),qa(t,n,r)):ka(t,n,r)},Ga=function(t,e){j(t);var r=g(e),n=zt(r).concat(Xa(r));return Sa(n,function(e){i&&!$a.call(r,e)||Ka(t,e,r[e])}),t},$a=function(t){var e=m(t,!0),r=Ua.call(this,e);return!(this===ja&&w(Ma,e)&&!w(_a,e))&&(!(r||!w(this,e)||!w(Ma,e)||w(this,Ea)&&this[Ea][e])||r)},Va=function(t,e){var r=g(t),n=m(e,!0);if(r!==ja||!w(Ma,n)||w(_a,n)){var o=Ta(r,n);return!o||!w(Ma,n)||w(r,Ea)&&r[Ea][n]||(o.enumerable=!0),o}},Ha=function(t){var e=La(g(t)),r=[];return Sa(e,function(t){w(Ma,t)||w(H,t)||r.push(t)}),r},Xa=function(t){var e=t===ja,r=La(e?_a:g(t)),n=[];return Sa(r,function(t){!w(Ma,t)||e&&!w(ja,t)||n.push(Ma[t])}),n};if(Nt||(Pa=function(){if(this instanceof Pa)throw TypeError("Symbol is not a constructor");var t=arguments.length&&void 0!==arguments[0]?String(arguments[0]):void 0,e=G(t),r=function(t){this===ja&&r.call(_a,t),w(this,Ea)&&w(this[Ea],e)&&(this[Ea][e]=!1),qa(this,e,f(1,t))};return i&&Da&&qa(ja,e,{configurable:!0,set:r}),za(e,t)},rt(Pa.prototype,"toString",function(){return Ra(this).tag}),rt(Pa,"withoutSetter",function(t){return za(G(t),t)}),c.f=$a,I.f=Ka,R.f=Va,wt.f=ya.f=Ha,St.f=Xa,ma.f=function(t){return za(qt(t),t)},i&&(ka(Pa.prototype,"description",{configurable:!0,get:function(){return Ra(this).description}}),rt(ja,"propertyIsEnumerable",$a,{unsafe:!0}))),Lt({global:!0,wrap:!0,forced:!Nt,sham:!Nt},{Symbol:Pa}),Sa(zt(Fa),function(t){wa(t)}),Lt({target:xa,stat:!0,forced:!Nt},{for:function(t){var e=String(t);if(w(Na,e))return Na[e];var r=Pa(e);return Na[e]=r,Ca[r]=e,r},keyFor:function(t){if(!Wa(t))throw TypeError(t+" is not a symbol");if(w(Ca,t))return Ca[t]},useSetter:function(){Da=!0},useSimple:function(){Da=!1}}),Lt({target:"Object",stat:!0,forced:!Nt,sham:!i},{create:function(t,e){return void 0===e?Xt(t):Ga(Xt(t),e)},defineProperty:Ka,defineProperties:Ga,getOwnPropertyDescriptor:Va}),Lt({target:"Object",stat:!0,forced:!Nt},{getOwnPropertyNames:Ha,getOwnPropertySymbols:Xa}),Lt({target:"Object",stat:!0,forced:o(function(){St.f(1)})},{getOwnPropertySymbols:function(t){return St.f(Ut(t))}}),Ia){var Ya=!Nt||o(function(){var t=Pa();return"[null]"!=Ia([t])||"{}"!=Ia({a:t})||"{}"!=Ia(Object(t))});Lt({target:"JSON",stat:!0,forced:Ya},{stringify:function(t,e,r){for(var n,o=[t],i=1;arguments.length>i;)o.push(arguments[i++]);if(n=e,(y(e)||void 0!==t)&&!Wa(t))return ne(e)||(e=function(t,e){if("function"==typeof n&&(e=n.call(this,t,e)),!Wa(e))return e}),o[1]=e,Ia.apply(null,o)}})}Pa.prototype[Aa]||T(Pa.prototype,Aa,Pa.prototype.valueOf),Ce(Pa,xa),H[Ea]=!0,wa("asyncIterator");var Ja=I.f,Qa=n.Symbol;if(i&&"function"==typeof Qa&&(!("description"in Qa.prototype)||void 0!==Qa().description)){var Za={},tu=function(){var t=arguments.length<1||void 0===arguments[0]?void 0:String(arguments[0]),e=this instanceof tu?new Qa(t):void 0===t?Qa():Qa(t);return""===t&&(Za[e]=!0),e};xt(tu,Qa);var eu=tu.prototype=Qa.prototype;eu.constructor=tu;var ru=eu.toString,nu="Symbol(test)"==String(Qa("test")),ou=/^Symbol\((.*)\)[^)]+$/;Ja(eu,"description",{configurable:!0,get:function(){var t=y(this)?this.valueOf():this,e=ru.call(t);if(w(Za,t))return"";var r=nu?e.slice(7,-1):e.replace(ou,"$1");return""===r?void 0:r}}),Lt({global:!0,forced:!0},{Symbol:tu})}wa("hasInstance"),wa("isConcatSpreadable"),wa("iterator"),wa("match"),wa("matchAll"),wa("replace"),wa("search"),wa("species"),wa("split"),wa("toPrimitive"),wa("toStringTag"),wa("unscopables"),Ce(Math,"Math",!0),Ce(n.JSON,"JSON",!0),wa("asyncDispose"),wa("dispose"),wa("observable"),wa("patternMatch"),wa("replaceAll"),ma.f("asyncIterator");var iu=je.codeAt;Lt({target:"String",proto:!0},{codePointAt:function(t){return iu(this,t)}}),re("String","codePointAt");var au,uu=function(t){if(Jo(t))throw TypeError("The method doesn't accept regular expressions");return t},su=qt("match"),cu=function(t){var e=/./;try{"/./"[t](e)}catch(r){try{return e[su]=!1,"/./"[t](e)}catch(t){}}return!1},fu=R.f,lu="".endsWith,hu=Math.min,pu=cu("endsWith"),du=!(pu||(au=fu(String.prototype,"endsWith"),!au||au.writable));Lt({target:"String",proto:!0,forced:!du&&!pu},{endsWith:function(t){var e=String(v(this));uu(t);var r=arguments.length>1?arguments[1]:void 0,n=ft(e.length),o=void 0===r?n:hu(ft(r),n),i=String(t);return lu?lu.call(e,i,o):e.slice(o-i.length,o)===i}}),re("String","endsWith");var vu=String.fromCharCode,gu=String.fromCodePoint;Lt({target:"String",stat:!0,forced:!!gu&&1!=gu.length},{fromCodePoint:function(t){for(var e,r=[],n=arguments.length,o=0;n>o;){if(e=+arguments[o++],pt(e,1114111)!==e)throw RangeError(e+" is not a valid code point");r.push(e<65536?vu(e):vu(55296+((e-=65536)>>10),e%1024+56320))}return r.join("")}}),Lt({target:"String",proto:!0,forced:!cu("includes")},{includes:function(t){return!!~String(v(this)).indexOf(uu(t),arguments.length>1?arguments[1]:void 0)}}),re("String","includes");var yu="".repeat||function(t){var e=String(v(this)),r="",n=st(t);if(n<0||Infinity==n)throw RangeError("Wrong number of repetitions");for(;n>0;(n>>>=1)&&(e+=e))1&n&&(r+=e);return r},mu=Math.ceil,bu=function(t){return function(e,r,n){var o,i,a=String(v(e)),u=a.length,s=void 0===n?" ":String(n),c=ft(r);return c<=u||""==s?a:((i=yu.call(s,mu((o=c-u)/s.length))).length>o&&(i=i.slice(0,o)),t?a+i:i+a)}},wu={start:bu(!1),end:bu(!0)},Su=/Version\/10\.\d+(\.\d+)?( Mobile\/\w+)? Safari\//.test(ra),Eu=wu.start;Lt({target:"String",proto:!0,forced:Su},{padStart:function(t){return Eu(this,t,arguments.length>1?arguments[1]:void 0)}}),re("String","padStart");var xu=wu.end;Lt({target:"String",proto:!0,forced:Su},{padEnd:function(t){return xu(this,t,arguments.length>1?arguments[1]:void 0)}}),re("String","padEnd"),Lt({target:"String",stat:!0},{raw:function(t){for(var e=g(t.raw),r=ft(e.length),n=arguments.length,o=[],i=0;r>i;)o.push(String(e[i++])),i<n&&o.push(String(arguments[i]));return o.join("")}}),Lt({target:"String",proto:!0},{repeat:yu}),re("String","repeat");var Au=R.f,Ou="".startsWith,Ru=Math.min,ju=cu("startsWith"),Pu=!ju&&!!function(){var t=Au(String.prototype,"startsWith");return t&&!t.writable}();Lt({target:"String",proto:!0,forced:!Pu&&!ju},{startsWith:function(t){var e=String(v(this));uu(t);var r=ft(Ru(arguments.length>1?arguments[1]:void 0,e.length)),n=String(t);return Ou?Ou.call(e,n,r):e.slice(r,r+n.length)===n}}),re("String","startsWith");var Iu=function(t){return o(function(){return!!hn[t]()||"​᠎"!="​᠎"[t]()||hn[t].name!==t})},Tu=yn.start,ku=Iu("trimStart"),Lu=ku?function(){return Tu(this)}:"".trimStart;Lt({target:"String",proto:!0,forced:ku},{trimStart:Lu,trimLeft:Lu}),re("String","trimLeft");var Uu=yn.end,Mu=Iu("trimEnd"),_u=Mu?function(){return Uu(this)}:"".trimEnd;Lt({target:"String",proto:!0,forced:Mu},{trimEnd:_u,trimRight:_u}),re("String","trimRight");var Nu=qt("iterator"),Cu=!o(function(){var t=new URL("b?a=1&b=2&c=3","http://a"),e=t.searchParams,r="";return t.pathname="c%20d",e.forEach(function(t,n){e.delete("b"),r+=n+t}),!e.sort||"http://a/c%20d?a=1&c=3"!==t.href||"3"!==e.get("c")||"a=1"!==String(new URLSearchParams("?a=1"))||!e[Nu]||"a"!==new URL("https://a@b").username||"b"!==new URLSearchParams(new URLSearchParams("a=b")).get("a")||"xn--e1aybc"!==new URL("http://тест").host||"#%D0%B1"!==new URL("http://a#б").hash||"a1c3"!==r||"x"!==new URL("http://x",void 0).host}),Fu=Object.assign,Bu=Object.defineProperty,Du=!Fu||o(function(){if(i&&1!==Fu({b:1},Fu(Bu({},"a",{enumerable:!0,get:function(){Bu(this,"b",{value:3,enumerable:!1})}}),{b:2})).b)return!0;var t={},e={},r=Symbol(),n="abcdefghijklmnopqrst";return t[r]=7,n.split("").forEach(function(t){e[t]=t}),7!=Fu({},t)[r]||zt(Fu({},e)).join("")!=n})?function(t,e){for(var r=Ut(t),n=arguments.length,o=1,a=St.f,u=c.f;n>o;)for(var s,f=d(arguments[o++]),l=a?zt(f).concat(a(f)):zt(f),h=l.length,p=0;h>p;)s=l[p++],i&&!u.call(f,s)||(r[s]=f[s]);return r}:Fu,qu=2147483647,zu=/[^\0-\u007E]/,Wu=/[.\u3002\uFF0E\uFF61]/g,Ku="Overflow: input needs wider integers to process",Gu=Math.floor,$u=String.fromCharCode,Vu=function(t){return t+22+75*(t<26)},Hu=function(t,e,r){var n=0;for(t=r?Gu(t/700):t>>1,t+=Gu(t/e);t>455;n+=36)t=Gu(t/35);return Gu(n+36*t/(t+38))},Xu=function(t){var e=[];t=function(t){for(var e=[],r=0,n=t.length;r<n;){var o=t.charCodeAt(r++);if(o>=55296&&o<=56319&&r<n){var i=t.charCodeAt(r++);56320==(64512&i)?e.push(((1023&o)<<10)+(1023&i)+65536):(e.push(o),r--)}else e.push(o)}return e}(t);var r,n,o=t.length,i=128,a=0,u=72;for(r=0;r<t.length;r++)(n=t[r])<128&&e.push($u(n));var s=e.length,c=s;for(s&&e.push("-");c<o;){var f=qu;for(r=0;r<t.length;r++)(n=t[r])>=i&&n<f&&(f=n);var l=c+1;if(f-i>Gu((qu-a)/l))throw RangeError(Ku);for(a+=(f-i)*l,i=f,r=0;r<t.length;r++){if((n=t[r])<i&&++a>qu)throw RangeError(Ku);if(n==i){for(var h=a,p=36;;p+=36){var d=p<=u?1:p>=u+26?26:p-u;if(h<d)break;var v=h-d,g=36-d;e.push($u(Vu(d+v%g))),h=Gu(v/g)}e.push($u(Vu(h))),u=Hu(a,l,c==s),a=0,++c}}++a,++i}return e.join("")},Yu=it("fetch"),Ju=it("Headers"),Qu=qt("iterator"),Zu="URLSearchParams",ts="URLSearchParamsIterator",es=et.set,rs=et.getterFor(Zu),ns=et.getterFor(ts),os=/\+/g,is=Array(4),as=function(t){return is[t-1]||(is[t-1]=RegExp("((?:%[\\da-f]{2}){"+t+"})","gi"))},us=function(t){try{return decodeURIComponent(t)}catch(e){return t}},ss=function(t){var e=t.replace(os," "),r=4;try{return decodeURIComponent(e)}catch(t){for(;r;)e=e.replace(as(r--),us);return e}},cs=/[!'()~]|%20/g,fs={"!":"%21","'":"%27","(":"%28",")":"%29","~":"%7E","%20":"+"},ls=function(t){return fs[t]},hs=function(t){return encodeURIComponent(t).replace(cs,ls)},ps=function(t,e){if(e)for(var r,n,o=e.split("&"),i=0;i<o.length;)(r=o[i++]).length&&(n=r.split("="),t.push({key:ss(n.shift()),value:ss(n.join("="))}))},ds=function(t){this.entries.length=0,ps(this.entries,t)},vs=function(t,e){if(t<e)throw TypeError("Not enough arguments")},gs=qe(function(t,e){es(this,{type:ts,iterator:un(rs(t).entries),kind:e})},"Iterator",function(){var t=ns(this),e=t.kind,r=t.iterator.next(),n=r.value;return r.done||(r.value="keys"===e?n.key:"values"===e?n.value:[n.key,n.value]),r}),ys=function(){Cr(this,ys,Zu);var t,e,r,n,o,i,a,u,s,c=arguments.length>0?arguments[0]:void 0,f=this,l=[];if(es(f,{type:Zu,entries:l,updateURL:function(){},updateSearchParams:ds}),void 0!==c)if(y(c))if("function"==typeof(t=pr(c)))for(r=(e=t.call(c)).next;!(n=r.call(e)).done;){if((a=(i=(o=un(j(n.value))).next).call(o)).done||(u=i.call(o)).done||!i.call(o).done)throw TypeError("Expected sequence with length 2");l.push({key:a.value+"",value:u.value+""})}else for(s in c)w(c,s)&&l.push({key:s,value:c[s]+""});else ps(l,"string"==typeof c?"?"===c.charAt(0)?c.slice(1):c:c+"")},ms=ys.prototype;Dr(ms,{append:function(t,e){vs(arguments.length,2);var r=rs(this);r.entries.push({key:t+"",value:e+""}),r.updateURL()},delete:function(t){vs(arguments.length,1);for(var e=rs(this),r=e.entries,n=t+"",o=0;o<r.length;)r[o].key===n?r.splice(o,1):o++;e.updateURL()},get:function(t){vs(arguments.length,1);for(var e=rs(this).entries,r=t+"",n=0;n<e.length;n++)if(e[n].key===r)return e[n].value;return null},getAll:function(t){vs(arguments.length,1);for(var e=rs(this).entries,r=t+"",n=[],o=0;o<e.length;o++)e[o].key===r&&n.push(e[o].value);return n},has:function(t){vs(arguments.length,1);for(var e=rs(this).entries,r=t+"",n=0;n<e.length;)if(e[n++].key===r)return!0;return!1},set:function(t,e){vs(arguments.length,1);for(var r,n=rs(this),o=n.entries,i=!1,a=t+"",u=e+"",s=0;s<o.length;s++)(r=o[s]).key===a&&(i?o.splice(s--,1):(i=!0,r.value=u));i||o.push({key:a,value:u}),n.updateURL()},sort:function(){var t,e,r,n=rs(this),o=n.entries,i=o.slice();for(o.length=0,r=0;r<i.length;r++){for(t=i[r],e=0;e<r;e++)if(o[e].key>t.key){o.splice(e,0,t);break}e===r&&o.push(t)}n.updateURL()},forEach:function(t){for(var e,r=rs(this).entries,n=te(t,arguments.length>1?arguments[1]:void 0,3),o=0;o<r.length;)n((e=r[o++]).value,e.key,this)},keys:function(){return new gs(this,"keys")},values:function(){return new gs(this,"values")},entries:function(){return new gs(this,"entries")}},{enumerable:!0}),rt(ms,Qu,ms.entries),rt(ms,"toString",function(){for(var t,e=rs(this).entries,r=[],n=0;n<e.length;)t=e[n++],r.push(hs(t.key)+"="+hs(t.value));return r.join("&")},{enumerable:!0}),Ce(ys,Zu),Lt({global:!0,forced:!Cu},{URLSearchParams:ys}),Cu||"function"!=typeof Yu||"function"!=typeof Ju||Lt({global:!0,enumerable:!0,forced:!0},{fetch:function(t){var e,r,n,o=[t];return arguments.length>1&&(y(e=arguments[1])&&lr(r=e.body)===Zu&&((n=e.headers?new Ju(e.headers):new Ju).has("content-type")||n.set("content-type","application/x-www-form-urlencoded;charset=UTF-8"),e=Xt(e,{body:f(0,String(r)),headers:f(0,n)})),o.push(e)),Yu.apply(this,o)}});var bs,ws={URLSearchParams:ys,getState:rs},Ss=je.codeAt,Es=n.URL,xs=ws.URLSearchParams,As=ws.getState,Os=et.set,Rs=et.getterFor("URL"),js=Math.floor,Ps=Math.pow,Is="Invalid scheme",Ts="Invalid host",ks="Invalid port",Ls=/[A-Za-z]/,Us=/[\d+-.A-Za-z]/,Ms=/\d/,_s=/^(0x|0X)/,Ns=/^[0-7]+$/,Cs=/^\d+$/,Fs=/^[\dA-Fa-f]+$/,Bs=/[\u0000\u0009\u000A\u000D #%/:?@[\\]]/,Ds=/[\u0000\u0009\u000A\u000D #/:?@[\\]]/,qs=/^[\u0000-\u001F ]+|[\u0000-\u001F ]+$/g,zs=/[\u0009\u000A\u000D]/g,Ws=function(t,e){var r,n,o;if("["==e.charAt(0)){if("]"!=e.charAt(e.length-1))return Ts;if(!(r=Gs(e.slice(1,-1))))return Ts;t.host=r}else if(Zs(t)){if(e=function(t){var e,r,n=[],o=t.toLowerCase().replace(Wu,".").split(".");for(e=0;e<o.length;e++)n.push(zu.test(r=o[e])?"xn--"+Xu(r):r);return n.join(".")}(e),Bs.test(e))return Ts;if(null===(r=Ks(e)))return Ts;t.host=r}else{if(Ds.test(e))return Ts;for(r="",n=dr(e),o=0;o<n.length;o++)r+=Js(n[o],Vs);t.host=r}},Ks=function(t){var e,r,n,o,i,a,u,s=t.split(".");if(s.length&&""==s[s.length-1]&&s.pop(),(e=s.length)>4)return t;for(r=[],n=0;n<e;n++){if(""==(o=s[n]))return t;if(i=10,o.length>1&&"0"==o.charAt(0)&&(i=_s.test(o)?16:8,o=o.slice(8==i?1:2)),""===o)a=0;else{if(!(10==i?Cs:8==i?Ns:Fs).test(o))return t;a=parseInt(o,i)}r.push(a)}for(n=0;n<e;n++)if(a=r[n],n==e-1){if(a>=Ps(256,5-e))return null}else if(a>255)return null;for(u=r.pop(),n=0;n<r.length;n++)u+=r[n]*Ps(256,3-n);return u},Gs=function(t){var e,r,n,o,i,a,u,s=[0,0,0,0,0,0,0,0],c=0,f=null,l=0,h=function(){return t.charAt(l)};if(":"==h()){if(":"!=t.charAt(1))return;l+=2,f=++c}for(;h();){if(8==c)return;if(":"!=h()){for(e=r=0;r<4&&Fs.test(h());)e=16*e+parseInt(h(),16),l++,r++;if("."==h()){if(0==r)return;if(l-=r,c>6)return;for(n=0;h();){if(o=null,n>0){if(!("."==h()&&n<4))return;l++}if(!Ms.test(h()))return;for(;Ms.test(h());){if(i=parseInt(h(),10),null===o)o=i;else{if(0==o)return;o=10*o+i}if(o>255)return;l++}s[c]=256*s[c]+o,2!=++n&&4!=n||c++}if(4!=n)return;break}if(":"==h()){if(l++,!h())return}else if(h())return;s[c++]=e}else{if(null!==f)return;l++,f=++c}}if(null!==f)for(a=c-f,c=7;0!=c&&a>0;)u=s[c],s[c--]=s[f+a-1],s[f+--a]=u;else if(8!=c)return;return s},$s=function(t){var e,r,n,o;if("number"==typeof t){for(e=[],r=0;r<4;r++)e.unshift(t%256),t=js(t/256);return e.join(".")}if("object"==typeof t){for(e="",n=function(t){for(var e=null,r=1,n=null,o=0,i=0;i<8;i++)0!==t[i]?(o>r&&(e=n,r=o),n=null,o=0):(null===n&&(n=i),++o);return o>r&&(e=n,r=o),e}(t),r=0;r<8;r++)o&&0===t[r]||(o&&(o=!1),n===r?(e+=r?":":"::",o=!0):(e+=t[r].toString(16),r<7&&(e+=":")));return"["+e+"]"}return t},Vs={},Hs=Du({},Vs,{" ":1,'"':1,"<":1,">":1,"`":1}),Xs=Du({},Hs,{"#":1,"?":1,"{":1,"}":1}),Ys=Du({},Xs,{"/":1,":":1,";":1,"=":1,"@":1,"[":1,"\\":1,"]":1,"^":1,"|":1}),Js=function(t,e){var r=Ss(t,0);return r>32&&r<127&&!w(e,t)?t:encodeURIComponent(t)},Qs={ftp:21,file:null,http:80,https:443,ws:80,wss:443},Zs=function(t){return w(Qs,t.scheme)},tc=function(t){return""!=t.username||""!=t.password},ec=function(t){return!t.host||t.cannotBeABaseURL||"file"==t.scheme},rc=function(t,e){var r;return 2==t.length&&Ls.test(t.charAt(0))&&(":"==(r=t.charAt(1))||!e&&"|"==r)},nc=function(t){var e;return t.length>1&&rc(t.slice(0,2))&&(2==t.length||"/"===(e=t.charAt(2))||"\\"===e||"?"===e||"#"===e)},oc=function(t){var e=t.path,r=e.length;!r||"file"==t.scheme&&1==r&&rc(e[0],!0)||e.pop()},ic=function(t){return"."===t||"%2e"===t.toLowerCase()},ac={},uc={},sc={},cc={},fc={},lc={},hc={},pc={},dc={},vc={},gc={},yc={},mc={},bc={},wc={},Sc={},Ec={},xc={},Ac={},Oc={},Rc={},jc=function(t,e,r,n){var o,i,a,u,s,c=r||ac,f=0,l="",h=!1,p=!1,d=!1;for(r||(t.scheme="",t.username="",t.password="",t.host=null,t.port=null,t.path=[],t.query=null,t.fragment=null,t.cannotBeABaseURL=!1,e=e.replace(qs,"")),e=e.replace(zs,""),o=dr(e);f<=o.length;){switch(i=o[f],c){case ac:if(!i||!Ls.test(i)){if(r)return Is;c=sc;continue}l+=i.toLowerCase(),c=uc;break;case uc:if(i&&(Us.test(i)||"+"==i||"-"==i||"."==i))l+=i.toLowerCase();else{if(":"!=i){if(r)return Is;l="",c=sc,f=0;continue}if(r&&(Zs(t)!=w(Qs,l)||"file"==l&&(tc(t)||null!==t.port)||"file"==t.scheme&&!t.host))return;if(t.scheme=l,r)return void(Zs(t)&&Qs[t.scheme]==t.port&&(t.port=null));l="","file"==t.scheme?c=bc:Zs(t)&&n&&n.scheme==t.scheme?c=cc:Zs(t)?c=pc:"/"==o[f+1]?(c=fc,f++):(t.cannotBeABaseURL=!0,t.path.push(""),c=Ac)}break;case sc:if(!n||n.cannotBeABaseURL&&"#"!=i)return Is;if(n.cannotBeABaseURL&&"#"==i){t.scheme=n.scheme,t.path=n.path.slice(),t.query=n.query,t.fragment="",t.cannotBeABaseURL=!0,c=Rc;break}c="file"==n.scheme?bc:lc;continue;case cc:if("/"!=i||"/"!=o[f+1]){c=lc;continue}c=dc,f++;break;case fc:if("/"==i){c=vc;break}c=xc;continue;case lc:if(t.scheme=n.scheme,i==bs)t.username=n.username,t.password=n.password,t.host=n.host,t.port=n.port,t.path=n.path.slice(),t.query=n.query;else if("/"==i||"\\"==i&&Zs(t))c=hc;else if("?"==i)t.username=n.username,t.password=n.password,t.host=n.host,t.port=n.port,t.path=n.path.slice(),t.query="",c=Oc;else{if("#"!=i){t.username=n.username,t.password=n.password,t.host=n.host,t.port=n.port,t.path=n.path.slice(),t.path.pop(),c=xc;continue}t.username=n.username,t.password=n.password,t.host=n.host,t.port=n.port,t.path=n.path.slice(),t.query=n.query,t.fragment="",c=Rc}break;case hc:if(!Zs(t)||"/"!=i&&"\\"!=i){if("/"!=i){t.username=n.username,t.password=n.password,t.host=n.host,t.port=n.port,c=xc;continue}c=vc}else c=dc;break;case pc:if(c=dc,"/"!=i||"/"!=l.charAt(f+1))continue;f++;break;case dc:if("/"!=i&&"\\"!=i){c=vc;continue}break;case vc:if("@"==i){h&&(l="%40"+l),h=!0,a=dr(l);for(var v=0;v<a.length;v++){var g=a[v];if(":"!=g||d){var y=Js(g,Ys);d?t.password+=y:t.username+=y}else d=!0}l=""}else if(i==bs||"/"==i||"?"==i||"#"==i||"\\"==i&&Zs(t)){if(h&&""==l)return"Invalid authority";f-=dr(l).length+1,l="",c=gc}else l+=i;break;case gc:case yc:if(r&&"file"==t.scheme){c=Sc;continue}if(":"!=i||p){if(i==bs||"/"==i||"?"==i||"#"==i||"\\"==i&&Zs(t)){if(Zs(t)&&""==l)return Ts;if(r&&""==l&&(tc(t)||null!==t.port))return;if(u=Ws(t,l))return u;if(l="",c=Ec,r)return;continue}"["==i?p=!0:"]"==i&&(p=!1),l+=i}else{if(""==l)return Ts;if(u=Ws(t,l))return u;if(l="",c=mc,r==yc)return}break;case mc:if(!Ms.test(i)){if(i==bs||"/"==i||"?"==i||"#"==i||"\\"==i&&Zs(t)||r){if(""!=l){var m=parseInt(l,10);if(m>65535)return ks;t.port=Zs(t)&&m===Qs[t.scheme]?null:m,l=""}if(r)return;c=Ec;continue}return ks}l+=i;break;case bc:if(t.scheme="file","/"==i||"\\"==i)c=wc;else{if(!n||"file"!=n.scheme){c=xc;continue}if(i==bs)t.host=n.host,t.path=n.path.slice(),t.query=n.query;else if("?"==i)t.host=n.host,t.path=n.path.slice(),t.query="",c=Oc;else{if("#"!=i){nc(o.slice(f).join(""))||(t.host=n.host,t.path=n.path.slice(),oc(t)),c=xc;continue}t.host=n.host,t.path=n.path.slice(),t.query=n.query,t.fragment="",c=Rc}}break;case wc:if("/"==i||"\\"==i){c=Sc;break}n&&"file"==n.scheme&&!nc(o.slice(f).join(""))&&(rc(n.path[0],!0)?t.path.push(n.path[0]):t.host=n.host),c=xc;continue;case Sc:if(i==bs||"/"==i||"\\"==i||"?"==i||"#"==i){if(!r&&rc(l))c=xc;else if(""==l){if(t.host="",r)return;c=Ec}else{if(u=Ws(t,l))return u;if("localhost"==t.host&&(t.host=""),r)return;l="",c=Ec}continue}l+=i;break;case Ec:if(Zs(t)){if(c=xc,"/"!=i&&"\\"!=i)continue}else if(r||"?"!=i)if(r||"#"!=i){if(i!=bs&&(c=xc,"/"!=i))continue}else t.fragment="",c=Rc;else t.query="",c=Oc;break;case xc:if(i==bs||"/"==i||"\\"==i&&Zs(t)||!r&&("?"==i||"#"==i)){if(".."===(s=(s=l).toLowerCase())||"%2e."===s||".%2e"===s||"%2e%2e"===s?(oc(t),"/"==i||"\\"==i&&Zs(t)||t.path.push("")):ic(l)?"/"==i||"\\"==i&&Zs(t)||t.path.push(""):("file"==t.scheme&&!t.path.length&&rc(l)&&(t.host&&(t.host=""),l=l.charAt(0)+":"),t.path.push(l)),l="","file"==t.scheme&&(i==bs||"?"==i||"#"==i))for(;t.path.length>1&&""===t.path[0];)t.path.shift();"?"==i?(t.query="",c=Oc):"#"==i&&(t.fragment="",c=Rc)}else l+=Js(i,Xs);break;case Ac:"?"==i?(t.query="",c=Oc):"#"==i?(t.fragment="",c=Rc):i!=bs&&(t.path[0]+=Js(i,Vs));break;case Oc:r||"#"!=i?i!=bs&&("'"==i&&Zs(t)?t.query+="%27":t.query+="#"==i?"%23":Js(i,Vs)):(t.fragment="",c=Rc);break;case Rc:i!=bs&&(t.fragment+=Js(i,Hs))}f++}},Pc=function(t){var e,r,n=Cr(this,Pc,"URL"),o=arguments.length>1?arguments[1]:void 0,a=String(t),u=Os(n,{type:"URL"});if(void 0!==o)if(o instanceof Pc)e=Rs(o);else if(r=jc(e={},String(o)))throw TypeError(r);if(r=jc(u,a,null,e))throw TypeError(r);var s=u.searchParams=new xs,c=As(s);c.updateSearchParams(u.query),c.updateURL=function(){u.query=String(s)||null},i||(n.href=Tc.call(n),n.origin=kc.call(n),n.protocol=Lc.call(n),n.username=Uc.call(n),n.password=Mc.call(n),n.host=_c.call(n),n.hostname=Nc.call(n),n.port=Cc.call(n),n.pathname=Fc.call(n),n.search=Bc.call(n),n.searchParams=Dc.call(n),n.hash=qc.call(n))},Ic=Pc.prototype,Tc=function(){var t=Rs(this),e=t.scheme,r=t.username,n=t.password,o=t.host,i=t.port,a=t.path,u=t.query,s=t.fragment,c=e+":";return null!==o?(c+="//",tc(t)&&(c+=r+(n?":"+n:"")+"@"),c+=$s(o),null!==i&&(c+=":"+i)):"file"==e&&(c+="//"),c+=t.cannotBeABaseURL?a[0]:a.length?"/"+a.join("/"):"",null!==u&&(c+="?"+u),null!==s&&(c+="#"+s),c},kc=function(){var t=Rs(this),e=t.scheme,r=t.port;if("blob"==e)try{return new URL(e.path[0]).origin}catch(t){return"null"}return"file"!=e&&Zs(t)?e+"://"+$s(t.host)+(null!==r?":"+r:""):"null"},Lc=function(){return Rs(this).scheme+":"},Uc=function(){return Rs(this).username},Mc=function(){return Rs(this).password},_c=function(){var t=Rs(this),e=t.host,r=t.port;return null===e?"":null===r?$s(e):$s(e)+":"+r},Nc=function(){var t=Rs(this).host;return null===t?"":$s(t)},Cc=function(){var t=Rs(this).port;return null===t?"":String(t)},Fc=function(){var t=Rs(this),e=t.path;return t.cannotBeABaseURL?e[0]:e.length?"/"+e.join("/"):""},Bc=function(){var t=Rs(this).query;return t?"?"+t:""},Dc=function(){return Rs(this).searchParams},qc=function(){var t=Rs(this).fragment;return t?"#"+t:""},zc=function(t,e){return{get:t,set:e,configurable:!0,enumerable:!0}};if(i&&Wt(Ic,{href:zc(Tc,function(t){var e=Rs(this),r=String(t),n=jc(e,r);if(n)throw TypeError(n);As(e.searchParams).updateSearchParams(e.query)}),origin:zc(kc),protocol:zc(Lc,function(t){var e=Rs(this);jc(e,String(t)+":",ac)}),username:zc(Uc,function(t){var e=Rs(this),r=dr(String(t));if(!ec(e)){e.username="";for(var n=0;n<r.length;n++)e.username+=Js(r[n],Ys)}}),password:zc(Mc,function(t){var e=Rs(this),r=dr(String(t));if(!ec(e)){e.password="";for(var n=0;n<r.length;n++)e.password+=Js(r[n],Ys)}}),host:zc(_c,function(t){var e=Rs(this);e.cannotBeABaseURL||jc(e,String(t),gc)}),hostname:zc(Nc,function(t){var e=Rs(this);e.cannotBeABaseURL||jc(e,String(t),yc)}),port:zc(Cc,function(t){var e=Rs(this);ec(e)||(""==(t=String(t))?e.port=null:jc(e,t,mc))}),pathname:zc(Fc,function(t){var e=Rs(this);e.cannotBeABaseURL||(e.path=[],jc(e,t+"",Ec))}),search:zc(Bc,function(t){var e=Rs(this);""==(t=String(t))?e.query=null:("?"==t.charAt(0)&&(t=t.slice(1)),e.query="",jc(e,t,Oc)),As(e.searchParams).updateSearchParams(e.query)}),searchParams:zc(Dc),hash:zc(qc,function(t){var e=Rs(this);""!=(t=String(t))?("#"==t.charAt(0)&&(t=t.slice(1)),e.fragment="",jc(e,t,Rc)):e.fragment=null})}),rt(Ic,"toJSON",function(){return Tc.call(this)},{enumerable:!0}),rt(Ic,"toString",function(){return Tc.call(this)},{enumerable:!0}),Es){var Wc=Es.createObjectURL,Kc=Es.revokeObjectURL;Wc&&rt(Pc,"createObjectURL",function(t){return Wc.apply(Es,arguments)}),Kc&&rt(Pc,"revokeObjectURL",function(t){return Kc.apply(Es,arguments)})}Ce(Pc,"URL"),Lt({global:!0,forced:!Cu,sham:!i},{URL:Pc}),Lt({target:"URL",proto:!0,enumerable:!0},{toJSON:function(){return URL.prototype.toString.call(this)}}),Lt({target:"WeakMap",stat:!0},{from:nn}),Lt({target:"WeakMap",stat:!0},{of:on}),Lt({target:"WeakMap",proto:!0,real:!0,forced:q},{deleteAll:function(){return an.apply(this,arguments)}}),Lt({target:"WeakMap",proto:!0,real:!0,forced:q},{upsert:ln}),Br("WeakSet",function(t){return function(){return t(this,arguments.length?arguments[0]:void 0)}},wo),Lt({target:"WeakSet",proto:!0,real:!0,forced:q},{addAll:function(){return Qi.apply(this,arguments)}}),Lt({target:"WeakSet",proto:!0,real:!0,forced:q},{deleteAll:function(){return an.apply(this,arguments)}}),Lt({target:"WeakSet",stat:!0},{from:nn}),Lt({target:"WeakSet",stat:!0},{of:on});var Gc,$c,Vc,Hc=n.Promise,Xc=/(iphone|ipod|ipad).*applewebkit/i.test(ra),Yc=n.location,Jc=n.setImmediate,Qc=n.clearImmediate,Zc=n.process,tf=n.MessageChannel,ef=n.Dispatch,rf=0,nf={},of=function(t){if(nf.hasOwnProperty(t)){var e=nf[t];delete nf[t],e()}},af=function(t){return function(){of(t)}},uf=function(t){of(t.data)},sf=function(t){n.postMessage(t+"",Yc.protocol+"//"+Yc.host)};Jc&&Qc||(Jc=function(t){for(var e=[],r=1;arguments.length>r;)e.push(arguments[r++]);return nf[++rf]=function(){("function"==typeof t?t:Function(t)).apply(void 0,e)},Gc(rf),rf},Qc=function(t){delete nf[t]},"process"==h(Zc)?Gc=function(t){Zc.nextTick(af(t))}:ef&&ef.now?Gc=function(t){ef.now(af(t))}:tf&&!Xc?(Vc=($c=new tf).port2,$c.port1.onmessage=uf,Gc=te(Vc.postMessage,Vc,1)):!n.addEventListener||"function"!=typeof postMessage||n.importScripts||o(sf)||"file:"===Yc.protocol?Gc="onreadystatechange"in x("script")?function(t){Kt.appendChild(x("script")).onreadystatechange=function(){Kt.removeChild(this),of(t)}}:function(t){setTimeout(af(t),0)}:(Gc=sf,n.addEventListener("message",uf,!1)));var cf,ff,lf,hf,pf,df,vf,gf,yf={set:Jc,clear:Qc},mf=R.f,bf=yf.set,wf=n.MutationObserver||n.WebKitMutationObserver,Sf=n.process,Ef=n.Promise,xf="process"==h(Sf),Af=mf(n,"queueMicrotask"),Of=Af&&Af.value;Of||(cf=function(){var t,e;for(xf&&(t=Sf.domain)&&t.exit();ff;){e=ff.fn,ff=ff.next;try{e()}catch(t){throw ff?hf():lf=void 0,t}}lf=void 0,t&&t.enter()},xf?hf=function(){Sf.nextTick(cf)}:wf&&!Xc?(pf=!0,df=document.createTextNode(""),new wf(cf).observe(df,{characterData:!0}),hf=function(){df.data=pf=!pf}):Ef&&Ef.resolve?(vf=Ef.resolve(void 0),gf=vf.then,hf=function(){gf.call(vf,cf)}):hf=function(){bf.call(n,cf)});var Rf,jf,Pf,If,Tf=Of||function(t){var e={fn:t,next:void 0};lf&&(lf.next=e),ff||(ff=e,hf()),lf=e},kf=function(t){var e,r;this.promise=new t(function(t,n){if(void 0!==e||void 0!==r)throw TypeError("Bad Promise constructor");e=t,r=n}),this.resolve=Zt(e),this.reject=Zt(r)},Lf={f:function(t){return new kf(t)}},Uf=function(t,e){if(j(t),y(e)&&e.constructor===t)return e;var r=Lf.f(t);return(0,r.resolve)(e),r.promise},Mf=function(t){try{return{error:!1,value:t()}}catch(t){return{error:!0,value:t}}},_f=yf.set,Nf=qt("species"),Cf="Promise",Ff=et.get,Bf=et.set,Df=et.getterFor(Cf),qf=Hc,zf=n.TypeError,Wf=n.document,Kf=n.process,Gf=it("fetch"),$f=Lf.f,Vf=$f,Hf="process"==h(Kf),Xf=!!(Wf&&Wf.createEvent&&n.dispatchEvent),Yf="unhandledrejection",Jf=Tt(Cf,function(){if(F(qf)===String(qf)){if(66===aa)return!0;if(!Hf&&"function"!=typeof PromiseRejectionEvent)return!0}if(aa>=51&&/native code/.test(qf))return!1;var t=qf.resolve(1),e=function(t){t(function(){},function(){})};return(t.constructor={})[Nf]=e,!(t.then(function(){})instanceof e)}),Qf=Jf||!br(function(t){qf.all(t).catch(function(){})}),Zf=function(t){var e;return!(!y(t)||"function"!=typeof(e=t.then))&&e},tl=function(t,e,r){if(!e.notified){e.notified=!0;var n=e.reactions;Tf(function(){for(var o=e.value,i=1==e.state,a=0;n.length>a;){var u,s,c,f=n[a++],l=i?f.ok:f.fail,h=f.resolve,p=f.reject,d=f.domain;try{l?(i||(2===e.rejection&&ol(t,e),e.rejection=1),!0===l?u=o:(d&&d.enter(),u=l(o),d&&(d.exit(),c=!0)),u===f.promise?p(zf("Promise-chain cycle")):(s=Zf(u))?s.call(u,h,p):h(u)):p(o)}catch(t){d&&!c&&d.exit(),p(t)}}e.reactions=[],e.notified=!1,r&&!e.rejection&&rl(t,e)})}},el=function(t,e,r){var o,i;Xf?((o=Wf.createEvent("Event")).promise=e,o.reason=r,o.initEvent(t,!1,!0),n.dispatchEvent(o)):o={promise:e,reason:r},(i=n["on"+t])?i(o):t===Yf&&function(t,e){var r=n.console;r&&r.error&&(1===arguments.length?r.error(t):r.error(t,e))}("Unhandled promise rejection",r)},rl=function(t,e){_f.call(n,function(){var r,n=e.value;if(nl(e)&&(r=Mf(function(){Hf?Kf.emit("unhandledRejection",n,t):el(Yf,t,n)}),e.rejection=Hf||nl(e)?2:1,r.error))throw r.value})},nl=function(t){return 1!==t.rejection&&!t.parent},ol=function(t,e){_f.call(n,function(){Hf?Kf.emit("rejectionHandled",t):el("rejectionhandled",t,e.value)})},il=function(t,e,r,n){return function(o){t(e,r,o,n)}},al=function(t,e,r,n){e.done||(e.done=!0,n&&(e=n),e.value=r,e.state=2,tl(t,e,!0))},ul=function(t,e,r,n){if(!e.done){e.done=!0,n&&(e=n);try{if(t===r)throw zf("Promise can't be resolved itself");var o=Zf(r);o?Tf(function(){var n={done:!1};try{o.call(r,il(ul,t,n,e),il(al,t,n,e))}catch(r){al(t,n,r,e)}}):(e.value=r,e.state=1,tl(t,e,!1))}catch(r){al(t,{done:!1},r,e)}}};Jf&&(qf=function(t){Cr(this,qf,Cf),Zt(t),Rf.call(this);var e=Ff(this);try{t(il(ul,this,e),il(al,this,e))}catch(t){al(this,e,t)}},(Rf=function(t){Bf(this,{type:Cf,done:!1,notified:!1,parent:!1,reactions:[],rejection:!1,state:0,value:void 0})}).prototype=Dr(qf.prototype,{then:function(t,e){var r=Df(this),n=$f(fn(this,qf));return n.ok="function"!=typeof t||t,n.fail="function"==typeof e&&e,n.domain=Hf?Kf.domain:void 0,r.parent=!0,r.reactions.push(n),0!=r.state&&tl(this,r,!1),n.promise},catch:function(t){return this.then(void 0,t)}}),jf=function(){var t=new Rf,e=Ff(t);this.promise=t,this.resolve=il(ul,t,e),this.reject=il(al,t,e)},Lf.f=$f=function(t){return t===qf||t===Pf?new jf(t):Vf(t)},"function"==typeof Hc&&(If=Hc.prototype.then,rt(Hc.prototype,"then",function(t,e){var r=this;return new qf(function(t,e){If.call(r,t,e)}).then(t,e)},{unsafe:!0}),"function"==typeof Gf&&Lt({global:!0,enumerable:!0,forced:!0},{fetch:function(t){return Uf(qf,Gf.apply(n,arguments))}}))),Lt({global:!0,wrap:!0,forced:Jf},{Promise:qf}),Ce(qf,Cf,!1),zr(Cf),Pf=it(Cf),Lt({target:Cf,stat:!0,forced:Jf},{reject:function(t){var e=$f(this);return e.reject.call(void 0,t),e.promise}}),Lt({target:Cf,stat:!0,forced:Jf},{resolve:function(t){return Uf(this,t)}}),Lt({target:Cf,stat:!0,forced:Qf},{all:function(t){var e=this,r=$f(e),n=r.resolve,o=r.reject,i=Mf(function(){var r=Zt(e.resolve),i=[],a=0,u=1;Nr(t,function(t){var s=a++,c=!1;i.push(void 0),u++,r.call(e,t).then(function(t){c||(c=!0,i[s]=t,--u||n(i))},o)}),--u||n(i)});return i.error&&o(i.value),r.promise},race:function(t){var e=this,r=$f(e),n=r.reject,o=Mf(function(){var o=Zt(e.resolve);Nr(t,function(t){o.call(e,t).then(r.resolve,n)})});return o.error&&n(o.value),r.promise}}),Lt({target:"Promise",stat:!0},{allSettled:function(t){var e=this,r=Lf.f(e),n=r.resolve,o=r.reject,i=Mf(function(){var r=Zt(e.resolve),o=[],i=0,a=1;Nr(t,function(t){var u=i++,s=!1;o.push(void 0),a++,r.call(e,t).then(function(t){s||(s=!0,o[u]={status:"fulfilled",value:t},--a||n(o))},function(t){s||(s=!0,o[u]={status:"rejected",reason:t},--a||n(o))})}),--a||n(o)});return i.error&&o(i.value),r.promise}});var sl=!!Hc&&o(function(){Hc.prototype.finally.call({then:function(){}},function(){})});Lt({target:"Promise",proto:!0,real:!0,forced:sl},{finally:function(t){var e=fn(this,it("Promise")),r="function"==typeof t;return this.then(r?function(r){return Uf(e,t()).then(function(){return r})}:t,r?function(r){return Uf(e,t()).then(function(){throw r})}:t)}}),"function"!=typeof Hc||Hc.prototype.finally||rt(Hc.prototype,"finally",it("Promise").prototype.finally);var cl=et.set,fl=et.getterFor("AggregateError"),ll=function(t,e){var r=this;if(!(r instanceof ll))return new ll(t,e);We&&(r=We(new Error(e),ke(r)));var n=[];return Nr(t,n.push,n),i?cl(r,{errors:n,type:"AggregateError"}):r.errors=n,void 0!==e&&T(r,"message",String(e)),r};ll.prototype=Xt(Error.prototype,{constructor:f(5,ll),message:f(5,""),name:f(5,"AggregateError")}),i&&I.f(ll.prototype,"errors",{get:function(){return fl(this).errors},configurable:!0}),Lt({global:!0},{AggregateError:ll}),Lt({target:"Promise",stat:!0},{try:function(t){var e=Lf.f(this),r=Mf(t);return(r.error?e.reject:e.resolve)(r.value),e.promise}});var hl="No one promise resolved";Lt({target:"Promise",stat:!0},{any:function(t){var e=this,r=Lf.f(e),n=r.resolve,o=r.reject,i=Mf(function(){var r=Zt(e.resolve),i=[],a=0,u=1,s=!1;Nr(t,function(t){var c=a++,f=!1;i.push(void 0),u++,r.call(e,t).then(function(t){f||s||(s=!0,n(t))},function(t){f||s||(f=!0,i[c]=t,--u||o(new(it("AggregateError"))(i,hl)))})}),--u||o(new(it("AggregateError"))(i,hl))});return i.error&&o(i.value),r.promise}}),re("Promise","finally");var pl="URLSearchParams"in self,dl="Symbol"in self&&"iterator"in Symbol,vl="FileReader"in self&&"Blob"in self&&function(){try{return new Blob,!0}catch(t){return!1}}(),gl="FormData"in self,yl="ArrayBuffer"in self;if(yl)var ml=["[object Int8Array]","[object Uint8Array]","[object Uint8ClampedArray]","[object Int16Array]","[object Uint16Array]","[object Int32Array]","[object Uint32Array]","[object Float32Array]","[object Float64Array]"],bl=ArrayBuffer.isView||function(t){return t&&ml.indexOf(Object.prototype.toString.call(t))>-1};function wl(t){if("string"!=typeof t&&(t=String(t)),/[^a-z0-9\-#$%&'*+.^_`|~]/i.test(t))throw new TypeError("Invalid character in header field name");return t.toLowerCase()}function Sl(t){return"string"!=typeof t&&(t=String(t)),t}function El(t){var e={next:function(){var e=t.shift();return{done:void 0===e,value:e}}};return dl&&(e[Symbol.iterator]=function(){return e}),e}function xl(t){this.map={},t instanceof xl?t.forEach(function(t,e){this.append(e,t)},this):Array.isArray(t)?t.forEach(function(t){this.append(t[0],t[1])},this):t&&Object.getOwnPropertyNames(t).forEach(function(e){this.append(e,t[e])},this)}function Al(t){if(t.bodyUsed)return Promise.reject(new TypeError("Already read"));t.bodyUsed=!0}function Ol(t){return new Promise(function(e,r){t.onload=function(){e(t.result)},t.onerror=function(){r(t.error)}})}function Rl(t){var e=new FileReader,r=Ol(e);return e.readAsArrayBuffer(t),r}function jl(t){if(t.slice)return t.slice(0);var e=new Uint8Array(t.byteLength);return e.set(new Uint8Array(t)),e.buffer}function Pl(){return this.bodyUsed=!1,this._initBody=function(t){var e;this._bodyInit=t,t?"string"==typeof t?this._bodyText=t:vl&&Blob.prototype.isPrototypeOf(t)?this._bodyBlob=t:gl&&FormData.prototype.isPrototypeOf(t)?this._bodyFormData=t:pl&&URLSearchParams.prototype.isPrototypeOf(t)?this._bodyText=t.toString():yl&&vl&&(e=t)&&DataView.prototype.isPrototypeOf(e)?(this._bodyArrayBuffer=jl(t.buffer),this._bodyInit=new Blob([this._bodyArrayBuffer])):yl&&(ArrayBuffer.prototype.isPrototypeOf(t)||bl(t))?this._bodyArrayBuffer=jl(t):this._bodyText=t=Object.prototype.toString.call(t):this._bodyText="",this.headers.get("content-type")||("string"==typeof t?this.headers.set("content-type","text/plain;charset=UTF-8"):this._bodyBlob&&this._bodyBlob.type?this.headers.set("content-type",this._bodyBlob.type):pl&&URLSearchParams.prototype.isPrototypeOf(t)&&this.headers.set("content-type","application/x-www-form-urlencoded;charset=UTF-8"))},vl&&(this.blob=function(){var t=Al(this);if(t)return t;if(this._bodyBlob)return Promise.resolve(this._bodyBlob);if(this._bodyArrayBuffer)return Promise.resolve(new Blob([this._bodyArrayBuffer]));if(this._bodyFormData)throw new Error("could not read FormData body as blob");return Promise.resolve(new Blob([this._bodyText]))},this.arrayBuffer=function(){return this._bodyArrayBuffer?Al(this)||Promise.resolve(this._bodyArrayBuffer):this.blob().then(Rl)}),this.text=function(){var t=Al(this);if(t)return t;if(this._bodyBlob)return function(t){var e=new FileReader,r=Ol(e);return e.readAsText(t),r}(this._bodyBlob);if(this._bodyArrayBuffer)return Promise.resolve(function(t){for(var e=new Uint8Array(t),r=new Array(e.length),n=0;n<e.length;n++)r[n]=String.fromCharCode(e[n]);return r.join("")}(this._bodyArrayBuffer));if(this._bodyFormData)throw new Error("could not read FormData body as text");return Promise.resolve(this._bodyText)},gl&&(this.formData=function(){return this.text().then(kl)}),this.json=function(){return this.text().then(JSON.parse)},this}xl.prototype.append=function(t,e){t=wl(t),e=Sl(e);var r=this.map[t];this.map[t]=r?r+", "+e:e},xl.prototype.delete=function(t){delete this.map[wl(t)]},xl.prototype.get=function(t){return t=wl(t),this.has(t)?this.map[t]:null},xl.prototype.has=function(t){return this.map.hasOwnProperty(wl(t))},xl.prototype.set=function(t,e){this.map[wl(t)]=Sl(e)},xl.prototype.forEach=function(t,e){for(var r in this.map)this.map.hasOwnProperty(r)&&t.call(e,this.map[r],r,this)},xl.prototype.keys=function(){var t=[];return this.forEach(function(e,r){t.push(r)}),El(t)},xl.prototype.values=function(){var t=[];return this.forEach(function(e){t.push(e)}),El(t)},xl.prototype.entries=function(){var t=[];return this.forEach(function(e,r){t.push([r,e])}),El(t)},dl&&(xl.prototype[Symbol.iterator]=xl.prototype.entries);var Il=["DELETE","GET","HEAD","OPTIONS","POST","PUT"];function Tl(t,e){var r,n,o=(e=e||{}).body;if(t instanceof Tl){if(t.bodyUsed)throw new TypeError("Already read");this.url=t.url,this.credentials=t.credentials,e.headers||(this.headers=new xl(t.headers)),this.method=t.method,this.mode=t.mode,this.signal=t.signal,o||null==t._bodyInit||(o=t._bodyInit,t.bodyUsed=!0)}else this.url=String(t);if(this.credentials=e.credentials||this.credentials||"same-origin",!e.headers&&this.headers||(this.headers=new xl(e.headers)),this.method=(n=(r=e.method||this.method||"GET").toUpperCase(),Il.indexOf(n)>-1?n:r),this.mode=e.mode||this.mode||null,this.signal=e.signal||this.signal,this.referrer=null,("GET"===this.method||"HEAD"===this.method)&&o)throw new TypeError("Body not allowed for GET or HEAD requests");this._initBody(o)}function kl(t){var e=new FormData;return t.trim().split("&").forEach(function(t){if(t){var r=t.split("="),n=r.shift().replace(/\+/g," "),o=r.join("=").replace(/\+/g," ");e.append(decodeURIComponent(n),decodeURIComponent(o))}}),e}function Ll(t,e){e||(e={}),this.type="default",this.status=void 0===e.status?200:e.status,this.ok=this.status>=200&&this.status<300,this.statusText="statusText"in e?e.statusText:"OK",this.headers=new xl(e.headers),this.url=e.url||"",this._initBody(t)}Tl.prototype.clone=function(){return new Tl(this,{body:this._bodyInit})},Pl.call(Tl.prototype),Pl.call(Ll.prototype),Ll.prototype.clone=function(){return new Ll(this._bodyInit,{status:this.status,statusText:this.statusText,headers:new xl(this.headers),url:this.url})},Ll.error=function(){var t=new Ll(null,{status:0,statusText:""});return t.type="error",t};var Ul=[301,302,303,307,308];Ll.redirect=function(t,e){if(-1===Ul.indexOf(e))throw new RangeError("Invalid status code");return new Ll(null,{status:e,headers:{location:t}})};var Ml=self.DOMException;try{new Ml}catch(t){(Ml=function(t,e){this.message=t,this.name=e;var r=Error(t);this.stack=r.stack}).prototype=Object.create(Error.prototype),Ml.prototype.constructor=Ml}function _l(t,e){return new Promise(function(r,n){var o=new Tl(t,e);if(o.signal&&o.signal.aborted)return n(new Ml("Aborted","AbortError"));var i=new XMLHttpRequest;function a(){i.abort()}i.onload=function(){var t,e,n={status:i.status,statusText:i.statusText,headers:(t=i.getAllResponseHeaders()||"",e=new xl,t.replace(/\r?\n[\t ]+/g," ").split(/\r?\n/).forEach(function(t){var r=t.split(":"),n=r.shift().trim();if(n){var o=r.join(":").trim();e.append(n,o)}}),e)};n.url="responseURL"in i?i.responseURL:n.headers.get("X-Request-URL"),r(new Ll("response"in i?i.response:i.responseText,n))},i.onerror=function(){n(new TypeError("Network request failed"))},i.ontimeout=function(){n(new TypeError("Network request failed"))},i.onabort=function(){n(new Ml("Aborted","AbortError"))},i.open(o.method,o.url,!0),"include"===o.credentials?i.withCredentials=!0:"omit"===o.credentials&&(i.withCredentials=!1),"responseType"in i&&vl&&(i.responseType="blob"),o.headers.forEach(function(t,e){i.setRequestHeader(e,t)}),o.signal&&(o.signal.addEventListener("abort",a),i.onreadystatechange=function(){4===i.readyState&&o.signal.removeEventListener("abort",a)}),i.send(void 0===o._bodyInit?null:o._bodyInit)})}_l.polyfill=!0,self.fetch||(self.fetch=_l,self.Headers=xl,self.Request=Tl,self.Response=Ll);var Nl=Object.getOwnPropertySymbols,Cl=Object.prototype.hasOwnProperty,Fl=Object.prototype.propertyIsEnumerable;function Bl(t){if(null==t)throw new TypeError("Object.assign cannot be called with null or undefined");return Object(t)}var Dl=function(){try{if(!Object.assign)return!1;var t=new String("abc");if(t[5]="de","5"===Object.getOwnPropertyNames(t)[0])return!1;for(var e={},r=0;r<10;r++)e["_"+String.fromCharCode(r)]=r;if("0123456789"!==Object.getOwnPropertyNames(e).map(function(t){return e[t]}).join(""))return!1;var n={};return"abcdefghijklmnopqrst".split("").forEach(function(t){n[t]=t}),"abcdefghijklmnopqrst"===Object.keys(Object.assign({},n)).join("")}catch(t){return!1}}()?Object.assign:function(t,e){for(var r,n,o=Bl(t),i=1;i<arguments.length;i++){for(var a in r=Object(arguments[i]))Cl.call(r,a)&&(o[a]=r[a]);if(Nl){n=Nl(r);for(var u=0;u<n.length;u++)Fl.call(r,n[u])&&(o[n[u]]=r[n[u]])}}return o};Object.assign=Dl}();


==> figures/Wordtune_Editor_files/webpack-116413f982428f69.js <==
!function(){"use strict";var e={},t={};function n(r){var o=t[r];if(void 0!==o)return o.exports;var u=t[r]={id:r,loaded:!1,exports:{}},i=!0;try{e[r].call(u.exports,u,u.exports,n),i=!1}finally{i&&delete t[r]}return u.loaded=!0,u.exports}n.m=e,n.amdO={},function(){var e=[];n.O=function(t,r,o,u){if(!r){var i=1/0;for(l=0;l<e.length;l++){r=e[l][0],o=e[l][1],u=e[l][2];for(var c=!0,f=0;f<r.length;f++)(!1&u||i>=u)&&Object.keys(n.O).every((function(e){return n.O[e](r[f])}))?r.splice(f--,1):(c=!1,u<i&&(i=u));if(c){e.splice(l--,1);var a=o();void 0!==a&&(t=a)}}return t}u=u||0;for(var l=e.length;l>0&&e[l-1][2]>u;l--)e[l]=e[l-1];e[l]=[r,o,u]}}(),n.n=function(e){var t=e&&e.__esModule?function(){return e.default}:function(){return e};return n.d(t,{a:t}),t},function(){var e,t=Object.getPrototypeOf?function(e){return Object.getPrototypeOf(e)}:function(e){return e.__proto__};n.t=function(r,o){if(1&o&&(r=this(r)),8&o)return r;if("object"===typeof r&&r){if(4&o&&r.__esModule)return r;if(16&o&&"function"===typeof r.then)return r}var u=Object.create(null);n.r(u);var i={};e=e||[null,t({}),t([]),t(t)];for(var c=2&o&&r;"object"==typeof c&&!~e.indexOf(c);c=t(c))Object.getOwnPropertyNames(c).forEach((function(e){i[e]=function(){return r[e]}}));return i.default=function(){return r},n.d(u,i),u}}(),n.d=function(e,t){for(var r in t)n.o(t,r)&&!n.o(e,r)&&Object.defineProperty(e,r,{enumerable:!0,get:t[r]})},n.f={},n.e=function(e){return Promise.all(Object.keys(n.f).reduce((function(t,r){return n.f[r](e,t),t}),[]))},n.u=function(e){return"static/chunks/"+e+".ea905ae6b6558381.js"},n.miniCssF=function(e){return"static/css/ca1d361e743568df.css"},n.g=function(){if("object"===typeof globalThis)return globalThis;try{return this||new Function("return this")()}catch(e){if("object"===typeof window)return window}}(),n.hmd=function(e){return(e=Object.create(e)).children||(e.children=[]),Object.defineProperty(e,"exports",{enumerable:!0,set:function(){throw new Error("ES Modules may not assign module.exports or exports.*, Use ESM export syntax, instead: "+e.id)}}),e},n.o=function(e,t){return Object.prototype.hasOwnProperty.call(e,t)},function(){var e={},t="_N_E:";n.l=function(r,o,u,i){if(e[r])e[r].push(o);else{var c,f;if(void 0!==u)for(var a=document.getElementsByTagName("script"),l=0;l<a.length;l++){var d=a[l];if(d.getAttribute("src")==r||d.getAttribute("data-webpack")==t+u){c=d;break}}c||(f=!0,(c=document.createElement("script")).charset="utf-8",c.timeout=120,n.nc&&c.setAttribute("nonce",n.nc),c.setAttribute("data-webpack",t+u),c.src=n.tu(r)),e[r]=[o];var s=function(t,n){c.onerror=c.onload=null,clearTimeout(p);var o=e[r];if(delete e[r],c.parentNode&&c.parentNode.removeChild(c),o&&o.forEach((function(e){return e(n)})),t)return t(n)},p=setTimeout(s.bind(null,void 0,{type:"timeout",target:c}),12e4);c.onerror=s.bind(null,c.onerror),c.onload=s.bind(null,c.onload),f&&document.head.appendChild(c)}}}(),n.r=function(e){"undefined"!==typeof Symbol&&Symbol.toStringTag&&Object.defineProperty(e,Symbol.toStringTag,{value:"Module"}),Object.defineProperty(e,"__esModule",{value:!0})},n.nmd=function(e){return e.paths=[],e.children||(e.children=[]),e},function(){var e;n.tt=function(){return void 0===e&&(e={createScriptURL:function(e){return e}},"undefined"!==typeof trustedTypes&&trustedTypes.createPolicy&&(e=trustedTypes.createPolicy("nextjs#bundler",e))),e}}(),n.tu=function(e){return n.tt().createScriptURL(e)},n.p="/editor/_next/",function(){var e={272:0};n.f.j=function(t,r){var o=n.o(e,t)?e[t]:void 0;if(0!==o)if(o)r.push(o[2]);else if(272!=t){var u=new Promise((function(n,r){o=e[t]=[n,r]}));r.push(o[2]=u);var i=n.p+n.u(t),c=new Error;n.l(i,(function(r){if(n.o(e,t)&&(0!==(o=e[t])&&(e[t]=void 0),o)){var u=r&&("load"===r.type?"missing":r.type),i=r&&r.target&&r.target.src;c.message="Loading chunk "+t+" failed.\n("+u+": "+i+")",c.name="ChunkLoadError",c.type=u,c.request=i,o[1](c)}}),"chunk-"+t,t)}else e[t]=0},n.O.j=function(t){return 0===e[t]};var t=function(t,r){var o,u,i=r[0],c=r[1],f=r[2],a=0;if(i.some((function(t){return 0!==e[t]}))){for(o in c)n.o(c,o)&&(n.m[o]=c[o]);if(f)var l=f(n)}for(t&&t(r);a<i.length;a++)u=i[a],n.o(e,u)&&e[u]&&e[u][0](),e[u]=0;return n.O(l)},r=self.webpackChunk_N_E=self.webpackChunk_N_E||[];r.forEach(t.bind(null,0)),r.push=t.bind(null,r.push.bind(r))}()}();
